On significance of VLBI/Gaia position offsets

We have cross matched the Gaia Data Release 1 secondary dataset that contains positions of 1.14 billion objects against the most complete to date catalogue of VLBI positions of 11.4 thousand sources, almost exclusively active galactic nuclei. We found 6,064 matches, i.e. 53% radio objects. The median uncertainty of VLBI positions is a factor of 4 smaller than the median uncertainties of their optical counterparts. Our analysis shows that the distribution of normalized arc lengths significantly deviates from Rayleigh shape with an excess of objects with small normalized arc lengths and with a number of outliers. We found that 6% matches have radio optical offsets significant at 99% confidence level. Therefore, we conclude there exists a population of objects with genuine offsets between centroids of radio and optical emission.

==> anc/table2.dat <==
J/MNRAS/xxx/xxxx    yyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyy
=====================================================================================
On significance of VLBI/Gaia position offsets
   L.~Petrov, Y.~Y.~Kovalev,

      <Mon. Not. R. Astron. Soc. ????, ???? (2017)>
      =2017MNRAS??????

Description:
    The table of 384 VLBI/Gaia matches with statistically significant 
    offsets: probability of false association (PFA) less than 0.0002 and 
    the random noise probability (RNP) less than 0.01. 

File Summary:
-------------------------------------------------------------------------------------
 FileName      Lrecl    Records    Explanations
-------------------------------------------------------------------------------------
ReadMe          128          .   This file
table2.dat       85        384   
-------------------------------------------------------------------------------------

Byte-by-byte Description of file: table2.dat
-------------------------------------------------------------------------------------
   Bytes Format  Units   Label    Explanations
-------------------------------------------------------------------------------------
   1- 14  A14    ---     VNAME    VLBI source name
  17- 40  A24    ---     GNAME    Gaia source name
  43- 50  1PD8.2 ---     PFA      Probability of false association
  53- 60  1PD8.2 ---     RNP      Probability that the offset is caused by random noise
  63- 68  F6.2   ---     NAL      Normalized arc length
  71- 77  F7.2   mas     Dra      Offset VLBI position with respect to Gaia along right ascensions with cos delta factor applied
  79- 85  F7.2   mas     Ddec     Offset VLBI position with respect to Gaia along declinations
-------------------------------------------------------------------------------------

(End)                                     Leonid Petrov                    2016.11.28
=====================================================================================
RFC J0000-3221  Gaia 2314315845817748992  4.47D-08  2.47D-22   20.78    -6.51   -0.83
RFC J0004-0802  Gaia 2441584492826114432  3.58D-06  4.14D-03    4.73   -21.39  -14.39
RFC J0005+3820  Gaia 2880735411259458048  1.98D-07  5.03D-08   10.80     5.77   -3.43
RFC J0008-2339  Gaia 2337107759788510464  2.01D-08  5.84D-06    8.84     1.17   -3.88
RFC J0008+3837  Gaia 2880790558640324736  9.07D-07  7.97D-03    5.09     8.00    6.38
RFC J0021-1910  Gaia 2365163757476701568  1.68D-06  3.80D-08   10.91   -33.22  -10.35
RFC J0033-3416  Gaia 5005421475931362432  2.28D-06  1.72D-04    7.74   -18.11  -33.86
RFC J0035-2003  Gaia 2362622098910198016  1.11D-04  4.74D-13   27.71     5.24 -303.28
RFC J0039-2220  Gaia 2349879377619476608  4.15D-08  1.41D-04    7.34    -0.24   -5.31
RFC J0051+1747  Gaia 2782025792803468288  5.22D-05  9.98D-14   29.34   144.26 -194.07
RFC J0052-2825  Gaia 5032602640321090688  2.40D-08  1.06D-03    6.29    -2.59    2.13
RFC J0053+2925  Gaia  312017279426501888  1.08D-05  3.79D-03    4.82   -57.19   -2.31
RFC J0100-5032  Gaia 4928485451881048320  3.51D-05  1.00D-30   36.03   154.86 -123.88
RFC J0102-2646  Gaia 5034361171730476416  7.65D-09  9.33D-03    4.99    -1.02   -1.25
RFC J0103-6439  Gaia 4709095601823100672  3.91D-07  7.26D-05    7.67    10.47    3.29
RFC J0108+0135  Gaia 2538237264329224576  1.04D-08  2.77D-03    5.74    -1.57   -0.81
RFC J0108-1550  Gaia 2359539755500443008  3.52D-06  1.91D-03    5.45    47.75   -2.06
RFC J0116-6156  Gaia 4715643399725064960  3.05D-05  5.63D-03    4.45    93.78   13.79
RFC J0120-2701  Gaia 5036556346696060928  3.80D-08  1.00D-30   31.19    -3.02    7.51
RFC J0121+1149  Gaia 2586501770339617024  2.18D-06  8.32D-04    6.24    14.97    8.79
RFC J0134-3843  Gaia 5008895898316196096  5.16D-08  5.94D-13   14.74    -2.93   -6.45
RFC J0137+3309  Gaia  316083926261905664  3.00D-06  1.00D-30  116.02     1.96  -52.89
RFC J0139+0131  Gaia 2510686599608590464  1.45D-06  2.10D-04    7.55    -4.53    3.73
RFC J0141+3923  Gaia  346831704507591040  6.61D-06  5.91D-03    4.40     3.01   -3.59
RFC J0146-5202  Gaia 4913377990316246016  1.34D-06  2.96D-09   11.86    29.41   -3.96
RFC J0154-5107  Gaia 4937460043743475200  2.34D-07  1.53D-06    9.42    11.22    4.82
RFC J0155-4048  Gaia 4960859197371554816  1.24D-06  1.99D-16   17.14   -24.73   26.67
RFC J0156-3325  Gaia 5017670963177971456  1.63D-07  2.84D-03    5.72    -4.58   -9.00
RFC J0208+3523  Gaia  329455946160779392  7.20D-07  5.15D-03    5.36    -5.38    6.88
RFC J0213-2943  Gaia 5020082059033554048  4.95D-06  4.89D-05    8.95   -12.30  -63.50
RFC J0219-6806  Gaia 4694621531971010176  7.00D-07  9.24D-04    6.36    -9.59   -8.74
RFC J0224-0942  Gaia 5175944566779588864  5.49D-06  2.08D-03    5.38   -15.60   43.35
RFC J0225+2955  Gaia  131916415803522432  3.24D-06  3.34D-03    4.93    23.39   -7.13
RFC J0231-1606  Gaia 5133524270014187136  1.93D-08  1.30D-04    7.39    -3.36   -1.64
RFC J0231-4746  Gaia 4939026607294988928  2.03D-08  1.52D-04    7.30     3.65   -0.50
RFC J0231+1322  Gaia   74877325967391872  2.93D-08  5.39D-05    7.81     3.40   -1.96
RFC J0235-2936  Gaia 5067375314024269184  1.61D-07  8.58D-13   14.62    -2.86   11.81
RFC J0238-3116  Gaia 5063976723583412608  1.04D-08  4.84D-03    5.40    -0.21    2.36
RFC J0240-2309  Gaia 5125348026671985920  6.10D-09  1.24D-06    9.50    -2.32   -0.12
RFC J0243-5612  Gaia 4740165567040718592  5.86D-06  1.00D-30   35.27    69.66   26.06
RFC J0245-4459  Gaia 4945712466920778752  5.06D-08  3.70D-10   12.60    -0.19   -5.96
RFC J0248-2257  Gaia 5077689385927934080  2.37D-07  8.56D-04    6.40    -2.17   10.48
RFC J0248-1447  Gaia 5157163701291841664  1.54D-05  3.47D-03    4.90   -77.54   48.29
RFC J0259+4235  Gaia  432427443485163520  6.84D-07  4.68D-08   10.83    -7.61   -3.97
RFC J0303-6211  Gaia 4721627251240649600  7.74D-09  3.18D-04    6.93     1.27    0.73
RFC J0307-0419  Gaia 5182983464126781440  5.83D-06  5.79D-07   13.32   -42.94  -62.48
RFC J0308+0406  Gaia    2673462523030912  6.26D-08  4.31D-05    7.92     4.47    3.36
RFC J0310+1705  Gaia   34545658912730496  5.58D-06  2.20D-03    5.32   -29.28  -30.36
RFC J0312+3615  Gaia  139087533719190912  3.19D-07  2.01D-03    5.92    -2.52   -4.65
RFC J0313+4115  Gaia  239542077129105152  2.44D-05  2.42D-03    5.23   -41.49   -4.81
RFC J0315+1012  Gaia   14586911528117248  1.99D-08  7.13D-04    6.50     0.04   -3.07
RFC J0319+4130  Gaia  239421714972514688  1.14D-08  2.07D-03    5.91    -0.24    0.77
RFC J0321-2940  Gaia 5059816618260539904  4.97D-05  1.00D-30  131.81  -233.69 -107.21
RFC J0324-7320  Gaia 4641374722163763072  7.59D-08  2.48D-03    5.80     3.72    0.17
RFC J0327+0233  Gaia 3268352120914459520  8.04D-07  3.00D-03    5.03     9.91   15.80
RFC J0333-0523  Gaia 3247599766653609728  4.08D-07  2.92D-04    6.97    -1.64   11.46
RFC J0344+1834  Gaia   44922025021980544  3.88D-07  4.18D-05    7.93     0.14    9.53
RFC J0346-3422  Gaia 4861853638488501120  9.06D-07  2.71D-03    5.75   -11.12    6.15
RFC J0348+3353  Gaia  218014704609333888  2.34D-05  7.74D-07   13.03    11.52   47.16
RFC J0351-2744  Gaia 5080691258830316032  1.26D-05  8.24D-06   10.69    70.20   39.74
RFC J0354-0834  Gaia 3195039846673745536  1.63D-06  2.26D-03    5.30   -27.87   12.64
RFC J0355+1231  Gaia   38360311425840256  5.52D-08  1.53D-03    6.08     1.74   -3.31
RFC J0402-1458  Gaia 5110004685503443072  2.45D-08  8.06D-04    6.43    -2.93    0.20
RFC J0405+1610  Gaia   45452131360995712  2.06D-05  5.37D-08   15.71   -52.61   35.34
RFC J0406-1749  Gaia 5096316178055083392  1.27D-07  3.12D-28   24.04     9.54   -4.00
RFC J0412-4604  Gaia 4837313672827278976  6.26D-08  6.50D-05    7.72    -5.03   -0.89
RFC J0418-0300  Gaia 3204205478678974208  1.35D-05  8.46D-09   17.58    60.50  -56.79
RFC J0420-3744  Gaia 4868456205812675712  3.42D-08  2.35D-08   11.09    -1.55   -4.50
RFC J0427-1302  Gaia 3177683540230268288  5.69D-08  7.75D-04    6.46    -1.26    4.53
RFC J0437-2813  Gaia 4879498910328455424  1.96D-07  6.76D-05    7.70    -5.88    6.11
RFC J0441-2952  Gaia 4879089033008918272  1.32D-07  1.21D-04    7.42     5.57   -1.34
RFC J0443-0410  Gaia 3201546962642057344  2.80D-05  1.00D-30   36.11    90.32 -107.21
RFC J0449+0729  Gaia 3289021358973425408  1.16D-07  3.51D-03    5.60    -1.03    4.33
RFC J0450-1837  Gaia 2979422008691508736  2.82D-07  9.90D-03    4.95     8.84    0.06
RFC J0456-3136  Gaia 4874761561400717568  5.35D-08  1.64D-04    7.27    -0.50    4.12
RFC J0457+0645  Gaia 3288291317608309376  7.54D-08  1.25D-04    7.40     1.88   -2.55
RFC J0459+2706  Gaia  153899467174597888  1.12D-05  4.08D-05    9.13   -43.25  -18.17
RFC J0503-2120  Gaia 2974713865541504896  6.85D-06  2.32D-05    9.68   -29.36   30.52
RFC J0505-2930  Gaia 4876122653716385280  1.81D-08  6.04D-04    6.59    -0.31    2.28
RFC J0507+6737  Gaia  482999927483816960  2.46D-07  5.73D-03    5.30     1.03    4.36
RFC J0514-2029  Gaia 2963247058774947840  1.61D-08  1.43D-04    7.34    -1.04    1.75
RFC J0521+1638  Gaia 3394144669269567232  2.24D-07  9.46D-03    4.98    -3.36    1.59
RFC J0521+2112  Gaia 3414331874552688896  4.14D-08  1.25D-03    6.19    -1.55    0.47
RFC J0522-3627  Gaia 4822275858452646016  2.97D-08  1.00D-30   29.28    -3.40    2.41
RFC J0523-2614  Gaia 2956921362222068480  9.55D-08  3.98D-06    9.00     4.00   -1.95
RFC J0525-3133  Gaia 2904959576565471488  3.62D-05  1.26D-04    8.04   -32.66 -100.34
RFC J0552-0727  Gaia 3018834797558565376  9.63D-06  2.34D-08   11.09    -7.75   40.66
RFC J0558-3838  Gaia 2883627367358911744  7.62D-08  3.27D-03    5.64     0.02   -3.80
RFC J0601+0227  Gaia 3315591263614486400  1.68D-05  2.53D-09   11.92    22.39  -19.33
RFC J0605-3929  Gaia 2882924371406966400  1.18D-05  2.83D-06   11.75   -16.25  -50.51
RFC J0606-4729  Gaia 5554574620010613888  8.25D-07  1.75D-11   13.64     3.52   15.21
RFC J0607+4739  Gaia  969524305124988160  1.67D-07  1.53D-05    8.40    -3.25    2.87
RFC J0613-2530  Gaia 2911848639682896256  1.21D-04  3.20D-03    4.97    11.45 -117.60
RFC J0616+6630  Gaia 1104754717692571648  8.76D-07  3.18D-03    5.66    -9.60    8.27
RFC J0617-1715  Gaia 2944349202674156800  5.04D-07  9.38D-03    4.99     3.21    2.68
RFC J0621-5241  Gaia 5501007689109289600  5.53D-06  1.51D-29   24.72    29.82   24.68
RFC J0624-2259  Gaia 2936614692422140928  2.72D-06  4.84D-03    5.40     6.05   -6.16
RFC J0627-3529  Gaia 5581432768497809536  9.07D-07  1.62D-10   12.89     7.51   -9.52
RFC J0635-7516  Gaia 5261519277596998912  5.91D-09  8.74D-03    5.03     0.61   -0.31
RFC J0642-4331  Gaia 5557099579744065920  4.85D-06  2.35D-04    7.09    -5.83   23.41
RFC J0644-3459  Gaia 5582292724030402304  9.44D-08  7.92D-03    5.10     0.86    1.73
RFC J0648-1744  Gaia 2945629755764920064  1.58D-07  1.58D-03    6.06     0.74    2.07
RFC J0652+5250  Gaia  993269839273474048  2.83D-05  8.19D-06    8.69   -77.94   11.05
RFC J0700-6610  Gaia 5281841379215100928  2.74D-07  7.94D-03    5.09    -0.67    4.63
RFC J0706-2311  Gaia 2927685176246022784  4.89D-07  4.57D-03    5.44     1.09   -2.56
RFC J0710+5908  Gaia  990611151437994368  3.51D-08  5.86D-08   10.74    -1.03   -3.02
RFC J0714+3534  Gaia  897561062927548160  6.70D-06  1.07D-03    6.00   -20.54   23.55
RFC J0719+5526  Gaia  987387417705329280  2.93D-06  1.35D-03    5.78    -9.44  -15.60
RFC J0725+1425  Gaia 3166823182847298432  1.82D-07  5.41D-03    5.33     2.28   -3.38
RFC J0728+2419  Gaia  869933874774430464  5.82D-05  1.81D-03    5.50   -55.74  -77.57
RFC J0731-2224  Gaia 5618731948124447232  3.26D-07  6.63D-03    5.21     2.12    0.83
RFC J0731+1433  Gaia 3165273180688912512  4.87D-07  2.51D-04    7.05     4.91   -6.63
RFC J0733+5605  Gaia  989109802670645888  1.24D-06  1.29D-05    8.48     1.02   20.37
RFC J0737-0338  Gaia 3057740565537402240  3.34D-07  1.43D-03    6.12     1.24   -3.15
RFC J0737-3954  Gaia 5537018408614225664  2.47D-06  5.24D-08   10.78     5.15   -6.53
RFC J0737+6430  Gaia 1089424261426671616  3.42D-06  2.63D-03    5.16   -22.39   -7.81
RFC J0739+7527  Gaia 1136281770510397952  1.34D-07  3.64D-03    5.58     4.66    3.16
RFC J0739+0137  Gaia 3087152673378191488  4.47D-08  1.27D-04    7.40     1.27   -1.40
RFC J0739-2911  Gaia 5599761562917782528  5.48D-06  7.34D-04    6.49    -2.83   -7.17
RFC J0741-4454  Gaia 5531879050746281984  1.14D-05  1.72D-05    8.35    -7.35  -22.35
RFC J0741-2647  Gaia 5613754493349733760  1.20D-05  1.87D-04    7.20     9.67   -7.86
RFC J0742+6836  Gaia 1096564283778840960  7.10D-07  5.35D-11   13.27   -16.52    4.78
RFC J0743-6726  Gaia 5274130504171765888  2.02D-08  6.67D-03    5.20     0.89   -0.49
RFC J0745+3142  Gaia  881602751161703424  3.71D-08  8.49D-22   20.47     2.40   -2.76
RFC J0752-2202  Gaia 5711502283943943168  8.17D-06  1.26D-03    6.19    -5.94   -8.60
RFC J0753+4231  Gaia  925532432579965184  1.26D-08  6.64D-03    5.21    -0.11    1.70
RFC J0802-1751  Gaia 5714950794785917184  5.53D-05  5.43D-08   15.70     4.98  -47.77
RFC J0807-4827  Gaia 5514644382072663680  7.12D-05  1.89D-03    5.46   -27.46   10.92
RFC J0807+0432  Gaia 3094853068703252736  1.78D-07  1.52D-30   25.24    -4.70    3.83
RFC J0809+3455  Gaia  905844027616666880  1.88D-07  2.98D-30   25.09     3.15   -9.68
RFC J0812+4018  Gaia  909505538776223232  4.20D-05  1.00D-30   75.15  -188.82   38.80
RFC J0817-2936  Gaia 5644550199131239296  2.08D-07  4.21D-03    5.49     1.43   -0.04
RFC J0823+2223  Gaia  676375882181102592  5.36D-08  4.38D-12   14.10    -1.50   -4.62
RFC J0823-0939  Gaia 5752417615574773376  5.60D-06  4.22D-03    4.72   -13.15   13.30
RFC J0828+2920  Gaia  707536763268343296  4.71D-06  9.11D-20   19.25    38.54   36.74
RFC J0829+1754  Gaia  662196270991031296  2.89D-07  3.41D-05    8.03     7.88   -2.64
RFC J0832-0059  Gaia 3076525824782010240  3.76D-05  9.76D-04    6.09    27.51   75.95
RFC J0835+8350  Gaia 1149143410860792064  2.96D-05  2.03D-04    7.58    42.70   57.40
RFC J0839+1802  Gaia  659428387906967936  3.36D-08  6.58D-04    6.55    -2.98    1.00
RFC J0843+5105  Gaia 1027565702888091136  1.15D-06  9.21D-03    4.00     1.35   17.84
RFC J0845+1125  Gaia  601841260243731200  2.17D-05  9.06D-04    6.16    84.10   30.12
RFC J0853+6828  Gaia 1117311140481729664  2.18D-06  3.91D-07    9.98   -26.65    9.60
RFC J0900-3131  Gaia 5629165493135215360  4.03D-06  1.15D-06    9.54    15.19   -0.77
RFC J0904+2422  Gaia  688055856763439360  1.08D-06  5.11D-03    5.37   -16.46    7.75
RFC J0905+4850  Gaia 1012686974102024832  5.22D-09  1.46D-04    7.32    -1.14    1.09
RFC J0906+4636  Gaia 1012184050612246784  1.62D-06  5.74D-05    8.80   -12.63   25.66
RFC J0907+6815  Gaia 1117149615351742080  8.42D-08  1.12D-22   20.98     6.39   -4.60
RFC J0909+6925  Gaia 1117798705169351680  3.61D-08  3.40D-03    5.62    -2.12    0.31
RFC J0910+4636  Gaia 1011399102389126272  1.24D-06  6.19D-10   12.42    20.60   25.74
RFC J0911+3724  Gaia  715940708594222592  1.51D-04  3.89D-08   16.03   295.48 -192.25
RFC J0913-2103  Gaia 5679203507102851712  4.92D-06  4.54D-03    4.65    14.99  -11.53
RFC J0914-3314  Gaia 5630916907781932928  8.84D-06  1.00D-30   34.20    22.29   18.90
RFC J0919+3324  Gaia  701902487728168704  4.66D-05  3.81D-03    4.81    87.21  -96.33
RFC J0919+7825  Gaia 1131863417394060160  8.65D-09  1.07D-03    6.28    -0.74   -1.50
RFC J0927+3902  Gaia  811655566614148096  8.01D-09  2.04D-09   12.00    -2.32   -0.01
RFC J0933+1009  Gaia  589443338929476864  1.95D-05  3.12D-03    5.00   -63.90   56.81
RFC J0942+3150  Gaia  793037643595328000  3.18D-06  5.61D-04    6.61    16.37  -43.45
RFC J0949+0719  Gaia 3853726613987632896  5.84D-06  9.32D-04    6.13    40.85  -44.07
RFC J0957+5522  Gaia 1045124388187803392  2.00D-08  3.66D-13   14.89    -1.34   -4.25
RFC J0959+2449  Gaia  642722270795712384  2.23D-08  1.21D-03    6.21     1.42   -2.93
RFC J1000-3408  Gaia 5435485381734061696  1.13D-05  3.33D-05    8.04     8.68   29.60
RFC J1001+555B  Gaia 1045165997830581120  2.25D-05  1.00D-30   38.64   176.40  -27.67
RFC J1008+2533  Gaia  738705753250406528  9.58D-09  1.57D-03    6.06     2.34   -0.48
RFC J1010+8250  Gaia 1146593815189152000  4.51D-08  1.34D-05    8.46     3.43   -1.45
RFC J1011+7124  Gaia 1077513664279458048  5.80D-08  1.04D-03    6.30     3.88    3.25
RFC J1015+4926  Gaia  846983974726246912  1.13D-08  5.92D-15   16.15    -3.04   -0.73
RFC J1017+6116  Gaia 1051642327477107456  1.37D-08  2.42D-06    9.22    -2.05   -1.18
RFC J1018-3144  Gaia 5460741301262795136  6.52D-05  1.00D-30   31.19   -93.61   68.95
RFC J1022+3041  Gaia  741918698025152896  1.57D-05  7.05D-03    4.24   -27.55   77.03
RFC J1022-1037  Gaia 3767469724921901312  1.66D-07  4.23D-05    7.93     9.24   -1.52
RFC J1030+5806  Gaia  855061021503626880  1.37D-08  1.30D-03    6.17    -2.35    0.52
RFC J1031+5225  Gaia  847790225987275136  6.27D-07  1.10D-04    7.47     8.20   16.48
RFC J1033-3601  Gaia 5444022436688263168  2.66D-07  5.80D-03    5.29    -1.09    3.59
RFC J1046+5449  Gaia  850644661257047168  9.43D-08  1.71D-03    6.02    -3.84   -4.20
RFC J1053+4929  Gaia  832960597267078912  4.78D-08  9.79D-03    4.96     1.47   -0.97
RFC J1054-3113  Gaia 5451284917148769664  3.56D-07  6.98D-05    7.69     1.28    7.09
RFC J1055-2831  Gaia 5456358235596619264  2.91D-06  9.52D-03    3.97    -0.24  -16.49
RFC J1107-6820  Gaia 5237847994849332608  4.41D-07  4.62D-06    8.94     2.18    1.09
RFC J1117-0236  Gaia 3790651377110349312  7.15D-07  7.67D-03    5.12    -5.77  -12.34
RFC J1118-3054  Gaia 5404019901567577472  3.66D-08  5.08D-04    6.68     0.08   -2.16
RFC J1120-2508  Gaia 3534310892614244992  6.93D-05  1.00D-30   32.72   -69.57  170.43
RFC J1129-0446  Gaia 3786177739176030464  3.95D-07  7.35D-04    6.49     9.99   -7.19
RFC J1136+5643  Gaia  845692460881042560  1.21D-07  4.16D-06    8.99    -5.70   -7.10
RFC J1137+3441  Gaia 4026108115706472832  3.23D-05  1.03D-11   24.49  -168.92   38.34
RFC J1145+1936  Gaia 3975792848712058112  5.19D-08  1.21D-04    7.42     1.92    6.33
RFC J1146-2447  Gaia 3491586241579905920  6.22D-08  1.00D-30   34.23     1.13   -4.85
RFC J1147+3501  Gaia 4031241082661995520  2.45D-07  1.00D-30   27.07   -13.53   10.03
RFC J1148+5254  Gaia  792438680341097472  1.57D-09  1.01D-04    7.51    -0.81    0.71
RFC J1150+4154  Gaia  768805846133492480  6.66D-09  2.42D-03    5.82     0.42    2.04
RFC J1151-1723  Gaia 3568264292716951040  4.10D-08  1.22D-04    7.41    -0.31    2.72
RFC J1154+1225  Gaia 3919707688292070784  3.47D-06  6.42D-04    6.48    52.06   12.79
RFC J1154-3505  Gaia 3464286570453484032  6.00D-06  6.58D-29   24.39   -36.94  -12.77
RFC J1154-2812  Gaia 3486928779044907008  1.96D-06  1.14D-07   10.48    15.02  -12.60
RFC J1156-2054  Gaia 3494585262624177024  5.16D-07  1.10D-03    6.26     6.47    8.29
RFC J1156+3128  Gaia 4026586506344083712  6.31D-05  1.00D-30  108.36   227.86  253.98
RFC J1159-2148  Gaia 3494237301553269888  5.65D-08  2.94D-15   16.36    -3.18    3.45
RFC J1202-3207  Gaia 3467255286209172992  6.76D-06  9.47D-03    3.97    -9.23  -17.32
RFC J1203+0414  Gaia 3894583469640003456  1.68D-06  1.00D-30   56.70    40.45  -13.24
RFC J1206-0714  Gaia 3594665113086917888  3.06D-05  2.29D-11   23.66   -31.81 -141.45
RFC J1208+6121  Gaia 1582737126939047680  4.13D-08  2.66D-03    5.76     3.41    2.37
RFC J1210+3924  Gaia 1535808699355081728  3.04D-06  1.00D-30   56.62   -77.48   -1.82
RFC J1213+5044  Gaia 1548262146011972352  4.42D-07  7.02D-09   11.54    -6.21   17.69
RFC J1214+3309  Gaia 4016498384080131840  1.49D-08  2.38D-21   20.20     3.34    2.80
RFC J1215+3448  Gaia 4029107171110293760  6.85D-07  1.00D-30   39.54   -26.04  -19.72
RFC J1218+1738  Gaia 3946753131714484992  7.67D-08  1.00D-30   29.67    -9.33   -1.67
RFC J1223+4812  Gaia 1545500550756588032  1.87D-07  2.42D-13   15.02   -12.10   -4.66
RFC J1226-0740  Gaia 3583277883474316160  2.36D-05  7.40D-04    6.35   107.12   16.00
RFC J1226+0638  Gaia 3900777499675846016  1.05D-05  1.00D-30   69.18    74.94  -87.29
RFC J1230+4700  Gaia 1542356394177728896  5.36D-07  1.12D-06    9.55     8.40   17.31
RFC J1231+6414  Gaia 1679936841052486016  8.41D-09  1.56D-03    6.07    -0.95    1.71
RFC J1231+2847  Gaia 4010804288237682560  4.76D-09  1.32D-06    9.48     1.87    0.20
RFC J1234+4753  Gaia 1543824482718807424  4.14D-09  1.47D-03    6.10    -1.03    1.11
RFC J1235+5340  Gaia 1569415031740121984  2.18D-06  4.05D-10   12.57   -15.17  -44.37
RFC J1237+1149  Gaia 3928583019165890304  9.89D-07  9.76D-04    6.09     7.46   19.08
RFC J1244+1721  Gaia 3935608619294348544  5.51D-08  1.29D-03    6.18    -3.35    5.02
RFC J1247+6723  Gaia 1679241777905060608  5.47D-07  7.42D-03    4.20    -5.46   11.27
RFC J1248+5128  Gaia 1568246697556604800  6.22D-09  3.21D-04    6.92     1.72   -0.40
RFC J1252+5634  Gaia 1576716098186570624  1.02D-04  1.00D-30  121.73  -294.02  311.30
RFC J1254+1856  Gaia 3941173075844399232  1.27D-06  2.25D-03    5.30   -13.51   18.04
RFC J1304-2412  Gaia 3497879330741323008  9.71D-06  6.69D-05    7.71   -30.18   -0.98
RFC J1304-5830  Gaia 6057048616409859200  4.39D-05  3.67D-03    5.57   -14.77   -9.53
RFC J1312+5548  Gaia 1564656620292629632  8.54D-08  3.08D-23   21.30     8.38   -4.58
RFC J1320+0140  Gaia 3688346699228588288  2.25D-06  1.01D-04    8.26   -11.80  -16.93
RFC J1322+0842  Gaia 3731494249922347008  2.99D-06  8.41D-03    4.08    22.69  -12.39
RFC J1323+2941  Gaia 1462297894543037824  3.81D-08  5.33D-03    5.34    -2.05    4.54
RFC J1323-4452  Gaia 6087945374180475648  7.91D-05  4.71D-07   13.53    41.95   51.65
RFC J1323-4101  Gaia 6137220984214040832  2.17D-05  2.72D-03    5.12    -3.61  -15.43
RFC J1326+3154  Gaia 1469337414660446464  1.75D-06  6.64D-16   16.79    29.65  -28.24
RFC J1330+2509  Gaia 1447960331635942528  9.73D-06  1.00D-30  104.67    76.92  105.51
RFC J1331+3030  Gaia 1468213885575290496  1.18D-08  7.50D-20   19.31     2.93    2.61
RFC J1340+3754  Gaia 1472620556380822272  9.50D-09  1.67D-06    9.38    -0.98   -2.41
RFC J1340-0410  Gaia 3633924825023913984  3.93D-06  4.18D-03    4.72    34.17    3.23
RFC J1341+3959  Gaia 1499835565112878464  2.24D-08  1.10D-03    6.26    -1.56    2.66
RFC J1341+5344  Gaia 1561675912989735296  3.21D-07  7.54D-03    5.13   -11.22    2.22
RFC J1345+3823  Gaia 1496638288377862912  4.39D-06  1.00D-30   73.09   -14.51   75.25
RFC J1346+1424  Gaia 3740942254555185792  4.78D-05  4.77D-17   37.48  -161.97  135.92
RFC J1347+1217  Gaia 3728287558621796736  1.86D-06  8.96D-10   19.87    23.48  -22.12
RFC J1350+7125  Gaia 1687190147462055808  1.30D-06  1.99D-03    5.42    16.43  -13.22
RFC J1350-0534  Gaia 3620735530213988480  1.28D-05  1.11D-20   19.81    14.14   96.18
RFC J1351-3442  Gaia 6170055253276780160  1.82D-05  4.90D-04    6.74    -1.52   28.73
RFC J1354-2001  Gaia 6289187475583942528  2.94D-07  1.05D-03    6.29    -1.79    8.78
RFC J1359+4011  Gaia 1497807206677258624  8.36D-09  9.09D-05    7.56     0.29    2.31
RFC J1405-3907  Gaia 6117314875947835904  7.84D-05  8.33D-06    8.68   -50.11  -32.69
RFC J1411-0722  Gaia 3640201112273236096  1.69D-07  3.27D-07   10.06     2.57    7.57
RFC J1411+5249  Gaia 1608151754099582720  4.02D-08  1.33D-07   10.42     3.46    3.79
RFC J1411+4239  Gaia 1504297211499018880  9.85D-08  9.43D-03    4.98    -3.95    6.49
RFC J1413-0312  Gaia 3646160881907154944  6.40D-06  1.33D-04    7.98   -34.66   30.37
RFC J1417-4349  Gaia 6097463507039938944  2.27D-05  1.94D-03    5.44    20.04    2.74
RFC J1419+0628  Gaia 3673325789845977728  2.93D-06  7.17D-03    4.23    29.96   11.95
RFC J1421+4645  Gaia 1506800593316897920  8.00D-09  2.65D-07   10.14     1.27   -2.15
RFC J1423+5055  Gaia 1604704475909028608  1.24D-08  1.11D-03    6.26    -1.99    1.43
RFC J1423+1159  Gaia 1225717661221577344  1.35D-07  6.02D-09   11.60    -7.48    6.83
RFC J1424+225B  Gaia 1254357435158834688  1.66D-04  1.00D-30  459.39   390.34  304.65
RFC J1424+225A  Gaia 1254357435158834688  3.70D-07  3.00D-05    8.09     2.94  -16.05
RFC J1428+2724  Gaia 1280540719731180544  1.43D-06  5.50D-03    4.47   -19.35   18.29
RFC J1432+4103  Gaia 1491313972040085504  5.60D-07  1.35D-17   17.90    20.12  -14.51
RFC J1435-0414  Gaia 3648004449374814976  3.06D-05  1.10D-04    8.17   114.94   40.51
RFC J1436+6336  Gaia 1667101966943419264  3.73D-09  4.06D-04    6.80     0.60    1.28
RFC J1438+6211  Gaia 1618831379259328640  6.05D-07  1.00D-30   51.97     5.17  -24.98
RFC J1441-3913  Gaia 6105294946114549248  1.05D-04  2.13D-04    7.53    12.15   64.20
RFC J1441-3456  Gaia 6203095852569655552  6.68D-06  3.25D-03    4.96    -1.25    8.02
RFC J1442+1329  Gaia 1185594592137906944  1.67D-07  8.64D-04    6.40     7.67   -1.11
RFC J1442+1200  Gaia 1178582353653379200  6.02D-08  1.33D-04    7.37     3.46   -3.82
RFC J1449+4221  Gaia 1490145672215889920  5.32D-07  1.00D-30   47.41    21.94  -14.43
RFC J1451-2329  Gaia 6230339860919290880  3.80D-07  1.81D-03    5.98    -2.37    5.01
RFC J1452+5239  Gaia 1593709531430017664  6.87D-08  5.49D-03    5.33     2.36    4.43
RFC J1453+0915  Gaia 1173876409525877248  8.35D-07  5.57D-03    4.46    -3.26  -15.18
RFC J1459+7140  Gaia 1695547569704716672  4.24D-09  6.63D-03    5.21     0.22   -1.05
RFC J1459+3337  Gaia 1289825614391906048  2.84D-09  1.12D-03    6.25     0.15   -1.04
RFC J1501+1822  Gaia 1188628522676475008  5.21D-05  1.00D-30  139.25    48.56 -256.24
RFC J1504+6000  Gaia 1615968182261218304  9.53D-05  1.00D-30  363.69   154.68 -345.07
RFC J1506-1254  Gaia 6312373392676006400  5.29D-06  9.76D-03    4.96    -4.88  -27.72
RFC J1511+0518  Gaia 1156916305232871552  4.90D-07  6.05D-14   15.45     2.58  -15.01
RFC J1517+5556  Gaia 1600705345959974272  1.53D-04  1.00D-30  194.75  -223.03  351.91
RFC J1517-2422  Gaia 6227221302346783616  1.40D-08  2.37D-06    9.23     0.34   -1.19
RFC J1518+5002  Gaia 1595423257740258688  4.36D-08  2.19D-03    5.87     1.62    3.85
RFC J1520+2016  Gaia 1214004666929536768  6.60D-05  1.00D-30   96.00  -129.24 -216.22
RFC J1522+0400  Gaia 4422422580812679168  1.20D-04  2.47D-04    7.39   168.68   70.94
RFC J1524-3012  Gaia 6209645677694179200  8.24D-06  5.00D-13   14.79   -14.80  -26.70
RFC J1524+1521  Gaia 1207124816516833792  1.08D-08  9.25D-03    5.00    -0.12   -1.36
RFC J1526+6650  Gaia 1644786863061748224  2.87D-08  7.82D-05    7.63     3.51    0.92
RFC J1540+1447  Gaia 1194474282403600128  1.91D-07  1.00D-30   32.64    -9.66    5.19
RFC J1542+5259  Gaia 1596872036109120896  1.72D-06  2.88D-04    7.25    23.96  -11.89
RFC J1546-6837  Gaia 5820436497251852672  9.00D-06  4.89D-05    7.86    -8.21   -3.93
RFC J1555+3812  Gaia 1373561258867740544  1.18D-07  1.86D-18   18.44    -7.40    2.62
RFC J1556-7914  Gaia 5778578158295248768  7.88D-06  3.49D-22   20.69    29.24    2.39
RFC J1558-6432  Gaia 5822993926937951104  5.12D-06  6.86D-20   19.33    -2.19    8.78
RFC J1559+5924  Gaia 1626433746251026560  3.87D-06  7.71D-04    6.31    37.83    1.41
RFC J1601-0302  Gaia 4405726531104767232  1.15D-05  7.61D-05    8.53   -41.36  -16.46
RFC J1601+1357  Gaia 1191872288137163008  1.58D-06  1.00D-30   36.47    12.48  -22.74
RFC J1602+2418  Gaia 1218907045681098496  4.35D-08  3.20D-05    8.06    -3.21   -0.01
RFC J1604+1744  Gaia 1199933082758126080  4.63D-06  1.40D-04    7.35   -25.87  -28.37
RFC J1607+1551  Gaia 1198384626788950912  6.62D-08  2.84D-04    6.99     3.17    1.80
RFC J1623+6624  Gaia 1642346737524685440  1.04D-07  2.60D-06    9.19     4.67   -2.57
RFC J1624-6809  Gaia 5809076411828476672  4.59D-08  2.62D-03    5.77    -0.37    0.76
RFC J1624+1110  Gaia 4459704821087559552  1.14D-07  4.47D-03    5.45    -1.55    3.13
RFC J1625+4053  Gaia 1380969630780823552  1.41D-06  1.58D-03    6.06    19.30    8.63
RFC J1632+2643  Gaia 1304641258699053184  2.28D-08  8.64D-07    9.66     0.33    2.44
RFC J1632+8232  Gaia 1722820478889988736  1.79D-07  1.66D-04    7.26    -6.55    2.12
RFC J1640+1144  Gaia 4447290166579343616  5.16D-07  2.93D-06    9.14    -7.83    6.72
RFC J1642+3948  Gaia 1355746696601015040  5.41D-08  3.17D-14   15.65    -3.43    3.53
RFC J1653+3945  Gaia 1352838625783347968  6.74D-08  1.00D-30   45.34     5.27   -2.78
RFC J1703+4540  Gaia 1359566674875278848  1.67D-07  1.83D-05    8.32    -6.18   -1.37
RFC J1704-5751  Gaia 5916717878637517952  2.19D-05  1.91D-06    9.32   -17.37    1.26
RFC J1713-3226  Gaia 5980240685462521984  1.94D-05  2.25D-03    5.86    -4.19   -6.55
RFC J1715+2146  Gaia 4567193146539746816  3.25D-07  1.79D-13   15.12     1.89    7.38
RFC J1723-6500  Gaia 5813899630035800192  7.10D-06  2.43D-09   11.93    13.42   -8.42
RFC J1728+0427  Gaia 4389621743778706688  6.08D-08  4.36D-03    5.47     1.02    0.90
RFC J1735-6215  Gaia 5910530205147357568  3.05D-06  2.57D-06    9.19     9.55   -0.04
RFC J1743+1935  Gaia 4552250439920956928  7.13D-08  1.05D-05    8.58     2.15   -0.44
RFC J1744+5542  Gaia 1418428892422708224  1.60D-06  8.53D-03    4.07    -4.89  -14.16
RFC J1746+2603  Gaia 4582191584653501952  5.90D-07  1.05D-11   13.81     7.55   -2.86
RFC J1748+7005  Gaia 1638133855640823168  6.35D-09  1.60D-03    6.05    -0.57    0.72
RFC J1749+4321  Gaia 1346384629963971328  1.16D-07  5.28D-03    5.35     0.10   -4.03
RFC J1749+1944  Gaia 4552589570537981952  4.62D-08  7.95D-03    5.09    -0.83   -1.01
RFC J1759+2343  Gaia 4577793916101174656  4.35D-08  6.32D-04    6.57    -0.37   -1.65
RFC J1806+6949  Gaia 2260127239876141184  8.87D-09  1.30D-03    6.17    -0.82    0.65
RFC J1807-6413  Gaia 6630474068075679744  4.23D-06  1.18D-06    9.53   -14.39    1.18
RFC J1816-7429  Gaia 6417681077332095360  1.91D-06  7.59D-03    5.12     7.79   -6.10
RFC J1821+3945  Gaia 2109497617205525632  3.68D-06  1.00D-30   40.78   -14.70  -23.36
RFC J1822+8257  Gaia 2296623363697824640  6.55D-08  6.65D-04    6.54    -1.50    2.81
RFC J1824+5651  Gaia 2151322077453975936  2.86D-08  1.24D-04    7.41    -0.65   -2.19
RFC J1829-5705  Gaia 6648142150494416512  6.19D-07  7.85D-03    5.10     2.00    3.31
RFC J1835+2506  Gaia 4536106997887445120  2.89D-07  2.47D-03    5.80     0.61    2.64
RFC J1840-7709  Gaia 6365251969166905984  2.41D-06  9.47D-05    7.54   -11.88    6.66
RFC J1905+1637  Gaia 4513884291636836608  4.83D-06  4.04D-03    5.51    -2.93   -3.35
RFC J1911+2658  Gaia 2036483448057063168  2.11D-07  9.82D-04    6.33     1.38    0.26
RFC J1913+4706  Gaia 2130793817406998656  1.56D-05  2.35D-03    5.26   -15.75   16.42
RFC J1921+5309  Gaia 2139476458867440256  5.90D-05  1.11D-06   12.67    68.28   -0.17
RFC J1922+6911  Gaia 2261724314875809536  5.26D-07  4.95D-03    5.39    -6.17   -2.44
RFC J1924+3329  Gaia 2046264394260397440  4.72D-05  2.90D-03    5.06   -23.74  -10.82
RFC J1927+7358  Gaia 2264975124082451712  7.82D-09  6.13D-04    6.58    -0.57    1.02
RFC J1931+4743  Gaia 2128492230332142976  6.46D-05  1.00D-30   26.52   -66.41  -23.82
RFC J1935-4620  Gaia 6660524919157597824  9.33D-06  4.11D-03    4.74    -7.47   14.62
RFC J1939-6342  Gaia 6440702651792523136  1.62D-06  1.28D-10   12.97    12.79   -8.48
RFC J1939-1002  Gaia 4193373830346448128  5.14D-07  4.09D-03    5.50    -2.14   -2.94
RFC J1945-5520  Gaia 6641017456871937664  1.63D-05  5.36D-05    8.87    24.63   33.10
RFC J2004-0209  Gaia 4235645899198034560  2.75D-06  7.91D-03    5.10    -6.75   -4.62
RFC J2005+1033  Gaia 4300539590866911232  4.20D-06  2.44D-09   11.93     8.27    4.73
RFC J2005+4533  Gaia 2082240900047125504  1.04D-06  6.79D-03    5.19    -0.27   -3.90
RFC J2006-0223  Gaia 4223614626355055104  3.81D-05  1.00D-30   30.25    54.27    6.12
RFC J2009-4849  Gaia 6667500976838990336  1.89D-08  3.10D-04    6.94    -1.01   -1.14
RFC J2014+6553  Gaia 2245026890778498432  5.02D-06  3.90D-05    7.97   -21.93    0.46
RFC J2031-4507  Gaia 6675678491491291648  9.48D-07  1.15D-05    8.53    -4.49   11.73
RFC J2031+5455  Gaia 2186536273796890752  5.65D-08  8.61D-03    5.04     0.19   -0.96
RFC J2043+3423  Gaia 1870122562776576768  2.85D-06  5.13D-07    9.87    -6.39   -0.53
RFC J2045-5106  Gaia 6480684506645942528  1.40D-04  3.34D-03    4.93    69.67 -111.44
RFC J2052-6523  Gaia 6425439987292782464  1.22D-07  2.19D-03    5.87     3.40    2.15
RFC J2055-6352  Gaia 6450429756285463552  4.82D-07  6.98D-03    5.18     1.76    8.07
RFC J2101-4219  Gaia 6581185225250127872  3.53D-07  5.93D-04    6.60    -5.92   -2.80
RFC J2103-6232  Gaia 6450896155378635648  2.14D-06  1.64D-11   13.67    22.87   -2.17
RFC J2106-7122  Gaia 6375004323773979648  4.73D-05  3.65D-03    4.85    46.92  -59.04
RFC J2108-4846  Gaia 6479606534279936384  1.15D-06  6.25D-03    5.24    -6.43  -12.23
RFC J2138-1810  Gaia 6831589102870445952  1.30D-05  8.37D-03    4.08    -5.04   55.01
RFC J2148+0657  Gaia 2700779580092729088  4.68D-08  5.24D-05    7.83    -2.96   -1.76
RFC J2152-7807  Gaia 6355523108031919232  2.43D-07  2.94D-05    8.10    -3.63    5.95
RFC J2200+4848  Gaia 1976418777098345344  1.34D-05  1.30D-07   10.42    17.95   -1.12
RFC J2203-6130  Gaia 6409209791209832192  3.40D-07  4.07D-04    6.80     8.37   -1.12
RFC J2206-1835  Gaia 6825309517086779392  6.27D-06  3.73D-17   17.62    25.82   57.17
RFC J2213-6330  Gaia 6405466087261540480  4.25D-07  5.43D-06    8.87    11.40   -4.60
RFC J2215+1322  Gaia 2734054237922342144  4.73D-05  2.49D-04    7.39    34.31 -106.92
RFC J2216-4521  Gaia 6567104673185128064  7.81D-05  1.00D-30   77.10  -231.53   48.42
RFC J2217+2024  Gaia 1778652060147460992  1.29D-05  3.68D-11   23.16    52.90  -74.72
RFC J2217+3156  Gaia 1895951946328280704  1.19D-06  2.51D-03    5.79    -4.89   -7.05
RFC J2243-2544  Gaia 6622807272278553216  1.09D-08  3.40D-03    5.62     1.61   -1.54
RFC J2249+1331  Gaia 2720006705567919616  5.86D-07  2.46D-03    5.81     6.34    7.07
RFC J2251+3813  Gaia 1928090469343711744  2.29D-05  1.22D-07   14.88   -31.25  -42.54
RFC J2254-5926  Gaia 6491303001537427584  3.94D-07  1.48D-05    8.42    11.42   -4.89
RFC J2254-3913  Gaia 6546832736785741312  2.26D-05  4.53D-04    6.81    -0.66  113.72
RFC J2258-3644  Gaia 6553889917809129728  1.58D-06  5.30D-03    4.51    -8.22  -16.68
RFC J2302-1453  Gaia 2409971639447348224  2.09D-05  1.83D-28   24.16    80.94 -131.62
RFC J2303-6807  Gaia 6390824028353065728  6.56D-09  1.66D-04    7.26     0.35   -1.37
RFC J2312+0919  Gaia 2714137581217496320  9.75D-07  1.58D-03    6.06    -1.18   17.13
RFC J2312+3847  Gaia 1917608580182461312  8.92D-08  2.02D-05    8.28    -1.61   -2.61
RFC J2318-4010  Gaia 6548433797514877056  5.59D-07  8.43D-03    4.08    -3.13  -13.24
RFC J2329-4730  Gaia 6526555646426023040  1.92D-09  3.24D-03    5.64    -0.75   -0.24
RFC J2337-5216  Gaia 6498593450823397376  3.51D-07  1.01D-15   16.67     1.84  -15.06
RFC J2338+3606  Gaia 1918549006221562368  2.37D-07  8.50D-03    5.05     4.79   -2.84
RFC J2344+8226  Gaia 2287446118102765696  9.18D-05  2.24D-04    7.49   128.75  -43.21
RFC J2346+0705  Gaia 2756959882627531008  4.60D-08  8.37D-04    6.41     3.17    2.65
RFC J2347+5142  Gaia 1945016656291698816  1.81D-07  3.49D-04    6.88     1.39   -2.41
RFC J2349-4932  Gaia 6523852978125156480  4.21D-08  2.06D-05    8.27    -4.47    1.31
RFC J2350+0812  Gaia 2758667973941307520  2.39D-08  6.96D-05    7.69    -3.04   -0.23
RFC J2353-3037  Gaia 2326758537872853760  1.01D-06  3.98D-03    4.77    -7.34   -9.33


==> anc/table3.dat <==
J/MNRAS/xxx/xxxx    yyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyyy
=====================================================================================
On significance of VLBI/Gaia position offsets
   L.~Petrov, Y.~Y.~Kovalev,

      <Mon. Not. R. Astron. Soc. ????, ???? (2017)>
      =2017MNRAS??????

Description:
    The table of 5671 VLBI/Gaia matches with statistically insignificant 
    offsets: probability of false association (PFA) less than 0.0002 and 
    the random noise probability (RNP) is equal or greater than 0.01. 

File Summary:
-------------------------------------------------------------------------------------
 FileName      Lrecl    Records    Explanations
-------------------------------------------------------------------------------------
ReadMe          128          .   This file
table3.dat       85       5671   
-------------------------------------------------------------------------------------

Byte-by-byte Description of file: table3.dat
-------------------------------------------------------------------------------------
   Bytes Format  Units   Label    Explanations
-------------------------------------------------------------------------------------
   1- 14  A14    ---     VNAME    VLBI source name
  17- 40  A24    ---     GNAME    Gaia source name
  43- 50  1PD8.2 ---     PFA      Probability of false association
  53- 60  1PD8.2 ---     RNP      Probability that the offset is caused by random noise
  63- 68  F6.2   ---     NAL      Normalized arc length
  71- 77  F7.2   mas     Dra      Offset VLBI position with respect to Gaia along right ascensions with cos delta factor applied
  79- 85  F7.2   mas     Ddec     Offset VLBI position with respect to Gaia along declinations
-------------------------------------------------------------------------------------

(End)                                     Leonid Petrov                    2016.11.28
=====================================================================================
RFC J0000-1352  Gaia 2420743417425317120  6.43D-07  3.59D-01    2.00     5.99   -3.88
RFC J0000+0248  Gaia 2739906324136667392  6.84D-08  7.92D-01    0.82    -1.30    0.54
RFC J0000+0307  Gaia 2739986000075323008  3.80D-08  3.34D-01    2.08     1.57   -1.32
RFC J0001-1551  Gaia 2415835438038904832  2.54D-08  3.53D-01    2.02    -1.24   -0.60
RFC J0001-0746  Gaia 2441428976355286272  6.87D-09  3.40D-01    2.06    -0.85    0.03
RFC J0001+0632  Gaia 2745409929589932160  2.47D-06  7.85D-01    0.84    -2.21   12.56
RFC J0001-0656  Gaia 2441900460685681280  1.37D-07  8.13D-01    0.76    -1.28   -0.77
RFC J0001-4155  Gaia 4995979729065629312  6.55D-05  9.58D-01    0.29   -24.31   15.08
RFC J0001+1456  Gaia 2772004362791856896  1.72D-06  3.41D-01    0.82    -9.03    2.83
RFC J0002-2153  Gaia 2340552083046197504  7.42D-07  6.24D-01    0.34    -2.28    0.44
RFC J0002-6726  Gaia 4707413417751868800  2.06D-05  1.29D-01    3.04   -30.89  -55.03
RFC J0002-0331  Gaia 2447930594768810240  6.37D-08  1.60D-01    2.84    -1.36   -2.30
RFC J0002-0411  Gaia 2447753161080026112  1.84D-07  9.09D-01    0.48     0.52   -1.44
RFC J0002-0024  Gaia 2545947933216378240  7.89D-07  7.21D-01    1.00    -3.06   -5.64
RFC J0003-0626  Gaia 2442783918278691584  4.28D-07  8.39D-01    0.69    -0.19    4.76
RFC J0003+2740  Gaia 2853995632075039104  3.11D-08  3.80D-01    1.93    -0.25    1.52
RFC J0003+0214  Gaia 2739062513387022720  3.88D-08  8.82D-01    0.56    -0.46    0.52
RFC J0003-1941  Gaia 2365814049884978048  1.62D-08  1.33D-01    3.00    -1.75    0.81
RFC J0003-1927  Gaia 2365855384650325376  2.40D-08  2.24D-02    4.40    -1.80   -1.45
RFC J0003-5247  Gaia 4972337755167600256  3.72D-06  1.90D-01    2.67   -31.08    3.40
RFC J0003-1727  Gaia 2414776573983152000  3.21D-08  2.70D-01    2.32    -1.76   -1.08
RFC J0003+1305  Gaia 2767080784082195072  1.24D-06  3.82D-01    0.73    -4.94    3.01
RFC J0003+0841  Gaia 2746890967457065856  6.01D-07  6.92D-01    0.26     0.62    0.80
RFC J0004-1148  Gaia 2421598528234887680  9.81D-09  8.28D-02    3.41    -0.25   -1.68
RFC J0004-4345  Gaia 4994619358304681600  2.79D-07  5.33D-01    1.49    -1.34    2.40
RFC J0004-4736  Gaia 4978016560925910400  8.72D-09  5.51D-01    1.44     0.95   -0.07
RFC J0005+5428  Gaia  420305499589122944  1.11D-06  3.82D-01    1.92     2.05   -1.78
RFC J0005-0132  Gaia 2448815701629390208  1.15D-07  1.79D-01    2.73     2.40   -4.07
RFC J0005-1648  Gaia 2414919854088816640  4.08D-09  8.70D-01    0.60    -0.04    0.28
RFC J0005+0524  Gaia 2742071533114644864  2.98D-08  8.65D-01    0.61     0.85   -0.03
RFC J0005-0530  Gaia 2444361820543745664  7.23D-07  8.67D-01    0.61     2.02    0.63
RFC J0005+1609  Gaia 2772557623299076736  2.69D-08  9.92D-01    0.11     0.03    0.09
RFC J0006-2955  Gaia 2320714900411790720  1.25D-08  9.04D-01    0.50    -0.03    0.37
RFC J0006+3422  Gaia 2876677010763142528  1.62D-08  4.75D-01    1.65     0.21   -0.54
RFC J0006+5050  Gaia  395483204254583168  1.49D-07  2.18D-01    2.54     0.80    1.18
RFC J0006-0623  Gaia 2442050853260106112  5.26D-09  1.58D-02    4.65     0.95    0.69
RFC J0006-4245  Gaia 4994990821435673472  5.13D-07  3.00D-01    2.20     3.78    4.00
RFC J0006-0004  Gaia 2545889281143121536  2.98D-07  3.78D-01    0.74     2.34    1.23
RFC J0006+1235  Gaia 2766249965612219008  9.07D-06  9.49D-01    0.03     0.94    0.28
RFC J0006+0136  Gaia 2738768737624127360  2.97D-06  4.16D-01    0.66     6.39    3.66
RFC J0006+0548  Gaia 2742486598754053888  1.67D-06  4.05D-01    0.68     1.58   -4.00
RFC J0006+1728  Gaia 2772992205269414912  1.02D-06  7.99D-01    0.15    -0.11   -0.82
RFC J0006+2422  Gaia 2849865179200769024  1.05D-06  6.85D-01    0.27    -1.35   -0.99
RFC J0006+1415  Gaia 2768800695145578752  1.00D-06  6.46D-01    0.31    -1.12   -1.47
RFC J0007-6113  Gaia 4905594689237312512  4.91D-07  2.22D-01    2.52     5.83    4.98
RFC J0007+5706  Gaia  422529949050952960  4.06D-05  1.71D-01    1.40    -7.13   -9.48
RFC J0007+4712  Gaia  393015758425406848  1.07D-07  3.02D-01    2.20    -1.54    0.24
RFC J0008-3945  Gaia 4996595627375900800  8.54D-07  6.62D-01    0.29     1.85    0.55
RFC J0008-233A  Gaia 2337101128359003776  1.15D-08  7.99D-01    0.80     0.36    0.31
RFC J0008-4619  Gaia 4990232787946254336  2.76D-07  1.38D-02    4.73     6.98    8.31
RFC J0009+0628  Gaia 2742639774468057984  2.77D-07  2.07D-01    1.24     2.71    2.25
RFC J0009+4001  Gaia  383116752160541312  4.23D-08  6.63D-01    1.15    -0.85    0.37
RFC J0009+0625  Gaia 2742627611120670336  4.25D-07  8.06D-01    0.15    -0.19   -0.46
RFC J0009+5030  Gaia  395273811711048064  4.09D-06  6.36D-01    0.32    -0.83    0.38
RFC J0009+1803  Gaia 2797057353705607936  2.04D-06  6.72D-01    0.28     1.53    1.59
RFC J0009-3216  Gaia 2319429399520640000  2.54D-08  7.43D-01    0.95     1.19    0.03
RFC J0009+7724  Gaia  540370691872630144  1.29D-06  8.32D-01    0.71     1.78   -2.39
RFC J0009+1513  Gaia 2769252560065161344  7.02D-07  6.16D-01    0.35     0.00    1.63
RFC J0009+7603  Gaia  539763349137161856  1.71D-06  9.62D-01    0.28     0.02    1.24
RFC J0009+0157  Gaia 2546745388384651520  1.98D-06  8.77D-01    0.09    -0.03    0.69
RFC J0010-0433  Gaia 2444538257799881344  7.17D-08  3.03D-01    2.19     2.62    1.17
RFC J0010+2047  Gaia 2798756648926423808  8.47D-07  6.41D-01    0.32     0.24   -1.60
RFC J0010+4412  Gaia  386233558388737664  1.59D-08  9.19D-01    0.44     0.16    0.10
RFC J0010+1058  Gaia 2753828095554624128  9.59D-07  5.52D-01    0.43     3.71    1.20
RFC J0010+1724  Gaia 2796761653797371136  1.73D-06  8.49D-01    0.11     1.19   -0.67
RFC J0010-3054  Gaia 2319802065242691200  1.16D-08  8.52D-01    0.65    -0.24   -0.41
RFC J0010-3027  Gaia 2319899406382098304  1.90D-08  2.74D-01    2.30    -1.53   -0.83
RFC J0010-1420  Gaia 2417875616222155520  4.74D-08  1.36D-01    2.98    -2.83   -0.88
RFC J0010-2945  Gaia 2321060902977456256  6.37D-08  6.30D-02    3.64    -0.01   -4.59
RFC J0010+2650  Gaia 2850749908104184448  1.43D-06  3.38D-01    0.83     5.30    2.49
RFC J0010-2157  Gaia 2340372038012750336  3.89D-08  9.54D-02    3.30    -2.74    2.21
RFC J0010-2742  Gaia 2321576986247825664  2.65D-08  1.62D-01    2.83     0.41   -2.91
RFC J0011-2612  Gaia 2335249516418438272  2.04D-09  7.54D-01    0.92     0.00   -0.34
RFC J0011+0057  Gaia 2546355267914961408  3.76D-05  8.65D-01    0.09     6.03    0.83
RFC J0011+7045  Gaia  531185337375935872  6.60D-06  7.02D-01    0.25    -1.00   -2.22
RFC J0011+0823  Gaia 2751934118055936896  8.87D-07  3.95D-01    0.70    -1.72   -2.74
RFC J0011-1434  Gaia 2417114960336955904  1.50D-08  5.61D-01    1.42    -1.12    0.11
RFC J0011-8443  Gaia 4617412171906306048  6.08D-06  7.87D-01    0.16    -1.77    0.29
RFC J0011+2928  Gaia 2860316380820577664  1.95D-06  2.53D-01    1.07    -4.44    5.60
RFC J0011-8706  Gaia 4613184652776446848  1.46D-07  5.49D-01    1.45    -1.88    0.66
RFC J0011-4105  Gaia 4996234953202344448  1.09D-07  8.42D-02    3.40     1.73    5.39
RFC J0012+4704  Gaia  392976450884047872  5.69D-06  3.76D-01    0.74     6.83   -2.55
RFC J0012+3353  Gaia 2875712670345686784  2.07D-06  5.83D-01    0.39    -3.03   -2.39
RFC J0012-3954  Gaia 4996449220530794624  9.42D-09  6.54D-01    1.17    -0.46   -0.56
RFC J0013+7748  Gaia  540360074714033792  3.13D-07  8.15D-01    0.76     0.47   -0.69
RFC J0013+4636  Gaia  392186417419223808  5.77D-08  8.12D-01    0.76     0.50   -0.20
RFC J0013-1513  Gaia 2416647461734903552  1.30D-08  4.41D-01    1.75    -0.09   -1.03
RFC J0013+4051  Gaia  383084660165613568  6.77D-08  2.36D-02    4.37    -0.31    1.64
RFC J0013-0423  Gaia 2444180676002936704  3.08D-06  6.65D-01    0.29    -2.24   -1.86
RFC J0013-1854  Gaia 2365374313952968832  3.63D-08  2.21D-01    2.52    -1.75   -0.39
RFC J0013+1910  Gaia 2797600581168992256  5.14D-06  5.65D-01    0.41     6.35    4.73
RFC J0014-5022  Gaia 4973945275527723520  2.78D-05  5.16D-01    1.53   -51.42   16.20
RFC J0014+0854  Gaia 2751979335472285952  9.08D-06  5.79D-01    0.40   -10.64   -6.23
RFC J0014-0459  Gaia 2444074401331745920  8.46D-08  8.17D-01    0.75     1.57    0.48
RFC J0015-1812  Gaia 2366275604250863872  4.23D-09  5.47D-01    1.45     0.40    0.29
RFC J0015-0034  Gaia 2545188617358588544  6.57D-06  7.32D-01    0.22     3.40   -2.23
RFC J0015+0828  Gaia 2751906080509617664  1.05D-06  8.28D-01    0.13    -0.96   -0.42
RFC J0015+3052  Gaia 2860871290595187456  9.03D-05  3.05D-01    0.91    -9.62   -8.34
RFC J0015-6157  Gaia 4904616909867928064  5.72D-06  4.82D-01    0.54     2.74   -8.12
RFC J0015+5551  Gaia  419960630897013888  6.53D-07  1.76D-01    2.75     1.21   -2.66
RFC J0015-1257  Gaia 2424085726615443968  5.80D-07  3.06D-01    2.18     0.44  -10.98
RFC J0016+2440  Gaia 2849422110374461568  8.08D-07  4.85D-01    0.54    -0.86   -1.25
RFC J0016-0015  Gaia 2545226894107313280  3.08D-07  7.68D-01    0.18    -1.08   -0.13
RFC J0016-1430  Gaia 2417072904015341696  1.09D-08  2.46D-01    2.41    -0.84    0.93
RFC J0017+8135  Gaia  566773092790942080  9.56D-09  7.83D-01    0.84     0.29    0.08
RFC J0017-0650  Gaia 2431255263982930432  5.27D-07  5.21D-01    0.48     0.58   -2.60
RFC J0017-0512  Gaia 2443880131371423360  3.19D-08  4.52D-01    1.71    -0.85   -1.21
RFC J0017+1451  Gaia 2768462973277248640  9.26D-07  6.99D-01    0.25     2.49   -0.27
RFC J0017+0827  Gaia 2749261514526642304  1.19D-06  6.73D-01    0.28     0.86    1.41
RFC J0017+5312  Gaia  419233750629146752  8.01D-08  6.07D-01    1.30     0.52    0.31
RFC J0017-0236  Gaia 2541277826296986880  2.08D-06  4.16D-01    0.66    -4.83   -3.92
RFC J0017-2748  Gaia 2322797925191166464  1.26D-08  2.08D-01    2.58     1.27    0.74
RFC J0018+2947  Gaia 2860563118101724160  4.47D-06  6.25D-01    0.34    -2.29   -4.15
RFC J0018+0415  Gaia 2741067094882972672  1.13D-06  7.96D-01    0.15     1.20    0.31
RFC J0019-8152  Gaia 4630932557155676928  1.64D-07  3.43D-01    2.05     2.52    1.35
RFC J0019-2205  Gaia 2361234240360360448  2.08D-06  6.04D-01    0.36     0.35    1.99
RFC J0019+2956  Gaia 2860524154158152192  6.10D-06  3.24D-01    0.86   -11.82    1.44
RFC J0019+2021  Gaia 2799276958444229632  3.09D-07  6.42D-01    0.32    -0.14    0.80
RFC J0019+2602  Gaia 2855670909833272576  6.48D-08  1.13D-01    3.15    -0.09   -0.84
RFC J0019-3031  Gaia 2320061137670659328  1.07D-08  4.23D-01    1.80    -0.80    0.06
RFC J0019+7327  Gaia  537742721644001920  8.70D-08  3.38D-01    2.07    -1.33   -0.18
RFC J0019-6253  Gaia 4901681316900433664  4.60D-07  5.96D-01    1.32    -2.97   -3.80
RFC J0020-4847  Gaia 4977182340838562944  1.30D-07  7.37D-01    0.96    -0.64    2.81
RFC J0020+0323  Gaia 2548795737051785344  7.33D-07  4.76D-01    0.55     3.73    1.15
RFC J0021-2550  Gaia 2323627987750335104  5.47D-09  9.07D-01    0.48     0.11   -0.19
RFC J0022+4525  Gaia  391834882937807232  1.29D-07  2.24D-01    2.51    -1.28   -1.15
RFC J0022-1853  Gaia 2366723071123470592  6.47D-09  6.53D-02    3.61    -1.09   -0.01
RFC J0022+0608  Gaia 2747621627293362304  9.33D-07  9.47D-01    0.03     0.22   -0.19
RFC J0022-0145  Gaia 2541778138451249792  7.34D-07  2.20D-01    2.53     8.58    4.66
RFC J0023-1431  Gaia 2374894263584052224  1.17D-07  8.41D-01    0.68     0.44    1.48
RFC J0023+4456  Gaia  385807257115223040  3.05D-06  5.79D-01    0.40     2.40   -0.66
RFC J0023+0417  Gaia 2548962764035645184  3.60D-05  8.63D-01    0.10    -1.42   -4.88
RFC J0024-0811  Gaia 2429936331065962112  3.98D-06  1.51D-02    3.55   -31.79  -15.90
RFC J0024-6820  Gaia 4703376354652964224  2.34D-07  3.40D-02    4.11     3.89    4.38
RFC J0024+4644  Gaia  392378007321992320  3.45D-08  9.14D-01    0.46     0.28    0.16
RFC J0024-2928  Gaia 2321643747219217664  6.74D-09  7.37D-01    0.96    -0.14   -0.61
RFC J0024+0349  Gaia 2548739284004967168  1.63D-05  1.12D-01    1.76     2.19   22.68
RFC J0024-0412  Gaia 2540077537556655488  4.23D-07  5.57D-02    2.37     8.99    2.90
RFC J0025-2227  Gaia 2360737467262862976  1.33D-08  3.71D-01    1.96    -1.32   -0.21
RFC J0025+3919  Gaia  379285950570552320  3.10D-06  8.84D-01    0.08     0.27    0.65
RFC J0025-4803  Gaia 4978730556289192576  4.20D-07  4.15D-02    3.96     1.83    9.73
RFC J0025+0837  Gaia 2749141049283857536  1.09D-06  7.94D-01    0.16    -0.01    0.93
RFC J0026-3512  Gaia 5005028297445398656  2.10D-08  6.13D-01    1.28    -1.04   -1.00
RFC J0026+5432  Gaia  419605935317249920  5.22D-07  3.99D-01    1.87    -1.43   -0.64
RFC J0026-1112  Gaia 2424025665793268736  6.69D-08  1.97D-01    2.64     4.55   -0.46
RFC J0027+0929  Gaia 2750894426732876672  8.67D-07  8.58D-01    0.10     1.18    0.06
RFC J0027+2241  Gaia 2800056958868215936  6.39D-06  2.17D-01    1.20    15.24   13.03
RFC J0027+4514  Gaia  388785524876173440  4.65D-07  3.34D-01    2.08     1.62   -3.78
RFC J0028-1233  Gaia 2423605617991540992  1.13D-06  5.44D-01    0.44     4.14   -1.49
RFC J0028+4829  Gaia  391085050365846656  8.03D-07  9.43D-01    0.35     0.44    0.71
RFC J0028+2000  Gaia 2796062364402066304  8.52D-07  4.99D-01    0.51    -0.82   -1.99
RFC J0028-7045  Gaia 4702322988153196032  1.13D-07  6.08D-02    3.66     2.09   -1.77
RFC J0029-0113  Gaia 2542654724092631808  9.62D-07  6.91D-02    2.18     8.19    6.77
RFC J0029+0509  Gaia 2555105250168381440  9.88D-07  7.01D-01    0.25    -2.05   -0.85
RFC J0029+0554  Gaia 2555589069644187136  8.33D-07  8.15D-01    0.14     1.45   -0.51
RFC J0029+0044  Gaia 2543895145007541120  1.12D-06  3.17D-01    0.88     4.26    3.80
RFC J0030+0555  Gaia 2555592196380386304  9.86D-07  8.67D-01    0.09    -1.19    0.11
RFC J0030-4224  Gaia 4992764447828973184  7.84D-09  6.17D-01    1.27    -0.13   -0.93
RFC J0030+3804  Gaia  378917790268422144  8.04D-06  9.25D-01    0.05     0.52    0.43
RFC J0030-0211  Gaia 2540845786947522944  6.68D-08  9.14D-01    0.46    -1.17   -0.06
RFC J0030+1846  Gaia 2795655716901635968  2.58D-06  4.37D-01    0.62     0.71   -4.73
RFC J0030+1705  Gaia 2793045819891629824  2.02D-06  4.79D-01    0.55     0.03   -4.86
RFC J0031+0724  Gaia 2748018207394054656  6.02D-08  5.01D-01    1.58    -1.46   -1.24
RFC J0031-4108  Gaia 4994018135897036928  1.04D-06  3.85D-01    1.91     2.53   15.30
RFC J0032-1541  Gaia 2373734484974791296  2.00D-06  3.80D-01    0.73    -7.65   -2.56
RFC J0032-2849  Gaia 2319110850386107392  2.06D-08  4.91D-01    1.60    -0.33   -1.53
RFC J0033+0335  Gaia 2553870155013128320  1.49D-06  2.90D-01    0.95     4.52   -5.32
RFC J0033-1921  Gaia 2363828469324363264  1.19D-08  1.96D-02    4.50    -0.38   -2.25
RFC J0033-0345  Gaia 2528345130013015808  2.09D-07  6.34D-01    1.23     3.07    1.34
RFC J0034-4116  Gaia 4993957727182299136  7.54D-08  9.45D-01    0.35    -1.00   -0.12
RFC J0034+0348  Gaia 2553973302951209472  1.16D-06  2.21D-01    1.18     0.79   -5.63
RFC J0034-0143  Gaia 2542342020408903040  2.67D-06  7.50D-01    0.93    -5.08    2.66
RFC J0034+2754  Gaia 2857589214026929280  1.54D-06  3.73D-01    0.75    -2.98   -2.44
RFC J0034-0054  Gaia 2542716434182608640  3.47D-07  1.00D-01    1.86     5.16    2.96
RFC J0034-2303  Gaia 2348309824770921472  1.06D-06  6.86D-01    0.27    -0.26    1.53
RFC J0035+1515  Gaia 2780475069091290880  2.31D-06  6.49D-01    0.31     2.75    1.33
RFC J0035+6130  Gaia  430242954404499072  7.57D-06  1.25D-01    1.67     3.21    5.09
RFC J0035+5508  Gaia  418187668394730112  4.14D-07  9.33D-01    0.39    -0.39    0.09
RFC J0035+0832  Gaia 2749688021958943104  2.46D-06  6.96D-01    0.25    -3.23    1.94
RFC J0035+1438  Gaia 2779665106978840576  8.46D-07  8.60D-01    0.10    -0.09   -0.46
RFC J0035-0835  Gaia 2427043515974538112  1.06D-06  8.73D-01    0.09     0.50   -0.71
RFC J0035-1305  Gaia 2375326341588648704  5.13D-06  6.61D-01    0.29     1.97    5.11
RFC J0035+5950  Gaia  425550964624324736  6.48D-08  6.05D-01    1.30    -0.43    0.31
RFC J0036-2822  Gaia 2319055531207582592  7.64D-08  8.16D-01    0.75    -0.70   -0.98
RFC J0036+0815  Gaia 2749620779950855808  1.31D-06  7.07D-01    0.24    -0.65   -1.32
RFC J0036+1007  Gaia 2750432052028552320  2.79D-06  8.45D-01    0.11    -2.35    0.21
RFC J0036+2958  Gaia 2858436387735577984  4.67D-05  2.71D-01    1.01    35.91   -4.68
RFC J0037-0109  Gaia 2542481722810044672  3.49D-06  2.54D-01    1.06   -15.30    7.76
RFC J0037+6236  Gaia  430699427820735744  1.56D-06  5.81D-01    1.36     2.34    0.74
RFC J0037-2145  Gaia 2350150682113535360  9.84D-09  6.34D-01    1.23    -0.56    0.72
RFC J0037-4808  Gaia 4975542144368225664  1.39D-07  4.77D-01    1.64    -2.54   -2.87
RFC J0037+2613  Gaia 2807688188037306112  2.50D-06  7.05D-01    0.24     3.50    0.09
RFC J0037+1109  Gaia 2751398655893672320  2.95D-06  7.59D-01    0.19    -0.93   -2.91
RFC J0037-5307  Gaia 4924851364088074624  2.51D-05  7.33D-01    0.22     0.13   -9.61
RFC J0037+3938  Gaia  368693152469045248  6.27D-06  6.77D-01    0.28    -0.08    3.27
RFC J0037+3659  Gaia  366661598578125696  4.86D-06  1.80D-01    1.36     9.43    9.11
RFC J0037+1625  Gaia 2782196938662561408  1.02D-06  2.63D-01    1.04     6.73    1.91
RFC J0037+1238  Gaia 2775856402994849792  1.56D-06  6.98D-01    0.25     0.75   -1.00
RFC J0037-0533  Gaia 2527154771239396096  2.17D-06  4.11D-01    0.67     4.49   -3.28
RFC J0037+2407  Gaia 2806404443786988416  3.42D-06  3.38D-02    2.82   -14.79  -10.67
RFC J0038+0013  Gaia 2543195546374972672  9.43D-07  5.14D-01    0.49     3.04   -2.42
RFC J0038-2459  Gaia 2347066277119976576  6.54D-09  4.60D-01    1.69    -0.99    0.24
RFC J0038-0207  Gaia 2530341499531651712  2.81D-07  1.51D-01    2.89    -6.16   -4.20
RFC J0038-0329  Gaia 2528412749978585600  1.94D-08  3.33D-01    2.09    -0.72   -1.07
RFC J0038+4137  Gaia  381436904551687680  3.21D-06  6.23D-01    0.34     2.23    1.03
RFC J0038+5035  Gaia  415520150105930496  1.53D-06  9.58D-01    0.30    -0.60    0.75
RFC J0038+1856  Gaia 2795133861192571392  2.84D-06  9.10D-01    0.06     0.26   -0.98
RFC J0039+4330  Gaia  387653371499092224  3.81D-06  7.77D-01    0.17    -1.25   -0.27
RFC J0039-0257  Gaia 2530002987389609856  5.43D-07  3.12D-01    0.90    -2.58   -2.52
RFC J0039-1111  Gaia 2377309924989868288  6.44D-08  8.56D-01    0.64    -0.37    0.93
RFC J0039-1300  Gaia 2376782021969111424  4.87D-06  1.56D-01    1.48    24.46    5.65
RFC J0039+4900  Gaia  390641603583879936  2.01D-06  2.65D-01    1.03    -3.46    1.74
RFC J0040+0125  Gaia 2550173047164659200  1.74D-06  8.17D-01    0.14    -2.20   -0.06
RFC J0040+0942  Gaia 2750252758619130880  1.53D-06  7.04D-02    2.17    -5.85   -9.90
RFC J0040-0231  Gaia 2530114141143148928  4.85D-07  4.89D-01    0.53     2.04    1.18
RFC J0040+1003  Gaia 2750471600087484160  4.30D-06  8.41D-01    0.11     2.30   -0.73
RFC J0040-0146  Gaia 2530369193481132032  6.70D-08  7.88D-01    0.83     1.03    0.72
RFC J0041+3211  Gaia  361465856380660992  1.16D-06  2.87D-01    0.96    -2.72   -3.65
RFC J0041-0143  Gaia 2530371156281094912  4.77D-08  7.85D-01    0.84     1.11   -0.70
RFC J0042-4030  Gaia 4999304961465681408  1.23D-08  1.13D-01    3.15     0.26    1.76
RFC J0042+5708  Gaia  424598680178356096  2.11D-07  5.90D-01    1.34    -1.16    0.48
RFC J0042+2739  Gaia 2809381612037768448  5.07D-06  7.12D-01    0.24    -0.16   -3.41
RFC J0043-0753  Gaia 2522526136522518144  9.66D-07  6.11D-01    0.35     2.21   -0.75
RFC J0043+1731  Gaia 2782751917154291328  9.54D-07  2.62D-01    1.04    -4.46   -3.08
RFC J0043-2639  Gaia 2343650987845631232  6.16D-09  4.69D-01    1.67    -0.60    0.04
RFC J0043-0251  Gaia 2529293561871169664  5.11D-06  5.79D-01    0.40    -2.83    6.34
RFC J0043+3426  Gaia  362323612889689984  1.30D-06  8.57D-01    0.10     0.96   -0.02
RFC J0043-2827  Gaia 2342218358554344448  1.16D-08  9.75D-01    0.21     0.04    0.24
RFC J0043+7344  Gaia  538514819324810752  6.06D-07  3.11D-01    2.16     2.11    2.73
RFC J0044-8422  Gaia 4617438457106912000  1.04D-07  5.40D-01    1.47    -1.18    0.64
RFC J0045+4555  Gaia  389671422009779968  6.95D-06  7.62D-01    0.19    -0.08   -1.84
RFC J0045-3705  Gaia 5001107232822340864  1.41D-08  2.89D-02    4.22     0.41    2.37
RFC J0045-2310  Gaia 2349052132558138112  2.34D-08  9.09D-01    0.48    -0.26    0.59
RFC J0045+2127  Gaia 2801767455360573696  2.22D-06  6.09D-02    2.29    14.76    6.17
RFC J0045-2243  Gaia 2349103912684000896  7.11D-09  4.34D-01    1.77    -0.57   -0.47
RFC J0045-4846  Gaia 4974934217517749504  5.86D-07  7.07D-01    1.04    -0.63    5.66
RFC J0045+1217  Gaia 2775916768760220800  5.58D-07  1.01D-01    1.85    -7.77   -3.07
RFC J0046+2456  Gaia 2808006187415985024  4.39D-07  7.87D-01    0.16     1.06    0.28
RFC J0046-2631  Gaia 2343623431334938880  1.68D-08  7.14D-01    1.02    -0.58   -0.90
RFC J0047+5657  Gaia  424612664592863104  3.53D-07  7.83D-01    0.84    -0.96   -0.07
RFC J0047+0319  Gaia 2550891582308037376  4.53D-08  2.14D-01    2.56    -2.65   -0.01
RFC J0047-7530  Gaia 4684628616249009280  2.79D-06  2.57D-01    1.05     1.95   -1.65
RFC J0047+2435  Gaia 2804933155495463936  1.23D-05  8.44D-01    0.11    -2.24    1.75
RFC J0047-8256  Gaia 4629869123252331776  2.06D-07  2.54D-01    2.38     2.50    3.15
RFC J0048+2235  Gaia 2802222687534677376  1.55D-06  6.42D-01    0.32     2.59    0.70
RFC J0048+0014  Gaia 2537049929210721280  4.88D-06  6.62D-01    0.29    -0.13    4.50
RFC J0048+3157  Gaia  360927645439037056  1.01D-05  2.02D-02    3.28    11.35  -37.41
RFC J0048+0640  Gaia 2556453972978481536  7.90D-07  7.57D-01    0.19     0.33    0.84
RFC J0049+2253  Gaia 2802328652967968896  2.55D-06  4.00D-01    0.69    -4.82    3.33
RFC J0049-4457  Gaia 4982480578135121920  7.13D-09  8.10D-01    0.77     0.22    0.37
RFC J0049-3116  Gaia 5007643210974144768  3.12D-09  9.34D-02    3.31    -0.47   -0.85
RFC J0049+5128  Gaia  415135389756666752  1.71D-06  9.53D-01    0.32     0.47   -0.94
RFC J0049-4151  Gaia 4986938135712683520  1.51D-05  8.45D-01    0.67   -27.77    8.11
RFC J0049+0237  Gaia 2550041655525545600  1.29D-06  9.32D-01    0.04    -0.42   -0.13
RFC J0049-5738  Gaia 4907588580559558272  1.90D-09  5.72D-01    1.39    -0.39    0.14
RFC J0050-1412  Gaia 2372713450989654784  6.07D-08  4.84D-01    1.62     2.18   -0.30
RFC J0050-0452  Gaia 2525533403902990592  6.58D-08  5.94D-01    1.33     1.29    1.22
RFC J0050-1201  Gaia 2376540369929351552  1.69D-07  6.43D-01    1.20     1.10    1.92
RFC J0050-0929  Gaia 2474026163227046272  2.74D-08  2.23D-01    2.51     2.40    1.05
RFC J0050-1206  Gaia 2376351116490211072  8.40D-08  5.62D-01    1.41     1.58    1.60
RFC J0051-0650  Gaia 2523017446423771264  8.02D-07  8.10D-01    0.14     0.49    0.59
RFC J0051-4226  Gaia 4986663326525262976  3.10D-09  9.59D-02    3.29     0.64    0.64
RFC J0051+4459  Gaia  377515874288794368  2.16D-07  9.44D-01    0.35     0.46   -0.32
RFC J0052+0035  Gaia 2537124524202304512  4.84D-08  5.50D-01    1.44    -1.87   -0.06
RFC J0052-1617  Gaia 2369928937792119808  3.83D-07  2.51D-01    2.39     9.60    0.83
RFC J0052+4402  Gaia  375949070218527744  3.14D-06  4.51D-01    0.59    -4.67   -0.53
RFC J0052+8627  Gaia  574130784086756864  3.45D-06  7.08D-01    0.24     0.89    1.80
RFC J0052+4721  Gaia  378245984368768000  6.93D-06  2.02D-01    1.26     0.90   -3.69
RFC J0053+4720  Gaia  378243888424698240  5.96D-06  3.80D-01    0.73    -0.14   -4.53
RFC J0054-7534  Gaia 4684429471497956096  4.76D-07  7.67D-01    0.88     1.00    0.61
RFC J0054+7053  Gaia  536116509588824832  1.26D-05  3.97D-01    0.70     2.65    2.50
RFC J0054-2455  Gaia 2345425702691585408  1.03D-08  5.15D-01    1.54    -0.56   -0.53
RFC J0054-0437  Gaia 2525602436912377856  4.89D-06  4.78D-01    0.55    -8.19   -3.07
RFC J0055+1408  Gaia 2777019269685698560  1.23D-06  2.16D-01    1.20    -3.36   -3.75
RFC J0055+0755  Gaia 2580662779480676096  1.50D-06  3.17D-01    0.88     1.03   -4.44
RFC J0055-4125  Gaia 4987196898902365952  9.41D-08  9.89D-02    3.27     3.45    3.68
RFC J0056-0936  Gaia 2473414353722804736  2.50D-08  2.46D-01    2.42    -0.87   -1.49
RFC J0056-2117  Gaia 2355490425974442624  1.93D-07  2.05D-01    2.60    -6.89   -1.63
RFC J0056-4451  Gaia 4982335408240470912  3.50D-08  5.60D-01    1.42    -1.05   -1.43
RFC J0056+1625  Gaia 2778641255495024768  8.45D-07  5.90D-01    0.38    -3.41   -0.33
RFC J0057-7040  Gaia 4691628725748135424  4.48D-07  7.72D-01    0.87    -0.32   -1.59
RFC J0057-0024  Gaia 2536016731877648896  2.05D-07  6.33D-01    1.23    -2.28   -1.99
RFC J0058-3234  Gaia 5027525370502051328  4.03D-09  4.96D-01    1.59     0.29    0.73
RFC J0058-0539  Gaia 2524536799691927936  9.61D-08  2.02D-02    4.48    -5.43   -2.55
RFC J0058-3347  Gaia 5003207849788006912  6.20D-08  6.26D-01    1.25    -0.87   -0.03
RFC J0058+4630  Gaia  377961249512167040  5.03D-05  6.16D-01    0.35    -0.52   11.46
RFC J0058+0329  Gaia 2551509331749321984  9.95D-08  6.75D-01    1.12    -2.93   -0.61
RFC J0058+0620  Gaia 2553249102741832576  6.48D-07  3.28D-01    0.85     4.22    1.73
RFC J0058-5659  Gaia 4907683447797434496  1.48D-09  5.10D-01    1.55     0.26   -0.18
RFC J0059+0006  Gaia 2536478423682282880  1.65D-06  8.65D-01    0.10    -1.51   -0.09
RFC J0059-0150  Gaia 2532569900363504000  1.83D-06  7.55D-01    0.19     1.29   -1.40
RFC J0059+5812  Gaia  425682248891901952  1.81D-06  9.99D-01    0.04    -0.06   -0.13
RFC J0100+6650  Gaia  526068077117681664  1.01D-04  7.19D-02    2.15   -25.52  -20.40
RFC J0100+3345  Gaia  314652190324104320  1.79D-06  2.93D-01    0.95     7.63   -1.94
RFC J0101+0605  Gaia 2553171243574840576  9.55D-07  6.97D-01    0.25     1.21   -2.11
RFC J0101-6233  Gaia 4710301014459764096  2.21D-05  6.52D-01    0.30    11.59   -3.10
RFC J0101+5004  Gaia  402778184730407040  4.56D-06  7.21D-01    0.23    -1.40   -0.17
RFC J0101+1639  Gaia 2784470694346528000  1.39D-06  7.27D-01    0.22     1.22   -1.75
RFC J0102+0011  Gaia 2536518933813419776  3.91D-08  7.89D-01    0.83    -0.21   -0.96
RFC J0102+4748  Gaia  402113976626250240  5.77D-06  1.76D-01    1.38     3.27    2.74
RFC J0102-8012  Gaia 4631681191429769344  3.97D-05  8.44D-01    0.11     0.33    4.78
RFC J0102+0944  Gaia 2581550772559127296  9.59D-07  6.63D-01    0.29    -1.01   -0.82
RFC J0102-7546  Gaia 4684457062368460416  1.19D-07  1.43D-02    4.71     0.32   -2.74
RFC J0102+4214  Gaia  374631580411773824  2.84D-06  3.53D-01    0.79     1.12   -1.53
RFC J0102+5824  Gaia  425704857595637120  4.52D-07  4.42D-01    1.74     1.07   -1.22
RFC J0102-2001  Gaia 2356005615891047296  2.29D-07  8.59D-01    0.63     1.25    2.33
RFC J0102+1012  Gaia 2581604442470125056  3.80D-06  1.87D-01    1.32   -17.01   -4.35
RFC J0103+1831  Gaia 2788302973405699840  1.22D-06  9.20D-01    0.05     0.33   -0.38
RFC J0103+5337  Gaia  405242774404624384  1.61D-06  2.26D-01    2.50    -4.00    2.63
RFC J0103+1526  Gaia 2783576585234639360  4.56D-06  7.88D-01    0.16    -3.60   -0.16
RFC J0103-4549  Gaia 4981626601197688448  3.15D-08  1.36D-01    2.99    -2.15    1.47
RFC J0103+1323  Gaia 2584884526174020736  1.89D-06  5.56D-01    0.43    -2.10   -1.11
RFC J0104+2949  Gaia  311484050646894720  7.05D-08  4.29D-01    1.78    -0.83   -1.56
RFC J0104-0754  Gaia 2475146840451181440  2.32D-08  9.88D-01    0.14     0.06    0.14
RFC J0104-2416  Gaia 2344947758730996352  9.87D-09  9.42D-01    0.36    -0.29    0.19
RFC J0105+3928  Gaia  371077409076667392  2.62D-06  4.93D-01    0.52    -1.41    1.05
RFC J0105-2031  Gaia 2352964091850796032  1.30D-07  5.69D-01    1.39     3.39   -2.21
RFC J0105-3401  Gaia 5026366347806960768  1.94D-07  1.50D-01    2.89     3.03    7.29
RFC J0105+0600  Gaia 2576402378081292416  7.07D-07  2.41D-01    1.11    -5.24   -1.64
RFC J0106-0155  Gaia 2532785748240161536  3.49D-07  3.22D-01    0.87    -4.00   -0.96
RFC J0106-2718  Gaia 5034088011810949120  2.70D-09  8.66D-01    0.61     0.07   -0.26
RFC J0106-0315  Gaia 2531469667181305088  1.99D-06  5.68D-01    0.41    -4.33   -1.55
RFC J0106-4034  Gaia 4987866638923004416  2.44D-08  6.10D-01    1.29     0.38    1.69
RFC J0107+1212  Gaia 2584510176824727680  5.12D-06  1.51D-01    1.51   -16.79   -5.53
RFC J0107+3224  Gaia  313536568273095040  6.84D-06  1.16D-01    1.73    -8.07   10.30
RFC J0107+1312  Gaia 2584736607500443648  2.77D-06  9.27D-01    0.05     0.29   -0.64
RFC J0108-0037  Gaia 2533189406446157952  8.50D-08  1.62D-02    4.63    -6.25   -1.92
RFC J0108+1404  Gaia 2584994992733276416  3.02D-06  7.73D-02    2.09   -17.36   -7.96
RFC J0108+1320  Gaia 2584742384231285120  5.30D-06  9.93D-02    1.87     4.01  -10.56
RFC J0108-1623  Gaia 2359366822936978560  5.82D-08  1.30D-01    3.03    -3.94   -1.29
RFC J0109+1816  Gaia 2785151498202936704  1.39D-08  1.62D-02    4.63    -1.07   -1.21
RFC J0109+3816  Gaia  370162237445965056  8.45D-06  5.11D-01    0.50    -5.66   -1.43
RFC J0109+3149  Gaia  313271959633754496  2.64D-06  5.44D-01    0.44     1.54    0.83
RFC J0109-0552  Gaia 2476667808629904512  5.99D-07  8.70D-01    0.09     0.48    0.27
RFC J0110+4149  Gaia  373036670076227840  5.74D-06  3.62D-01    0.77     2.09   -2.14
RFC J0110+1346  Gaia 2584783714702222464  1.01D-06  1.20D-01    3.10   -11.29  -11.45
RFC J0110-0219  Gaia 2531974102500595200  1.51D-07  3.25D-01    2.11    -4.56    1.68
RFC J0110-6315  Gaia 4709503795515506304  5.29D-08  1.46D-01    2.92     2.33    1.32
RFC J0110-0415  Gaia 2483030063946978304  1.49D-05  9.23D-01    0.05     0.67   -1.07
RFC J0110+0714  Gaia 2577009652097747456  1.41D-06  9.26D-01    0.05     0.36    0.38
RFC J0110-1648  Gaia 2358587818951346176  6.26D-09  4.81D-01    1.63    -0.36    0.78
RFC J0110-0741  Gaia 2475387015022017408  7.64D-06  5.98D-01    0.37     8.81    6.13
RFC J0111+4335  Gaia  373628447849985408  3.15D-06  7.61D-01    0.19     1.06   -0.26
RFC J0111+1100  Gaia 2583023705826462464  2.24D-06  3.95D-01    0.70    -0.93    6.81
RFC J0111-1317  Gaia 2468162055397184512  1.72D-05  9.61D-01    0.02    -1.27    0.34
RFC J0112+2244  Gaia 2791050859121767424  4.27D-09  5.76D-02    3.71    -1.02   -0.23
RFC J0112+2020  Gaia 2787149001593112320  1.55D-06  1.55D-01    1.48   -10.45   -1.85
RFC J0112+3522  Gaia  321010837865461888  2.31D-06  7.47D-01    0.20    -0.77    0.35
RFC J0112+4437  Gaia  373784956458185216  4.20D-06  2.41D-01    1.11     2.11   -1.85
RFC J0112+0257  Gaia 2538847699441057024  1.25D-06  2.80D-01    0.98    -5.59    3.34
RFC J0112-6634  Gaia 4704887599025497216  7.66D-09  1.93D-01    2.66    -0.40   -0.65
RFC J0112-0328  Gaia 2531590613460365568  2.78D-07  5.12D-01    0.49     2.40    0.35
RFC J0112+3208  Gaia  313646343342119808  1.50D-08  5.37D-01    1.48     0.91    0.41
RFC J0112+4549  Gaia  400868371686395264  3.51D-06  2.53D-01    2.39    10.46   -4.60
RFC J0112-0950  Gaia 2471483405146321280  8.35D-06  4.04D-02    2.66   -29.90  -21.02
RFC J0113-1014  Gaia 2471385136294736896  7.08D-07  9.47D-02    1.91   -10.14   -2.20
RFC J0113-3551  Gaia 5013767834338307968  2.68D-09  3.35D-01    2.08    -0.61    0.30
RFC J0113+4026  Gaia  372676580017125120  2.73D-06  3.19D-01    0.88    -2.48   -1.19
RFC J0113+2958  Gaia  309855948804170368  4.46D-06  3.69D-01    0.76     6.03    4.01
RFC J0113+0222  Gaia 2538575020557896576  1.51D-06  2.30D-01    1.15     1.33   -3.71
RFC J0113+1324  Gaia 2589953893253304832  3.81D-08  3.15D-01    2.15    -2.45    0.30
RFC J0114+1325  Gaia 2589951969107959808  3.42D-08  4.75D-01    1.65    -0.74    1.79
RFC J0114-2419  Gaia 5040922404290230656  6.63D-08  5.57D-02    3.73     4.03    2.64
RFC J0115+1324  Gaia 2589974474736587904  1.67D-06  1.92D-01    1.30   -11.47   -1.60
RFC J0115-0127  Gaia 2533580660787554432  1.31D-08  9.71D-02    3.28     1.96    0.50
RFC J0115-2804  Gaia 5033379685804044800  5.63D-09  7.36D-01    0.96     0.38   -0.32
RFC J0115+0356  Gaia 2562962978736187264  7.37D-09  8.85D-01    0.55     0.28   -0.20
RFC J0115+2519  Gaia  294705400127688576  2.37D-06  3.96D-01    0.70     6.71    0.83
RFC J0115-3049  Gaia 5028689340998962048  2.83D-09  6.66D-01    1.14    -0.30    0.31
RFC J0115-2744  Gaia 5033483177335863936  9.90D-07  3.64D-01    1.98    -9.59   -4.95
RFC J0116-1136  Gaia 2468810732897192832  9.74D-09  1.66D-01    2.80     0.82    0.87
RFC J0116-6153  Gaia 4715644636675451264  9.19D-08  8.52D-01    0.65     0.23    1.52
RFC J0116-7905  Gaia 4631889961200298752  1.69D-06  7.88D-01    0.16    -0.14    1.21
RFC J0116+242A  Gaia  294017243287796096  4.77D-05  9.46D-01    0.03    -1.53   -0.78
RFC J0117+0742  Gaia 2578388577117607680  1.20D-06  2.35D-01    1.13     4.16    2.40
RFC J0117-0425  Gaia 2483243231761275008  4.26D-07  1.19D-01    1.71    -4.82   -2.51
RFC J0117-2111  Gaia 2353231582414247168  1.41D-08  2.74D-01    2.30     0.78    1.15
RFC J0118+0258  Gaia 2562630788784920704  4.43D-07  2.01D-01    1.26    -8.79    0.06
RFC J0118-1849  Gaia 2354901981094596992  1.09D-08  9.60D-01    0.29    -0.18   -0.03
RFC J0118-4102  Gaia 4984956884479142784  4.78D-09  6.70D-01    1.13     0.36    0.23
RFC J0118-0645  Gaia 2481511604026713344  1.44D-06  1.44D-01    1.55    -2.29   -4.17
RFC J0118-2141  Gaia 2353145511269396224  9.34D-10  8.48D-01    0.66     0.01   -0.12
RFC J0119+3853  Gaia  371549958556763392  8.95D-06  1.85D-01    1.33    -0.93   -6.68
RFC J0119-1654  Gaia 2451457759351768192  5.29D-08  4.08D-01    1.84     3.21    0.60
RFC J0119-0807  Gaia 2472346556133588736  1.11D-06  2.47D-02    3.10   -17.86   -4.05
RFC J0119-5357  Gaia 4914391808756536320  1.00D-06  3.58D-02    2.77    12.76    9.08
RFC J0120-4833  Gaia 4930608024717971584  2.41D-07  4.52D-01    1.71    -4.31   -1.08
RFC J0121-2806  Gaia 5030236491298079616  1.16D-08  1.65D-01    2.81     1.34    0.65
RFC J0121+0347  Gaia 2562802209523253632  2.83D-06  8.36D-02    2.02   -17.87    7.65
RFC J0121+1127  Gaia 2586473835872133376  2.95D-06  5.42D-01    0.45     1.66   -1.08
RFC J0121-3915  Gaia 5009413630853342336  9.96D-07  4.08D-01    1.84    -5.88  -13.93
RFC J0121+0422  Gaia 2563396667354026496  9.02D-07  7.73D-01    0.18    -2.29    0.10
RFC J0122+4207  Gaia  372507976781713664  3.86D-06  6.62D-01    0.29     3.38   -0.04
RFC J0122+2543  Gaia  294580708637300096  1.60D-06  3.98D-01    0.69    -5.27    2.59
RFC J0122-0056  Gaia 2533531732519963776  1.10D-06  8.87D-01    0.08    -1.11    0.07
RFC J0122-0421  Gaia 2482544423402120192  1.80D-07  1.36D-01    2.99    -5.04   -3.75
RFC J0122+2502  Gaia  293790950050765184  1.56D-06  5.80D-01    0.40     3.98    0.19
RFC J0122+2954  Gaia  309383983438034304  4.61D-05  5.00D-01    0.51    20.71   -6.00
RFC J0122+1403  Gaia 2590235711827872896  3.00D-06  3.97D-01    0.70   -10.38    0.42
RFC J0122+3653  Gaia  321621650936673536  1.96D-05  7.87D-01    0.16    -2.51   -4.60
RFC J0123+3606  Gaia  320764787782800640  1.77D-06  9.07D-01    0.06     0.24    0.49
RFC J0123-2310  Gaia 5041410278215019904  8.92D-08  5.50D-01    1.44    -0.87    2.62
RFC J0123+2615  Gaia  296131363629788416  2.83D-05  5.47D-01    0.44   -18.23    4.08
RFC J0124-3416  Gaia 5013632044652560384  2.27D-09  7.80D-01    0.85    -0.16    0.24
RFC J0124+5618  Gaia  412523431165896960  1.07D-06  8.21D-01    0.74     1.38   -0.44
RFC J0124-0625  Gaia 2478636587278367872  1.16D-06  1.67D-01    1.42    -8.66   -1.57
RFC J0124+2805  Gaia  296595254461106176  1.82D-06  4.71D-01    0.56    -6.85    0.34
RFC J0124-1225  Gaia 2457954984013972992  5.50D-06  6.63D-01    0.29     1.05   -2.56
RFC J0125+0146  Gaia 2559225365050659200  4.20D-06  2.77D-02    3.00   -10.29   -9.47
RFC J0125+4718  Gaia  399776002588855424  3.74D-06  2.15D-01    1.21     0.42   -0.73
RFC J0125-0018  Gaia 2533955491172870016  6.67D-07  4.64D-02    2.54   -12.45   -2.35
RFC J0125-2549  Gaia 5037096206904381312  6.45D-09  1.57D-01    2.85     0.58    0.79
RFC J0125-0005  Gaia 2534055340572571776  2.08D-07  6.30D-02    3.64    -9.48   -0.87
RFC J0125+7245  Gaia  535388117491111808  5.80D-06  8.75D-01    0.58     2.70    0.05
RFC J0126+7046  Gaia  534034824838460288  2.69D-07  8.56D-01    0.64     0.25   -0.72
RFC J0126-2222  Gaia 5043068650987248000  3.67D-09  1.71D-01    2.77     0.43    0.61
RFC J0126-5103  Gaia 4917197624991700096  3.42D-08  9.87D-01    0.15     0.26    0.14
RFC J0126-1518  Gaia 2452059192211766400  9.29D-09  1.14D-01    3.14    -0.81   -1.08
RFC J0126-1131  Gaia 2458305930086225664  6.90D-06  3.10D-02    2.90   -46.74   11.49
RFC J0126+2559  Gaia  295350607295092480  7.14D-06  2.20D-01    1.19   -18.24    2.06
RFC J0126+1245  Gaia 2587041149515174912  1.20D-06  8.84D-01    0.08    -1.02    0.22
RFC J0127+0323  Gaia 2560042985089770624  5.12D-07  1.85D-02    3.36   -13.84   -1.13
RFC J0127-0821  Gaia 2477366960586036736  3.57D-08  9.86D-01    0.15     0.31    0.02
RFC J0128-5255  Gaia 4916040801320127616  5.48D-08  8.83D-01    0.56     0.70   -0.56
RFC J0129+1446  Gaia 2591842063955857920  8.01D-08  9.73D-01    0.23    -0.23    0.09
RFC J0130+0842  Gaia 2566926030959084416  8.93D-07  3.30D-01    0.85     0.25   -0.90
RFC J0131-1302  Gaia 2456957447796268416  7.77D-07  7.23D-01    1.00    -1.14   -5.01
RFC J0131+6120  Gaia  510741121248533632  3.62D-07  2.41D-01    2.44     0.57   -1.30
RFC J0131+5545  Gaia  412273360988993920  3.12D-06  1.66D-01    2.80    -5.54   -2.81
RFC J0131+3834  Gaia  322929657455129344  2.96D-06  6.39D-01    0.32     3.46    0.39
RFC J0131+1413  Gaia 2588795970073057664  2.31D-06  8.23D-01    0.13     0.00   -0.77
RFC J0131-7916  Gaia 4631660743093583104  2.63D-06  1.04D-01    1.83    -4.94  -10.68
RFC J0132-6146  Gaia 4715476342677400704  4.07D-06  5.02D-01    0.51     8.56   -0.84
RFC J0132-0804  Gaia 2477246873300766720  2.41D-07  1.19D-01    3.11    -6.52    2.87
RFC J0132-1654  Gaia 2450908553293447040  1.47D-09  4.08D-01    1.84    -0.22   -0.30
RFC J0132+4325  Gaia  396504680618131456  2.15D-06  5.42D-01    0.45     3.44   -0.17
RFC J0133-5200  Gaia 4916193083680990848  1.07D-09  5.33D-02    3.77     0.38   -0.43
RFC J0133-4414  Gaia 4934728032226207360  9.12D-08  1.58D-01    2.85    -1.64    1.88
RFC J0133+2427  Gaia  291918894065602304  5.26D-05  1.13D-01    1.76   -74.60   19.27
RFC J0133+1733  Gaia 2592896839204441984  8.96D-07  8.57D-01    0.10    -0.80    0.15
RFC J0134+2638  Gaia  295634212575735936  3.69D-05  2.72D-01    1.01   -55.95    9.64
RFC J0135-2008  Gaia 5139767812432243712  2.76D-09  1.74D-01    2.76    -0.59   -0.61
RFC J0136-4044  Gaia 4960121150191232256  1.22D-08  7.72D-01    0.87    -0.30    0.48
RFC J0136-3240  Gaia 5015558114146619776  2.61D-06  3.31D-01    0.84    -9.31   -5.91
RFC J0136+2057  Gaia  288802362716359680  6.05D-08  1.21D-01    3.09    -2.10    2.25
RFC J0136+3905  Gaia  323005077080196352  2.58D-08  2.50D-02    4.33    -1.54    1.07
RFC J0136+4751  Gaia  399265107639370624  1.35D-07  3.52D-01    2.02    -1.93   -0.57
RFC J0137+2145  Gaia  289005016453837696  1.46D-06  4.93D-01    0.52     0.61    0.35
RFC J0137+0843  Gaia 2571966260980668672  1.91D-06  2.11D-01    1.22     0.86    5.19
RFC J0137-2430  Gaia 5038630506661561472  6.14D-10  7.23D-01    1.00    -0.18   -0.09
RFC J0137+5814  Gaia  508969498786424448  1.79D-07  2.80D-01    2.28    -1.08   -0.19
RFC J0137+0923  Gaia 2572847248966796288  3.79D-07  4.10D-01    1.84    -2.95    5.31
RFC J0138-2711  Gaia 5035835101429465984  3.37D-08  4.26D-01    1.79     1.25   -1.47
RFC J0138-2924  Gaia 5022919962969971584  1.01D-07  2.43D-01    2.43    -2.67   -0.14
RFC J0138+2922  Gaia  303008362184887296  1.59D-06  3.70D-01    0.75     1.65   -1.15
RFC J0138-2254  Gaia 5039368863079767040  3.44D-09  2.99D-02    4.20     0.07    1.24
RFC J0138-0721  Gaia 2477712619556258560  2.67D-06  4.52D-01    0.59     1.50    6.91
RFC J0139-4732  Gaia 4930213368766724992  3.07D-07  1.24D-01    3.07    -2.22   -7.97
RFC J0139-2705  Gaia 5035796274922692992  4.06D-08  8.61D-02    3.38     0.67    4.28
RFC J0139+2307  Gaia  290800725100349696  3.88D-06  5.88D-01    0.38     4.57    1.98
RFC J0140-1532  Gaia 2452556583784427648  3.12D-09  9.97D-01    0.05    -0.03    0.00
RFC J0140-3756  Gaia 5010335846230935168  1.69D-08  3.72D-01    1.95     0.54    1.57
RFC J0140+4342  Gaia  348720317594857216  1.52D-05  9.71D-01    0.02     0.03   -0.36
RFC J0141-0928  Gaia 2465161144566995456  4.24D-09  1.09D-01    3.19     0.61   -0.84
RFC J0141-0202  Gaia 2508520316888908672  1.29D-06  4.94D-01    0.52     0.88    1.97
RFC J0141-4736  Gaia 4954034459978240000  1.18D-06  3.24D-01    0.86    -3.33   -4.17
RFC J0142-1714  Gaia 5140836572094135168  1.71D-07  3.15D-01    2.15    -4.10    2.14
RFC J0142+0827  Gaia 2571794187410994944  8.33D-07  3.40D-01    0.82     3.87    1.18
RFC J0142-0544  Gaia 2479477404436107776  1.18D-07  2.24D-01    2.51     0.79    1.97
RFC J0142-1849  Gaia 5140346121188576512  3.08D-08  9.63D-01    0.27     0.03    0.34
RFC J0143+4129  Gaia  347645682414698624  1.10D-07  6.02D-01    1.31    -1.25   -0.50
RFC J0143-3200  Gaia 5021565364644128768  7.05D-09  4.42D-01    1.74     0.01    1.02
RFC J0143+1215  Gaia 2575338669305007104  1.63D-05  3.80D-01    0.73    11.95   -3.26
RFC J0143-5845  Gaia 4718649120917782272  2.41D-06  4.91D-01    1.60    17.00    5.30
RFC J0144+3411  Gaia  317702854054173952  1.56D-07  6.80D-01    1.11    -0.36   -1.37
RFC J0144+2705  Gaia  298674156068220672  1.33D-07  1.33D-01    3.01     6.20   -0.45
RFC J0145-2733  Gaia 5025185781556457216  1.18D-09  3.96D-01    1.88     0.43    0.01
RFC J0145-2038  Gaia 5138810481401955840  1.08D-07  6.74D-01    1.12    -1.52    1.01
RFC J0145+0909  Gaia 2572218976855728512  4.48D-07  3.40D-01    0.82    -4.80   -0.61
RFC J0146+1630  Gaia   91309424165408000  2.10D-08  3.19D-01    2.13    -0.66    1.72
RFC J0146-1540  Gaia 2452773050135878272  1.69D-08  5.01D-01    1.58     0.51    1.21
RFC J0147+2115  Gaia   97994832819118976  1.06D-07  1.02D-01    3.24     2.53    2.34
RFC J0148+0019  Gaia 2509525442315203456  2.94D-06  1.46D-01    1.53    -5.35    3.15
RFC J0148+3854  Gaia  343640745670951296  1.89D-06  8.43D-01    0.11    -0.91   -0.12
RFC J0148+0129  Gaia 2511167047535827712  1.45D-06  3.00D-01    0.93   -10.92    0.07
RFC J0148-2238  Gaia 5135278850053552000  7.94D-08  3.59D-01    2.00    -2.12   -3.80
RFC J0150-0725  Gaia 2467002693399513728  4.49D-06  4.05D-02    2.66     1.83   30.11
RFC J0150-1108  Gaia 2460946544700778880  1.88D-07  5.85D-01    1.35    -4.09    0.26
RFC J0150+3723  Gaia  342622941500414720  9.12D-06  1.93D-01    1.30   -12.49   -9.15
RFC J0150-5450  Gaia 4911862313537417728  1.87D-07  2.18D-01    2.54     1.28   -6.58
RFC J0151+0540  Gaia 2567344979249246720  2.08D-06  1.10D-01    1.78   -14.34   -5.88
RFC J0151-1732  Gaia 5141378047211411456  3.75D-09  7.22D-01    1.00     0.10   -0.26
RFC J0151-0932  Gaia 2464234771660879360  1.83D-05  2.53D-01    1.07   -36.89   12.29
RFC J0151+1252  Gaia 2575600249989398528  1.69D-06  4.41D-01    0.61    -0.45    4.30
RFC J0151+1646  Gaia   91376185136896384  5.23D-07  2.79D-01    2.28    -2.56    6.18
RFC J0151+5454  Gaia  408590924749267712  6.25D-07  6.58D-01    1.17     0.27   -0.86
RFC J0152+4004  Gaia  344100513329902976  6.17D-06  3.46D-01    0.81   -10.59    2.41
RFC J0152+3716  Gaia  342697227255507968  2.74D-08  5.71D-01    1.39     0.57    0.31
RFC J0152+0831  Gaia 2569168072606881792  2.31D-06  1.70D-02    3.44    15.47   -8.78
RFC J0152+2207  Gaia   98517753677268736  3.92D-07  6.14D-01    0.35     0.24    1.94
RFC J0152-1412  Gaia 2458973849039975552  2.33D-08  9.88D-01    0.14    -0.01    0.09
RFC J0152-2942  Gaia 5023773768107995904  3.35D-09  6.59D-01    1.16    -0.22   -0.40
RFC J0152+3350  Gaia  305795864679523968  1.55D-06  6.27D-01    0.34     1.38   -1.02
RFC J0152-0532  Gaia 2467861820002617088  1.85D-06  1.48D-01    1.52   -16.93    3.47
RFC J0152+0147  Gaia 2511237588078645632  4.67D-07  2.11D-01    1.22     5.91    1.57
RFC J0152+0020  Gaia 2510771979263936512  9.77D-08  5.46D-01    1.45     0.91   -3.03
RFC J0153-1906  Gaia 5140873989849388416  6.35D-09  4.14D-01    1.82    -0.20   -0.90
RFC J0153-3310  Gaia 5017548676869664128  1.19D-09  1.09D-01    3.18    -0.58    0.14
RFC J0153+7115  Gaia  522264793381405696  1.17D-05  1.01D-01    1.85    -3.25   11.30
RFC J0154+0823  Gaia 2568966518382023168  2.22D-06  5.83D-01    0.39    -3.87   -2.17
RFC J0154-0234  Gaia 2504918557314262016  6.26D-06  2.16D-02    3.22   -17.17  -20.18
RFC J0154-6604  Gaia 4698957314341178496  7.11D-08  7.71D-01    0.87     0.94   -0.70
RFC J0154+4433  Gaia  349711046287696256  1.83D-07  5.50D-01    1.44     1.27    0.48
RFC J0155+0438  Gaia 2518951280622612864  1.47D-06  6.35D-01    0.32     5.11    0.36
RFC J0155-0621  Gaia 2467560485097609856  2.38D-07  3.69D-01    1.96     0.58    3.42
RFC J0156+3914  Gaia  343334153725362176  3.68D-08  6.00D-01    1.31     0.21    0.40
RFC J0157+7442  Gaia  558920827423721088  9.30D-08  5.78D-01    1.37     0.53   -0.13
RFC J0157-1043  Gaia 2460846351702129024  6.10D-09  1.61D-01    2.83    -0.49   -1.46
RFC J0158+4137  Gaia  345786751850361984  6.49D-05  7.85D-01    0.17    -2.75    2.88
RFC J0158-3932  Gaia 4961332227889152256  1.03D-07  8.35D-01    0.70     1.71   -1.66
RFC J0158+0101  Gaia 2507924347226993920  5.12D-08  4.45D-01    1.73     2.44    0.24
RFC J0159+1047  Gaia 2571352974009968384  3.31D-07  1.94D-01    1.29    -4.79    0.67
RFC J0159-7231  Gaia 4638705623328477952  2.58D-07  2.25D-01    2.51    -3.75   -1.77
RFC J0159-2740  Gaia 5024397500438888064  5.57D-09  5.35D-01    1.48     0.52   -0.40
RFC J0159-0304  Gaia 2504606708328949504  1.29D-08  6.79D-01    1.11     0.15    0.78
RFC J0200+0125  Gaia 2508348174599977088  3.66D-07  2.98D-02    4.20    11.38   -2.23
RFC J0200-4010  Gaia 4958267785903083136  6.73D-08  9.59D-01    0.29    -0.45   -0.25
RFC J0200-3053  Gaia 5019675132357375616  1.28D-08  6.47D-01    1.19    -0.57    0.54
RFC J0200+2523  Gaia  105183268043053312  5.36D-08  5.06D-01    1.56    -1.67   -0.89
RFC J0200+0322  Gaia 2517824590441458432  1.63D-06  3.22D-01    0.87    10.95   -1.71
RFC J0201-6638  Gaia 4698136735069516544  2.31D-08  6.55D-01    1.17    -0.14   -0.68
RFC J0201+0954  Gaia 2570690690053381120  2.50D-06  1.74D-01    1.39    10.62   -4.87
RFC J0201+1836  Gaia   92727111265159424  3.47D-07  5.05D-01    1.57    -5.47    0.21
RFC J0201-1132  Gaia 2461293681136044544  3.57D-09  5.09D-01    1.55     0.34   -0.41
RFC J0202+3943  Gaia  344628622511183744  1.92D-07  4.23D-01    1.80     2.80   -1.18
RFC J0202+8115  Gaia  568955073616455424  3.63D-05  4.72D-01    0.56   -13.08   -5.74
RFC J0202-0559  Gaia 2490827903487483392  2.02D-05  3.09D-01    0.90   -32.64   13.19
RFC J0202-2519  Gaia 5121093947464341632  9.95D-07  3.90D-01    0.71    -3.50    0.99
RFC J0202-7620  Gaia 4637046838238540544  1.43D-08  2.86D-01    2.25     0.93    0.36
RFC J0202-1948  Gaia 5137633591643720320  1.36D-08  5.33D-01    1.49    -1.21   -0.66
RFC J0202-0145  Gaia 2506350155814088320  8.08D-07  5.68D-01    0.41     0.28    1.27
RFC J0202+0849  Gaia 2569799535878794624  3.25D-08  2.21D-01    2.53    -1.39   -1.81
RFC J0202-0302  Gaia 2492685287864572160  9.42D-08  4.76D-01    1.64     1.05   -1.94
RFC J0202+4205  Gaia  346232294576838400  2.64D-07  8.99D-01    0.51    -1.02    0.97
RFC J0203+8106  Gaia  568950057094408704  1.49D-05  8.73D-01    0.09    -0.29    0.69
RFC J0203+2632  Gaia  105774049384687744  3.60D-07  7.68D-01    0.88    -2.95   -0.82
RFC J0203+7232  Gaia  546443054077075328  8.24D-06  7.75D-01    0.17    -0.82    0.80
RFC J0203+3042  Gaia  301283846916451584  2.11D-06  5.06D-01    0.50     2.19   -0.76
RFC J0203+1134  Gaia 2571526799926416512  2.82D-06  9.30D-01    0.05    -0.56    0.17
RFC J0203+5411  Gaia  456304266197926656  1.15D-05  4.77D-01    0.55     1.40    1.66
RFC J0204+4005  Gaia  344661470419205632  1.95D-05  5.29D-01    0.47    -1.72    1.68
RFC J0204+2641  Gaia  105753880218431872  6.46D-07  8.21D-01    0.13     0.94   -0.19
RFC J0204+4403  Gaia  352494837930434688  2.02D-07  9.14D-01    0.46     0.74   -0.06
RFC J0204+3649  Gaia  330569201683212288  1.02D-08  2.74D-01    2.30    -0.48   -0.44
RFC J0204-1701  Gaia 5144596626983822464  1.91D-09  3.72D-01    1.96     0.00   -0.42
RFC J0205+3212  Gaia  301663934342054656  2.19D-08  5.57D-01    1.42    -0.70   -0.41
RFC J0205+2416  Gaia  104450340464139904  1.50D-07  3.40D-01    2.06    -1.82   -2.08
RFC J0205-3444  Gaia 4969317705963319552  2.74D-08  2.69D-01    2.32     0.44    2.66
RFC J0206+5705  Gaia  505132168837882112  1.43D-06  9.26D-01    0.42    -0.25    0.81
RFC J0206-1150  Gaia 5151385973846176512  2.50D-08  7.34D-01    0.97     0.90   -0.42
RFC J0206-3057  Gaia 5019535356941309440  1.63D-07  3.65D-01    1.98    -4.00    2.55
RFC J0206-7148  Gaia 4692789981822739712  1.19D-06  5.08D-01    0.50    -2.94   -1.07
RFC J0207+0129  Gaia 2508202248791234176  5.05D-07  3.32D-01    0.84     5.77    0.30
RFC J0207+8411  Gaia  572851777185141504  2.72D-08  7.19D-01    1.01     0.52    0.10
RFC J0207-3857  Gaia 4964391206676167040  9.52D-09  5.33D-01    1.49    -0.12    0.97
RFC J0207-2402  Gaia 5121668167411993344  1.86D-08  6.23D-01    1.25     1.15    0.02
RFC J0207+3152  Gaia  325460149106274560  8.78D-08  8.24D-01    0.73    -1.62   -0.10
RFC J0207-6837  Gaia 4694525217329726464  2.48D-08  8.31D-02    3.41    -0.25    2.02
RFC J0208-6216  Gaia 4713172728378357632  1.49D-08  5.44D-01    1.46    -1.05    0.10
RFC J0208+0814  Gaia 2569483185767348608  4.91D-07  3.21D-02    2.87     9.26   -4.93
RFC J0208-0047  Gaia 2506841912389478272  5.92D-07  1.12D-01    1.76     6.64   -5.12
RFC J0208-1739  Gaia 5144317179231409920  3.90D-09  6.47D-01    1.19     0.46   -0.13
RFC J0209+2932  Gaia  300165643594174720  6.28D-07  4.00D-01    0.69     3.61   -0.47
RFC J0209-0438  Gaia 2491479157968480768  5.81D-09  7.86D-01    0.83     0.37   -0.24
RFC J0210-1003  Gaia 2461841650243337344  1.25D-07  1.28D-01    3.04     6.00   -0.93
RFC J0210-5101  Gaia 4936948289800266624  3.81D-10  5.24D-01    1.51    -0.17   -0.10
RFC J0210-0633  Gaia 2487585065740027776  5.21D-07  3.72D-01    0.75    -2.55    3.30
RFC J0211+1051  Gaia   72424521684231168  2.89D-09  3.45D-01    2.04     0.55   -0.31
RFC J0211+1707  Gaia   80191231304554112  1.01D-06  2.29D-01    1.15   -11.15   -0.04
RFC J0211-1558  Gaia 5145102952087801344  4.23D-08  6.38D-01    1.22     0.68   -1.27
RFC J0212-1746  Gaia 5143527489364304640  4.59D-06  3.15D-01    0.89    13.58   -7.83
RFC J0212+0100  Gaia 2513319032312606464  2.03D-05  6.15D-01    0.35   -14.11    5.64
RFC J0212-3503  Gaia 4968310381514324736  1.84D-07  5.91D-01    1.34    -0.63   -2.61
RFC J0212+3942  Gaia  332988986258348544  2.47D-06  5.05D-01    0.50     1.12   -1.39
RFC J0212+2649  Gaia  107105248728139136  3.74D-06  4.84D-01    0.54     8.57    1.55
RFC J0212+2244  Gaia  100863119353452032  5.73D-06  5.51D-02    2.38   -27.69    8.07
RFC J0213+1820  Gaia   80849666971228544  7.64D-07  6.25D-01    0.34    -2.21   -0.79
RFC J0213+0354  Gaia 2515097183129542144  2.19D-08  8.57D-01    0.64    -0.37   -0.77
RFC J0213-0719  Gaia 2487294107476119680  1.30D-06  4.70D-01    0.56    -2.31   -2.51
RFC J0214-7027  Gaia 4693013736733060480  4.78D-08  4.20D-01    1.81    -1.71   -0.85
RFC J0214-6149  Gaia 4701572124791008000  5.72D-08  1.47D-01    2.92    -1.56   -2.89
RFC J0214-2113  Gaia 5124644270510424704  1.63D-08  9.11D-02    3.34    -1.57    1.37
RFC J0214+1722  Gaia   80532767104006016  4.25D-08  3.22D-01    2.12    -1.69   -1.28
RFC J0215+2000  Gaia   99113001784775296  1.11D-05  3.01D-01    0.92    18.91   -6.66
RFC J0215-0343  Gaia 2492878046000294528  3.99D-08  8.48D-02    3.39     3.50   -0.71
RFC J0215+3443  Gaia  326387415365881856  4.77D-07  7.25D-02    3.52    -7.36    0.98
RFC J0215+0524  Gaia 2519820582003403264  1.44D-06  6.62D-01    0.29     3.97    0.52
RFC J0216+0300  Gaia 2514754135501510912  6.85D-08  3.69D-01    1.97    -1.24    1.40
RFC J0216-0118  Gaia 2494648603314766464  8.86D-08  3.89D-01    1.90     2.91   -1.19
RFC J0216-0105  Gaia 2494670353029175936  2.36D-08  1.80D-01    2.73     2.38   -0.87
RFC J0216-1017  Gaia 5152019704860469888  5.60D-07  2.67D-01    1.02    -6.18    2.05
RFC J0216-0444  Gaia 2489731759114431104  2.50D-06  1.52D-01    1.50     1.63  -19.26
RFC J0216+4331  Gaia  351529260564051456  7.14D-05  9.40D-01    0.04    -0.89    0.57
RFC J0216-3247  Gaia 4970651069970499072  5.35D-09  6.57D-01    1.17     0.01   -0.66
RFC J0216+1724  Gaia   80539467253343232  1.89D-05  3.54D-01    0.79   -24.16    6.30
RFC J0216-6636  Gaia 4696486436835712000  1.14D-07  7.90D-01    0.82    -1.55   -0.78
RFC J0216+0510  Gaia 2516799020970848256  1.70D-06  2.59D-01    1.05    -5.63   -7.10
RFC J0217-0820  Gaia 2486213802941750400  4.72D-05  1.39D-01    1.58    70.38  -29.65
RFC J0217+1104  Gaia   72323332254512512  1.81D-07  2.24D-01    2.51     0.72    4.46
RFC J0217-2715  Gaia 5117016546031750784  2.14D-07  1.90D-01    2.67     5.37    1.80
RFC J0217+0837  Gaia 2521717686238001664  3.30D-08  4.56D-01    1.70    -1.51    0.84
RFC J0217+7349  Gaia  546986865652944128  2.39D-07  6.61D-02    3.60    -2.09    1.84
RFC J0217+0144  Gaia 2513289620373132160  3.75D-08  8.24D-01    0.73    -1.30   -0.49
RFC J0217-1631  Gaia 5144090439317725056  4.26D-09  4.93D-01    1.60     0.82    0.03
RFC J0218+3640  Gaia  328162370730497408  6.74D-07  5.59D-01    1.42    -4.79    2.14
RFC J0219-3626  Gaia 4966435301871607936  2.46D-08  9.03D-01    0.50     0.33   -0.62
RFC J0219-1725  Gaia 5143775635396856064  2.15D-08  1.29D-01    3.03     1.99   -1.21
RFC J0219+0120  Gaia 2513216090533248512  2.45D-08  3.09D-01    2.17    -1.48    1.05
RFC J0219-1842  Gaia 5131248212227269120  3.59D-07  1.41D-01    1.56    -5.92    5.03
RFC J0220+1652  Gaia   79702223508655360  1.07D-06  7.28D-01    0.22    -1.65    0.44
RFC J0220-7022  Gaia 4693343482847563520  1.18D-06  1.42D-01    1.56    -1.90   -8.46
RFC J0220+3659  Gaia  328196455590266624  5.32D-06  1.86D-01    1.33   -13.78   -0.79
RFC J0220-1305  Gaia 5150434483971484544  8.42D-09  2.83D-01    2.27     0.88   -0.67
RFC J0220-2151  Gaia 5123836335622213120  6.07D-09  8.60D-01    0.63    -0.24    0.24
RFC J0220+3241  Gaia  324961211345126656  8.70D-08  2.62D-01    2.35    -2.83    0.26
RFC J0220+0945  Gaia   24069649561839104  2.82D-07  4.20D-01    1.81    -5.48    1.71
RFC J0220-6330  Gaia 4700440216224531328  9.05D-08  1.89D-01    2.68     2.92   -1.91
RFC J0220-0156  Gaia 2493757380421557248  3.19D-06  4.72D-02    2.52   -17.96   20.13
RFC J0221+355B  Gaia  328069053976561536  2.45D-06  1.36D-02    3.64    12.52   -5.02
RFC J0221-1302  Gaia 5150438297901776128  1.20D-05  1.47D-01    1.53   -36.17   16.63
RFC J0221+2809  Gaia  106934240310890496  7.76D-07  1.70D-01    1.40     7.68    0.77
RFC J0221+2514  Gaia  102933701612417536  4.86D-07  6.50D-01    0.31     0.49   -0.48
RFC J0221-4712  Gaia 4939973458605354880  4.45D-08  2.63D-01    2.35     1.38    2.71
RFC J0222-4159  Gaia 4950796879271673472  4.84D-07  3.72D-01    1.95    -2.16   -5.91
RFC J0222+4302  Gaia  339755071579064192  5.99D-09  5.13D-02    3.80    -0.45   -0.39
RFC J0222+0742  Gaia 2520794062110395264  5.66D-07  1.85D-01    1.33     1.35   -4.13
RFC J0222-0518  Gaia 2489416027478579456  2.83D-07  3.07D-01    0.91     1.61    2.76
RFC J0223+6821  Gaia  520755473153338368  3.00D-07  4.17D-01    1.82     0.01   -1.32
RFC J0223+4259  Gaia  339754182519788032  2.05D-06  3.25D-01    0.86    -5.47   -0.24
RFC J0223-1117  Gaia 5174922394627971200  2.10D-08  2.83D-01    2.27     0.19    2.48
RFC J0223-0925  Gaia 5176011907571860992  4.09D-07  7.39D-01    0.21     0.19   -1.36
RFC J0223-1656  Gaia 5143873354490937728  3.70D-09  6.04D-01    1.30    -0.42    0.31
RFC J0223+4621  Gaia  353749277620329216  3.62D-06  4.59D-01    0.58    -4.05   -1.13
RFC J0224-0243  Gaia 2493456698350504192  1.90D-06  2.55D-02    3.07    16.30   -9.68
RFC J0224+0659  Gaia 2520507570612128000  4.92D-08  4.53D-01    1.71    -1.88    0.86
RFC J0224-1141  Gaia 5174706478031841536  4.36D-06  1.27D-01    1.65    23.11   -0.94
RFC J0225-2312  Gaia 5120373870427713920  1.16D-08  6.61D-01    1.16    -0.58   -0.77
RFC J0225+1846  Gaia   86068567631718272  2.63D-08  2.24D-01    2.51    -1.97    1.19
RFC J0225-2603  Gaia 5118661896462933120  3.27D-08  8.68D-01    0.61     0.94    0.33
RFC J0225+0407  Gaia 2515766201595071232  9.99D-07  5.06D-01    0.50    -2.80    1.54
RFC J0225+3710  Gaia  328530470902827008  2.30D-06  5.43D-02    2.40   -11.56   -3.86
RFC J0225+1134  Gaia   24740523453770368  4.76D-08  2.78D-01    2.28     1.84   -1.19
RFC J0225-4503  Gaia 4946443603498092544  2.00D-08  6.82D-01    1.10    -1.23   -0.17
RFC J0225+4031  Gaia  338210532618403840  6.68D-06  1.70D-01    1.40     0.00   -5.90
RFC J0226+0937  Gaia   24206951076348288  4.47D-08  8.18D-01    0.75    -0.21    0.53
RFC J0226-3041  Gaia 5067030376611284224  6.25D-08  7.10D-01    1.03    -0.98    0.05
RFC J0226-4441  Gaia 4946483873111526400  1.37D-05  5.64D-01    1.41    16.76  -21.17
RFC J0226-4255  Gaia 4949914559843640320  3.35D-07  8.27D-01    0.72    -0.77   -0.52
RFC J0226-1843  Gaia 5131349813971391872  1.63D-08  7.86D-01    0.83     0.36    0.76
RFC J0227+1749  Gaia   85683669842396800  1.46D-06  8.01D-01    0.15     1.60    0.11
RFC J0227+3931  Gaia  337829998517229952  6.96D-07  7.46D-01    0.94    -2.70    0.59
RFC J0227+0202  Gaia 2501725472468208896  2.99D-05  2.31D-02    3.16    88.83  -34.65
RFC J0227-0848  Gaia 5176393335027592832  4.16D-08  4.24D-01    1.80    -1.93   -1.40
RFC J0227-3026  Gaia 5067040856331096832  1.90D-08  8.66D-01    0.61    -0.69   -0.15
RFC J0228+5005  Gaia  451521047016352896  7.61D-08  6.25D-01    1.25     0.82   -0.16
RFC J0228+4212  Gaia  338741115698771200  1.74D-07  1.95D-01    2.65    -1.40    1.73
RFC J0228-5546  Gaia 4739899313429070592  1.21D-08  1.76D-01    2.75    -0.34   -1.31
RFC J0228+5419  Gaia  455616762192639744  7.82D-06  2.74D-01    1.00     5.99    1.78
RFC J0228-3719  Gaia 4965391659178388224  1.23D-08  9.84D-01    0.16     0.04   -0.17
RFC J0228-1247  Gaia 5147329428774672000  3.97D-08  7.73D-01    0.87    -0.72    1.11
RFC J0228+6721  Gaia  517274659857429248  1.11D-07  2.99D-01    2.21    -1.21    0.59
RFC J0228-0337  Gaia 2490102981727544576  4.16D-09  9.78D-01    0.20    -0.04    0.06
RFC J0229+0851  Gaia   22794422232138880  3.25D-05  6.69D-01    0.28    18.30   -1.70
RFC J0229-5232  Gaia 4744892986004840704  4.43D-07  8.11D-01    0.77    -3.90    1.57
RFC J0229-3643  Gaia 4965480169864954368  9.16D-09  6.00D-01    1.31     0.65   -0.77
RFC J0229-7847  Gaia 4632618108480315264  4.50D-08  1.62D-01    2.83     1.99    0.49
RFC J0230+2159  Gaia   89282852439543424  2.90D-06  4.62D-01    0.57     3.59    3.46
RFC J0230-1417  Gaia 5146274756605606016  8.86D-06  4.13D-01    0.67    16.64   -8.00
RFC J0230-6214  Gaia 4700621940586423808  4.09D-08  2.50D-01    2.40     0.00    2.09
RFC J0230+2835  Gaia  130788866629045760  2.19D-06  1.00D-01    1.86     6.60    8.59
RFC J0230-1339  Gaia 5146451537459552256  5.88D-08  7.18D-01    1.01     1.59    1.21
RFC J0230-8528  Gaia 4613763854886392448  6.60D-07  4.17D-01    1.82     3.37    2.94
RFC J0230+4032  Gaia  338354980959016832  1.56D-07  2.86D-01    2.26    -1.70    0.84
RFC J0230+4502  Gaia  341383104701801600  1.71D-06  7.28D-01    0.99    -3.93    1.43
RFC J0231+0057  Gaia 2500613179022000384  5.10D-06  1.09D-01    1.78     0.07   19.80
RFC J0231-5841  Gaia 4738041997770703232  4.60D-08  8.50D-02    3.39    -2.39    1.70
RFC J0232+0726  Gaia   19570173103308416  4.55D-05  3.47D-02    2.79    87.64  -37.79
RFC J0232+2628  Gaia  127279740909604352  2.68D-05  3.01D-01    0.92    24.92  -10.06
RFC J0232+2017  Gaia   86621072224456960  2.56D-07  3.53D-01    2.02     0.31    5.33
RFC J0233-0455  Gaia 2489016526800416768  3.39D-08  2.36D-01    2.46     2.41   -1.35
RFC J0233+0229  Gaia 2503103607214415488  7.64D-09  5.60D-01    1.42     0.39    0.64
RFC J0234+0446  Gaia 2516046851938289280  1.02D-08  4.57D-01    1.70    -0.21   -0.95
RFC J0234+2324  Gaia   89897758609201664  9.72D-06  9.04D-02    1.95    36.00   -1.20
RFC J0235-4737  Gaia 4944981115594434304  8.62D-08  3.06D-01    2.18     1.39   -3.15
RFC J0235-0402  Gaia 2495278696492081280  9.72D-09  4.43D-01    1.74    -0.84    0.28
RFC J0235+7505  Gaia  548611840760797056  2.66D-07  9.64D-01    0.27     0.12   -0.35
RFC J0235+1304  Gaia   26780323681482880  2.74D-07  7.00D-01    1.06     3.59    1.19
RFC J0235+4123  Gaia  338485238726630784  3.70D-05  7.00D-01    0.25    -5.86    1.58
RFC J0235+1615  Gaia   81565277241912320  3.26D-07  3.29D-01    0.85    -0.63    2.13
RFC J0236-2953  Gaia 5067305323237642112  2.32D-09  3.46D-01    2.04     0.64    0.00
RFC J0236-6136  Gaia 4724677330856364032  2.50D-08  2.48D-01    2.40    -1.93   -0.87
RFC J0237+0526  Gaia   18121326015612672  3.31D-05  1.58D-02    3.50   -97.37   39.02
RFC J0237-2623  Gaia 5070602002695730176  1.35D-07  1.35D-01    3.00    -4.74    6.19
RFC J0237-3603  Gaia 4953939042984262912  1.13D-08  5.70D-02    3.72    -0.67    1.30
RFC J0237+0919  Gaia   20245822998885888  7.77D-08  4.17D-02    3.96     4.35   -1.64
RFC J0237+2046  Gaia   88055041548702208  1.86D-05  9.80D-01    0.01    -0.32    0.37
RFC J0237+2848  Gaia  128214944269183232  9.60D-07  9.53D-02    1.90     7.87   -2.28
RFC J0238-3905  Gaia 4952249402850400512  2.10D-07  9.88D-01    0.14     0.55   -0.38
RFC J0238+4712  Gaia  341987423780118400  2.59D-06  2.48D-01    1.08     2.50    0.89
RFC J0238+1636  Gaia   81603794508719872  2.78D-08  9.40D-01    0.37     0.63    0.04
RFC J0238-3032  Gaia 5064220780805137152  4.99D-08  2.43D-01    2.43    -1.34    3.68
RFC J0239-1006  Gaia 5172295730068709504  6.33D-06  7.78D-01    0.17     5.21   -0.92
RFC J0239-1354  Gaia 5170178208112718080  1.32D-05  5.19D-01    0.48    14.82   -9.03
RFC J0239-0234  Gaia 2495864628818822272  1.06D-05  8.22D-01    0.13     3.63   -1.65
RFC J0239+0416  Gaia 2503912229297052800  7.84D-07  4.12D-01    0.67     2.59   -3.63
RFC J0240+4216  Gaia  337057866476918656  3.00D-05  9.26D-01    0.05     1.45    0.04
RFC J0240-1450  Gaia 5158037091480798080  3.54D-07  8.96D-01    0.07    -0.04    0.58
RFC J0240-0331  Gaia 2495240965204584960  6.18D-08  1.82D-01    2.71    -2.81    1.77
RFC J0240-0253  Gaia 2495839649285846784  1.01D-07  6.87D-01    1.09    -2.19    0.54
RFC J0240-0504  Gaia 5185064461681159040  1.62D-08  8.83D-01    0.56    -0.69   -0.22
RFC J0241+6543  Gaia  516134294507731840  7.27D-07  7.77D-01    0.86     0.60    1.68
RFC J0242+2653  Gaia  126788808968019712  1.40D-06  7.20D-01    0.23    -1.74   -0.62
RFC J0243-0550  Gaia 5184771166954339584  1.35D-08  4.88D-01    1.61     1.34   -0.09
RFC J0243-5105  Gaia 4745354093693515136  4.43D-05  6.20D-02    3.65    93.69   46.96
RFC J0243+7120  Gaia  545523862352530816  2.89D-07  8.08D-02    3.43    -3.53    1.08
RFC J0243+0121  Gaia 2502315708348803200  4.07D-08  9.35D-01    0.39     0.70    0.20
RFC J0243+5009  Gaia  438941603204415104  3.48D-07  9.98D-01    0.04     0.06    0.02
RFC J0244+4441  Gaia  340750851155181440  1.55D-06  8.87D-01    0.55    -1.99    0.26
RFC J0244+1320  Gaia   31904219666051072  8.70D-08  5.93D-01    1.33    -3.53   -0.26
RFC J0244+6228  Gaia  465837100728658944  7.95D-08  2.17D-01    2.54    -0.90    0.24
RFC J0245+1620  Gaia   81676912031772800  1.77D-05  4.90D-01    0.53    19.82   -3.91
RFC J0245+1047  Gaia   22317818301409280  4.15D-06  9.21D-01    0.05     1.34    0.43
RFC J0246-4651  Gaia 4753304043798308224  8.72D-10  7.21D-01    1.00     0.17   -0.09
RFC J0246+1823  Gaia   83707744368460160  1.53D-05  7.46D-01    0.20     2.33    3.72
RFC J0246-0451  Gaia 5184963547131289472  6.36D-07  5.40D-01    0.45     3.89   -1.60
RFC J0246-1236  Gaia 5158824547965034112  5.72D-09  1.50D-01    2.90     1.33   -0.83
RFC J0247+1525  Gaia   33508200972400128  1.22D-05  6.07D-01    0.36    -3.07    6.07
RFC J0247-0338  Gaia 5185657064088734208  6.77D-09  8.15D-01    0.76     0.25   -0.49
RFC J0247+3254  Gaia  133623716843861632  2.20D-06  6.81D-01    0.27     2.20   -0.54
RFC J0248-1631  Gaia 5156647618020951040  2.11D-06  1.04D-01    1.83     2.89   16.37
RFC J0248+5131  Gaia  440631964892205184  3.08D-07  4.24D-01    1.80    -1.86   -0.24
RFC J0248-1322  Gaia 5158449236543052800  4.71D-08  4.80D-01    1.63    -0.70    2.31
RFC J0249+0619  Gaia    6631188986915584  6.16D-09  5.18D-01    1.53    -0.31   -0.62
RFC J0249-0702  Gaia 5180643600303778432  1.82D-06  4.17D-01    0.66     4.29   -4.63
RFC J0249+4303  Gaia  337418471929297024  6.72D-06  1.29D-01    1.64     7.06    2.75
RFC J0249+8435  Gaia  574280077148958336  1.67D-08  9.70D-01    0.24    -0.11   -0.03
RFC J0249+0749  Gaia   20323029330616192  1.27D-07  8.66D-01    0.61    -1.25   -1.33
RFC J0250+3934  Gaia  335580775686128768  7.17D-06  9.00D-01    0.07    -0.40   -0.41
RFC J0250-2627  Gaia 5075621376355357312  6.11D-08  3.90D-02    4.00    -4.04    2.55
RFC J0250-6355  Gaia 4721014101709510656  3.98D-08  6.05D-01    1.30     0.87    1.01
RFC J0250-3616  Gaia 5049009862068648832  1.51D-08  1.49D-01    2.90    -0.46    0.90
RFC J0251+2807  Gaia  128499236743446912  1.93D-06  6.32D-01    0.33     0.53    1.51
RFC J0251-8226  Gaia 4618791474883736448  3.13D-07  2.33D-02    4.38     3.86    5.05
RFC J0251-6000  Gaia 4725288109565224448  5.35D-08  2.24D-01    2.51    -2.42    1.20
RFC J0251+4315  Gaia  337378339761763712  2.03D-08  7.28D-02    3.52    -0.68    0.62
RFC J0252+1718  Gaia   35305661965864576  1.37D-05  2.19D-01    1.19   -28.44   12.25
RFC J0252-2219  Gaia 5079228015012292224  3.46D-08  4.53D-01    1.71    -0.89   -1.70
RFC J0253+3835  Gaia  143313506661249920  1.41D-06  3.10D-01    2.17     6.91   -1.87
RFC J0253-7513  Gaia 4640035345202583296  1.94D-06  5.25D-01    0.47     2.77   -1.87
RFC J0253-0931  Gaia 5173290856811525632  6.92D-07  7.66D-02    2.09    -3.51   10.50
RFC J0253-1200  Gaia 5160330810175378560  2.60D-07  6.02D-01    1.31    -1.20   -2.52
RFC J0253-5441  Gaia 4740722641479899904  1.91D-09  2.24D-01    2.51     0.15   -0.44
RFC J0253+1805  Gaia   83501689016974208  2.02D-05  2.01D-01    1.26   -33.61   13.51
RFC J0253+5102  Gaia  440349974520701312  6.01D-06  1.45D-01    1.54    -3.13    3.39
RFC J0254+3625  Gaia  140679763995507328  1.25D-05  2.30D-01    1.15    -7.89    7.92
RFC J0254+2343  Gaia  113180222270414976  1.20D-06  3.50D-01    0.80    -2.53    3.11
RFC J0254+3931  Gaia  143470805543590784  2.38D-07  7.81D-01    0.85     1.45   -0.23
RFC J0255+0533  Gaia    5557137925518208  1.13D-06  2.64D-01    1.03    -4.06    3.82
RFC J0256-2137  Gaia 5079206334017654016  3.40D-09  2.95D-01    2.22     0.68    0.10
RFC J0256+0039  Gaia 2498283107719928832  1.17D-07  5.56D-01    1.43     0.33    3.87
RFC J0256-0119  Gaia 5187944529311047296  1.31D-05  4.96D-01    1.59   -20.06   47.58
RFC J0256+0333  Gaia    2051551261296256  2.74D-08  9.41D-01    0.36     0.00    0.52
RFC J0256-3315  Gaia 5052071795793160576  8.61D-09  3.33D-01    2.09    -0.28    1.28
RFC J0256-0453  Gaia 5184379401512523392  1.62D-06  6.71D-01    0.28    -0.75    3.81
RFC J0256+1542  Gaia   34140729395963520  1.12D-05  8.40D-01    0.12    -3.45    1.25
RFC J0257-4328  Gaia 4755554400502695424  7.62D-05  6.08D-01    1.29    -4.21   83.04
RFC J0257+0923  Gaia   20998576146601216  2.01D-05  1.63D-01    1.44   -43.61   18.31
RFC J0257-6112  Gaia 4721962567927636736  1.35D-07  4.02D-02    3.98     0.53    5.52
RFC J0257-1212  Gaia 5160169216325827712  6.90D-07  3.71D-01    0.75     3.05   -2.56
RFC J0257+7843  Gaia  567478395139942528  4.30D-06  4.80D-01    0.54     3.30    3.19
RFC J0257+4338  Gaia  432694624810594304  1.46D-07  9.85D-01    0.15     0.08   -0.16
RFC J0258+2030  Gaia  108384015110913280  5.94D-07  3.09D-01    0.90     5.13    1.11
RFC J0258-3909  Gaia 5045307737697783552  1.05D-08  5.17D-01    1.53     0.80   -0.27
RFC J0258-2529  Gaia 5073239112614801920  4.89D-07  7.00D-02    2.17    12.50    1.26
RFC J0258+1803  Gaia   35787870828751360  3.13D-06  7.75D-01    0.86     2.57  -11.78
RFC J0258+1142  Gaia   27572762327851264  9.74D-08  4.95D-01    1.59     0.60   -1.39
RFC J0258+0541  Gaia    6884282820204288  4.14D-08  8.93D-01    0.53    -0.42    0.54
RFC J0258+2900  Gaia  116976599698003968  1.14D-04  6.57D-01    0.30    13.00   -6.34
RFC J0259+0747  Gaia    8527124990607232  1.35D-05  3.86D-01    0.72    20.18   -8.96
RFC J0259-0019  Gaia 5188132477079990528  2.66D-09  6.56D-01    1.17     0.12   -0.32
RFC J0259+1925  Gaia   84066803637406848  2.66D-06  2.64D-01    1.03    -7.06    2.94
RFC J0259-1236  Gaia 5159401413612658944  1.39D-07  1.72D-01    2.77    -2.58    7.08
RFC J0300-0531  Gaia 5181283619150387584  6.27D-09  8.30D-01    0.71    -0.49    0.42
RFC J0300-0515  Gaia 5181359519812551040  3.22D-07  1.95D-01    2.65     1.48   -9.39
RFC J0300-3414  Gaia 5051020770050947712  5.11D-07  5.99D-02    3.68    -3.66   11.05
RFC J0300-0139  Gaia 5187651028425964544  1.20D-06  3.95D-01    0.70     4.71    2.52
RFC J0301-1812  Gaia 5152349764507592064  1.56D-08  6.94D-01    1.07    -0.74   -0.64
RFC J0301-3126  Gaia 5052695528123702784  7.87D-09  2.61D-01    2.35    -0.95    0.67
RFC J0301-1652  Gaia 5153060461336000384  1.89D-09  4.40D-01    1.75    -0.49    0.13
RFC J0301+3142  Gaia  135354141987601664  1.14D-07  3.54D-01    2.02     1.85   -1.31
RFC J0301+0118  Gaia     239556096283136  1.07D-05  9.15D-01    0.06    -2.43   -0.53
RFC J0301+0602  Gaia    6993546788014464  1.62D-05  9.02D-01    0.07     2.89   -0.72
RFC J0301-7156  Gaia 4645479645749314560  9.87D-07  6.73D-01    0.28     1.92   -1.09
RFC J0302-0752  Gaia 5179606589040350080  5.12D-08  8.83D-01    0.56    -0.67    0.96
RFC J0302+4342  Gaia  432611096286703616  3.44D-05  8.36D-02    2.02    17.65   17.52
RFC J0302-0320  Gaia 5186159923154967936  7.10D-06  7.98D-01    0.15    -4.79    0.89
RFC J0302+0955  Gaia   15045442236993920  1.55D-07  2.57D-01    2.37     1.61   -3.70
RFC J0303-0014  Gaia 3266532394810796160  7.63D-07  5.95D-01    0.38    -1.42    1.15
RFC J0303-0846  Gaia 5179290307648320384  1.01D-06  1.02D-01    1.84    -7.55    6.34
RFC J0303-7914  Gaia 4620569728782945792  9.56D-08  5.86D-01    1.35     1.47   -1.01
RFC J0303-2407  Gaia 5074847285809204480  4.21D-09  2.17D-01    2.54    -0.57    0.48
RFC J0303+4716  Gaia  435815622926283392  8.12D-09  9.46D-01    0.34     0.00   -0.05
RFC J0303+2531  Gaia  111991066085292032  1.17D-06  5.65D-01    0.42     0.79   -2.69
RFC J0304-7007  Gaia 4645935393316759680  5.26D-08  2.53D-01    2.39     2.34    0.09
RFC J0304-4333  Gaia 4755420947280881920  1.91D-07  6.97D-01    1.07    -0.43   -3.57
RFC J0304+3348  Gaia  136220832028045056  4.22D-08  3.09D-01    2.17     1.03   -0.97
RFC J0304-3556  Gaia 5047540678309997696  2.35D-07  9.16D-01    0.46     0.23   -0.97
RFC J0305-0607  Gaia 5180262550805152768  1.68D-08  1.70D-01    2.78    -2.16    1.03
RFC J0305+1734  Gaia   34844829154364800  1.72D-06  4.37D-01    0.62    -2.03   -3.94
RFC J0305-1608  Gaia 5153215045799145472  5.87D-08  2.10D-01    2.57     0.85    3.87
RFC J0305-2421  Gaia 5074872918173846144  1.24D-07  3.24D-01    2.12     2.99    2.04
RFC J0306+0834  Gaia   14640718878473344  1.13D-06  7.26D-01    0.22     0.67   -1.17
RFC J0306+8200  Gaia  569199268276074240  3.35D-07  6.58D-01    1.17    -0.65   -2.28
RFC J0307+4915  Gaia  436261577971817600  2.08D-07  3.41D-02    4.10    -1.94    1.78
RFC J0307-4857  Gaia 4750227782062309760  3.75D-08  1.97D-01    2.64    -2.40    0.08
RFC J0308-1703  Gaia 5152854337264921600  1.08D-07  3.55D-01    2.01    -3.14   -3.53
RFC J0308-1603  Gaia 5154671589467859456  6.74D-08  6.95D-01    1.07     1.93    1.10
RFC J0308-2333  Gaia 5075302999018979200  8.85D-07  4.31D-01    0.63    -4.04    1.16
RFC J0308-2851  Gaia 5059540709561102336  6.92D-08  4.59D-01    1.69     1.47   -2.04
RFC J0309-3604  Gaia 5047563901198657536  4.30D-09  9.12D-01    0.47    -0.08    0.25
RFC J0309+1029  Gaia   15495005053467776  3.86D-08  3.72D-01    1.96    -1.87    0.83
RFC J0309-0559  Gaia 5181729058798470528  1.26D-08  6.51D-01    1.18     0.19    0.69
RFC J0309-0744  Gaia 5167836935540103424  1.16D-05  3.03D-01    0.92   -24.55   10.79
RFC J0309-6058  Gaia 4723258892136894976  2.81D-09  8.54D-01    0.65    -0.04   -0.22
RFC J0310-0823  Gaia 5167648678533571456  9.08D-09  7.79D-01    0.85    -0.61    0.02
RFC J0310-1402  Gaia 5156131569112225792  1.88D-05  6.19D-01    0.34    -7.83    8.95
RFC J0310+4435  Gaia  240930794675276288  1.60D-06  6.50D-01    1.19    -4.48   -0.11
RFC J0310-5016  Gaia 4749331130329611392  7.52D-07  9.92D-01    0.11     1.04   -0.03
RFC J0311-7651  Gaia 4638902745146187136  1.91D-08  8.01D-02    3.44     0.95    1.30
RFC J0312-8618  Gaia 4613431836734844288  2.93D-05  4.18D-01    0.66    -8.81    3.58
RFC J0312-5541  Gaia 4733672950879552768  6.43D-08  1.29D-01    3.03     2.70    2.24
RFC J0312+3916  Gaia  238731393462017664  1.73D-07  1.15D-01    3.13    -1.37    1.55
RFC J0312-2221  Gaia 5075533282280551936  2.05D-07  2.89D-01    2.24    -2.64    5.98
RFC J0312+0133  Gaia 3267256801175262464  1.59D-08  9.63D-01    0.27    -0.15   -0.25
RFC J0312+5245  Gaia  446186560196814080  1.42D-06  9.28D-01    0.41     0.59   -0.38
RFC J0313+4120  Gaia  239557229774359936  8.61D-08  1.12D-01    3.16    -1.39    1.07
RFC J0313+0228  Gaia 3268856212636529280  1.74D-06  7.71D-01    0.18    -0.28    1.19
RFC J0314-6548  Gaia 4671820474014459392  2.47D-08  2.23D-01    2.51     0.41   -1.43
RFC J0314+0619  Gaia    4202264722371456  8.01D-07  1.75D-01    2.75     2.19  -16.07
RFC J0314-5104  Gaia 4749048658920482816  4.34D-08  4.57D-01    1.70    -2.14   -0.87
RFC J0315-1656  Gaia 5106299125159708288  5.76D-09  4.08D-01    1.84     0.44    0.62
RFC J0315-0151  Gaia 3262231998676983040  1.62D-08  2.86D-01    2.26    -0.49   -1.97
RFC J0315-1031  Gaia 5166214331255338752  1.65D-08  4.22D-01    1.80     1.33    0.38
RFC J0316+0904  Gaia   14161194369884544  1.13D-06  4.36D-01    0.62    -2.93    4.24
RFC J0316-6437  Gaia 4672322194914326656  6.51D-07  1.53D-01    2.88     4.76  -11.75
RFC J0316-2607  Gaia 5061474132038856832  5.58D-09  3.99D-01    1.87     0.57   -0.16
RFC J0316+4119  Gaia  239367392223651072  9.73D-08  5.16D-01    1.54    -0.72   -0.51
RFC J0317-2803  Gaia 5060973338852489472  4.19D-06  3.39D-02    2.81    -0.75  -15.08
RFC J0317-4414  Gaia 4847478863984337152  5.40D-07  5.60D-01    0.42     0.06   -2.39
RFC J0318+2134  Gaia   61990087617542656  7.06D-07  4.28D-01    0.64    -2.57    1.78
RFC J0318-5650  Gaia 4733321278957230208  1.08D-08  3.98D-01    1.87    -0.71   -0.64
RFC J0319-1613  Gaia 5106430654238066816  1.27D-08  1.04D-02    4.92     1.24    1.57
RFC J0319+3101  Gaia  124151080572547456  5.59D-08  6.05D-01    1.30     0.71    0.73
RFC J0319+1845  Gaia   56152711666000384  7.45D-09  7.09D-01    1.03    -0.41    0.06
RFC J0320-3837  Gaia 4853952273053321984  4.70D-08  5.21D-01    1.52     0.70    2.15
RFC J0321-0722  Gaia 5169184868076103168  6.70D-07  7.86D-01    0.16    -1.31    0.16
RFC J0321+0629  Gaia    9504144150823424  4.03D-07  1.21D-01    1.69     6.63    2.13
RFC J0321-3122  Gaia 5055058378611928576  7.70D-09  3.33D-01    2.09     0.70   -0.40
RFC J0321-0526  Gaia 5170071796002909056  1.16D-08  4.70D-01    1.66     0.97   -1.20
RFC J0321+2336  Gaia   62929792102215936  4.16D-09  8.75D-01    0.58     0.14   -0.12
RFC J0322+6610  Gaia  491447440959651712  6.40D-06  6.76D-01    0.28     1.37   -0.85
RFC J0323-6026  Gaia 4722926702186453120  5.38D-07  3.32D-01    2.09     2.18    7.15
RFC J0323+0446  Gaia 3275614360856380544  7.94D-09  4.07D-01    1.85    -0.96    0.15
RFC J0323-0111  Gaia 3262526530353756672  3.92D-09  1.79D-01    2.73    -0.18    1.09
RFC J0324+2352  Gaia   62952263370525312  3.84D-05  5.28D-01    0.47   -14.54    6.24
RFC J0324-5520  Gaia 4733863303829953280  1.47D-07  7.72D-02    3.47    -5.96   -2.03
RFC J0324+3410  Gaia  125759528645653120  1.36D-08  6.48D-02    3.61    -0.65    0.68
RFC J0324-2918  Gaia 5059841769588621312  6.94D-09  2.99D-01    2.21     0.58   -0.80
RFC J0325-2415  Gaia 5086103570458388608  3.37D-06  7.91D-01    0.16    -2.46    0.14
RFC J0325+4655  Gaia  243067150064100096  2.16D-07  2.58D-01    2.36     0.99    1.06
RFC J0325-5629  Gaia 4730394104126104832  3.64D-08  8.07D-01    0.78     0.24   -1.11
RFC J0325-5635  Gaia 4730384655197645312  7.49D-08  4.13D-01    1.83     2.10    2.39
RFC J0325+2224  Gaia   61763897460044928  2.07D-05  9.72D-01    0.02    -0.40   -0.31
RFC J0325-1646  Gaia 5105784107041027968  5.89D-09  8.65D-01    0.61     0.20    0.31
RFC J0325-1844  Gaia 5101971172514634240  3.30D-07  1.78D-01    2.74     5.91   -2.91
RFC J0326-3746  Gaia 4853710380495236736  5.07D-06  8.50D-01    0.11    -0.72    2.95
RFC J0326-1156  Gaia 5162029933597627520  9.47D-07  2.52D-01    1.07    -2.55    2.37
RFC J0326+0225  Gaia 3268262923033688448  1.32D-06  2.94D-01    0.94     5.11    4.39
RFC J0326-3243  Gaia 5053943164586320768  1.78D-06  6.60D-01    1.16    -3.37  -12.98
RFC J0326-0847  Gaia 5165028989001476096  4.79D-06  1.89D-01    1.31   -20.80    0.40
RFC J0327-1803  Gaia 5105398762575107840  8.90D-09  4.66D-01    1.67     1.11    0.35
RFC J0327+0044  Gaia 3264516749479380480  3.50D-09  5.59D-01    1.42    -0.39    0.48
RFC J0327-2202  Gaia 5098966069797598720  1.43D-08  8.92D-01    0.53    -0.46   -0.48
RFC J0328+3139  Gaia  124422041470057344  1.20D-06  5.22D-01    0.48    -0.77    1.03
RFC J0328+3940  Gaia  235286795331685632  3.30D-07  1.56D-01    2.86    -3.98    0.00
RFC J0328+7429  Gaia  544871680159934720  8.20D-07  4.12D-01    1.83     3.51   -2.77
RFC J0329+3510  Gaia  221870039052484352  6.62D-09  9.44D-01    0.35    -0.11    0.04
RFC J0329+3947  Gaia  235242505627574912  2.33D-05  1.88D-01    1.32   -19.71   -2.11
RFC J0329-4232  Gaia 4849307764138366592  1.52D-05  3.60D-01    1.99   -15.68   28.87
RFC J0329+2103  Gaia   58394139134031488  7.90D-06  3.14D-01    0.89    -4.24   -6.23
RFC J0329-2357  Gaia 5086162153812154240  1.69D-08  1.71D-01    2.78     1.91   -0.61
RFC J0329+2756  Gaia  118127955875949312  6.86D-09  4.43D-01    1.74    -0.60    0.14
RFC J0330+7633  Gaia  554251407696728448  4.38D-08  7.96D-01    0.81     0.01    0.54
RFC J0331-2524  Gaia 5084981587563306624  4.00D-09  9.51D-01    0.32     0.04    0.15
RFC J0331-4302  Gaia 4848532952038599040  6.49D-07  6.08D-01    1.29    -3.61   -2.01
RFC J0331+2403  Gaia   68071623869279488  2.11D-05  6.36D-01    0.32     5.78   -4.40
RFC J0331-1051  Gaia 5163712220747588480  1.87D-06  4.51D-01    0.59    -5.80    1.80
RFC J0331+6308  Gaia  487726899768288128  1.78D-06  2.45D-01    2.42    -3.10    2.78
RFC J0332+1736  Gaia   56386838922892160  2.75D-07  3.43D-01    2.05     4.85    2.12
RFC J0332-1119  Gaia 5163474623157288448  7.92D-06  1.99D-01    1.27    -2.16    3.18
RFC J0332-7249  Gaia 4641497730026807168  1.05D-07  4.09D-01    1.84     0.12   -2.08
RFC J0332-4455  Gaia 4846683539120441728  5.04D-08  4.04D-01    1.86    -0.48    2.74
RFC J0333+3356  Gaia  220803890731312128  1.04D-07  2.57D-01    2.37     1.49   -1.44
RFC J0333+2916  Gaia  119802443365448960  7.44D-09  6.16D-01    1.27    -0.20   -0.28
RFC J0333+6536  Gaia  491509735163016320  6.57D-08  1.37D-01    2.98     0.72    0.76
RFC J0334-4008  Gaia 4850050552962870016  1.37D-09  2.76D-01    2.29    -0.30   -0.28
RFC J0334-3725  Gaia 4859506524760218496  2.11D-08  5.05D-01    1.56    -0.39    1.57
RFC J0334+3921  Gaia  236493062665910784  1.29D-06  7.33D-02    3.51     3.62   -6.44
RFC J0335-0155  Gaia 3262896790894596864  3.38D-06  5.37D-01    0.46    -3.34    3.14
RFC J0335-4837  Gaia 4833636940304290944  7.55D-08  2.94D-01    2.22    -1.25    3.35
RFC J0335-5430  Gaia 4732480702317346176  3.94D-07  5.46D-01    0.44    -1.71   -1.01
RFC J0336+2235  Gaia   67598730793727616  1.68D-06  8.43D-01    0.11     0.87   -0.08
RFC J0336-2644  Gaia 5081605880705735936  1.92D-07  2.96D-01    2.22    -3.58   -1.06
RFC J0336-0347  Gaia 3248952818790815616  7.68D-07  3.09D-01    2.17     3.73    3.65
RFC J0336+3218  Gaia  217587063305820416  8.40D-09  1.55D-01    2.87    -0.82    0.07
RFC J0336-1302  Gaia 5113527761277642368  1.67D-06  6.59D-01    0.30    -4.95    0.62
RFC J0336-3616  Gaia 4860231034203041920  3.20D-09  5.00D-01    1.58     0.24    0.37
RFC J0337+5045  Gaia  442063872630279296  3.43D-06  4.11D-02    3.96    -2.24    6.95
RFC J0337-1204  Gaia 5115288491710051456  6.67D-07  2.64D-01    1.03     2.20    3.25
RFC J0338+1544  Gaia   42411977414418304  2.78D-07  3.41D-01    2.06     4.26   -1.96
RFC J0338+2243  Gaia   64684200343375232  4.12D-08  6.72D-01    1.13     0.98    0.18
RFC J0338+1302  Gaia   37708232311325440  6.83D-06  1.41D-01    1.56   -23.64    9.34
RFC J0339-0133  Gaia 3251020587845475328  2.41D-08  4.00D-01    1.87    -1.69    0.92
RFC J0339-1736  Gaia 5108289825320997888  6.53D-09  1.23D-01    3.08    -1.27    0.04
RFC J0339-0146  Gaia 3250953998672446336  1.24D-09  6.11D-01    1.29    -0.30   -0.10
RFC J0339-2129  Gaia 5088394506014111488  3.01D-06  4.07D-01    0.68   -10.58   -5.00
RFC J0340+4732  Gaia  248184582122148352  9.80D-07  1.48D-01    2.91     5.17    0.15
RFC J0340-2424  Gaia 5085370952117143168  5.73D-07  7.49D-01    0.93    -1.26   -5.79
RFC J0340-6703  Gaia 4670938356451107328  1.25D-06  7.08D-01    0.24    -1.67    1.36
RFC J0340-0254  Gaia 3250536012455560832  1.25D-06  6.57D-01    0.30    -3.49    0.65
RFC J0340-2119  Gaia 5088426563650177280  3.76D-09  7.53D-02    3.49    -0.88   -0.80
RFC J0341+3352  Gaia  218165990538204928  4.04D-06  2.77D-01    0.99     4.67    1.69
RFC J0341-5954  Gaia 4680863269958101760  2.58D-08  9.58D-01    0.29    -0.16   -0.22
RFC J0341+2547  Gaia   70118983239788416  1.60D-07  4.17D-01    1.82    -2.47   -0.84
RFC J0342-3703  Gaia 4856957616289185664  8.88D-08  8.77D-01    0.58     0.59   -0.74
RFC J0342-0435  Gaia 3247911478200488576  3.44D-06  5.58D-01    0.42     3.11    2.94
RFC J0342-3007  Gaia 5056024681829615488  2.76D-06  4.27D-01    0.64    -4.61    0.87
RFC J0342-1354  Gaia 5113926883997888000  2.59D-08  5.53D-01    1.44    -1.65    0.45
RFC J0342-4318  Gaia 4836671042640516096  1.17D-07  4.17D-01    1.82    -3.30   -0.14
RFC J0343-2530  Gaia 5082246346228960896  4.78D-09  7.76D-01    0.86    -0.08   -0.43
RFC J0343+3622  Gaia  223007071519054592  5.35D-07  3.78D-01    1.94    -4.92    0.97
RFC J0343+0643  Gaia 3276890790777042048  6.61D-08  9.81D-01    0.18     0.07    0.35
RFC J0344+1559  Gaia   43225890896821376  1.85D-05  8.32D-01    0.12     3.95   -0.87
RFC J0344-2337  Gaia 5086942708283549440  4.85D-06  2.98D-01    0.93   -13.40    4.98
RFC J0345+1218  Gaia   37726339893083776  3.43D-08  4.98D-01    1.58    -1.41    0.90
RFC J0345+121A  Gaia   37726030655426304  3.65D-08  3.60D-01    1.99    -1.80   -0.16
RFC J0345-2352  Gaia 5086923599974361856  1.38D-08  6.97D-01    1.06     0.51   -0.07
RFC J0347-2900  Gaia 5080220736573537024  5.76D-07  9.62D-01    0.28     0.29   -1.71
RFC J0347-1743  Gaia 5107359947721699584  2.61D-06  1.95D-02    4.50   -22.23    4.26
RFC J0347+7309  Gaia  543727638310811264  2.48D-07  8.15D-01    0.76    -0.27   -0.91
RFC J0347+2339  Gaia   65000309936952960  3.04D-06  4.99D-02    2.47     9.75    3.10
RFC J0347+1749  Gaia   44621342951205248  8.64D-07  6.47D-01    0.31     0.57    0.72
RFC J0348-2749  Gaia 5080719708693519232  4.96D-09  4.55D-01    1.70     0.42   -0.22
RFC J0348-1610  Gaia 5108169703675868928  3.50D-09  3.48D-02    4.09    -0.76    0.30
RFC J0348+4149  Gaia  231147237133300096  3.88D-06  1.41D-01    1.56    -7.10   -0.48
RFC J0348-0824  Gaia 3242788582943104000  7.87D-08  1.04D-01    3.23    -2.95    1.90
RFC J0349-4858  Gaia 4829969519270181120  1.26D-07  7.89D-01    0.83     1.15    1.28
RFC J0349+0354  Gaia 3273061501015135232  1.33D-06  3.50D-01    0.80     5.04   -1.59
RFC J0349+4609  Gaia  245003351386440448  7.65D-07  3.30D-01    2.09    -3.12   -0.37
RFC J0349+3354  Gaia  218037729929656576  6.75D-08  2.38D-01    2.45     0.27   -1.20
RFC J0349-2102  Gaia 5087930718265672320  1.37D-08  8.81D-01    0.57     0.18    0.42
RFC J0350+5201  Gaia  251553382676604416  4.26D-06  4.46D-01    1.73     2.11   -4.77
RFC J0350-0108  Gaia 3257228984547629184  1.12D-05  7.94D-01    0.16     3.69    5.37
RFC J0350-4713  Gaia 4834721986481859456  5.29D-07  8.93D-01    0.53    -2.73    1.32
RFC J0351-1153  Gaia 5114825322436543360  7.68D-09  8.90D-01    0.54    -0.13    0.27
RFC J0351-5142  Gaia 4829144576311082112  6.09D-07  1.29D-02    4.78    -9.93   -2.34
RFC J0351-1429  Gaia 5110691781486625664  1.43D-08  8.28D-01    0.72    -0.32    0.36
RFC J0352-2514  Gaia 5083488072814042496  1.98D-08  8.85D-02    3.36    -1.03    1.68
RFC J0352-0711  Gaia 3243379841029120384  3.35D-05  9.21D-01    0.05     3.20    0.12
RFC J0352-4040  Gaia 4843359303153130368  9.54D-08  2.90D-01    2.24     2.98   -2.67
RFC J0353+5654  Gaia  469791734814647808  1.36D-06  2.62D-01    2.35    -1.91    2.40
RFC J0354-1755  Gaia 5095659151137543680  9.59D-07  6.66D-01    0.29    -1.33    1.91
RFC J0354+0441  Gaia 3273173376323312128  2.31D-08  6.02D-01    1.31    -0.82    1.01
RFC J0354-1616  Gaia 5109429022446639616  1.10D-08  4.95D-01    1.59    -0.58    0.63
RFC J0354+4643  Gaia  245087395306862080  7.96D-07  8.38D-01    0.69    -0.81    0.51
RFC J0354+8009  Gaia  556068934776975104  1.33D-05  8.56D-01    0.10     0.34   -2.17
RFC J0355+3909  Gaia  229709144641831680  1.00D-07  9.38D-01    0.37     0.44   -0.15
RFC J0355+6240  Gaia  475079767271009024  8.80D-07  1.11D-01    3.16    -4.51    0.26
RFC J0355-6645  Gaia 4669236896570795008  3.30D-08  7.07D-01    1.04    -0.14   -0.77
RFC J0356+2903  Gaia  167083092627100800  1.57D-07  4.87D-01    1.62     2.20   -0.47
RFC J0356-4021  Gaia 4843197228267464192  4.92D-07  3.63D-01    1.99    -1.25   -8.82
RFC J0356+6043  Gaia  473827217368630656  1.22D-06  8.10D-01    0.77     2.13    0.49
RFC J0356+2050  Gaia   51652857249697152  3.74D-07  9.19D-01    0.44    -1.05   -0.27
RFC J0356-1340  Gaia 5111132234677905408  2.72D-06  5.24D-01    0.47    -3.88    2.44
RFC J0357-4955  Gaia 4829716837753457536  9.36D-07  7.96D-01    0.81     5.91    2.55
RFC J0357+2319  Gaia   65534775667061760  2.82D-07  7.62D-01    0.90     2.31   -0.04
RFC J0357-4812  Gaia 4831563020856176000  2.68D-08  1.55D-01    2.87     1.17    0.64
RFC J0357-4625  Gaia 4832180224835824384  3.28D-08  2.32D-01    2.48    -1.90   -1.16
RFC J0357-6948  Gaia 4666594808780382080  1.03D-05  2.83D-01    0.98    -3.66    7.58
RFC J0357-0751  Gaia 3195205872926196608  5.32D-09  5.40D-01    1.47    -0.34   -0.46
RFC J0357+0542  Gaia 3273765222816745728  6.06D-08  4.90D-01    1.61    -2.15    1.02
RFC J0359+6005  Gaia  473737916409452800  2.63D-06  5.23D-01    1.52    -1.18   -2.16
RFC J0359+1433  Gaia   39231365153257344  5.35D-07  8.13D-02    3.43    -3.41   -8.25
RFC J0359-0310  Gaia 3246807568525516288  3.14D-06  2.79D-01    0.99    -3.43    5.37
RFC J0359+5057  Gaia  250810250248164736  4.65D-07  4.12D-01    1.83    -2.84   -0.12
RFC J0359-2615  Gaia 5082467141907910784  1.75D-07  4.62D-01    1.69    -1.36    3.70
RFC J0359+1555  Gaia   40224911348312960  9.45D-08  1.63D-01    2.82     2.21    2.02
RFC J0359+3220  Gaia  170301672400547456  5.65D-08  8.63D-01    0.62     0.04   -0.27
RFC J0400+0550  Gaia 3273735226764924800  1.17D-08  5.00D-01    1.58    -0.37    0.45
RFC J0400-2256  Gaia 5090264947091938432  3.67D-08  7.03D-01    1.05    -0.50    1.19
RFC J0400+2437  Gaia   66195925752246656  2.09D-07  5.91D-01    1.34     0.90   -1.39
RFC J0401-1606  Gaia 5097495472994647808  7.41D-08  2.32D-01    2.48    -0.73   -3.09
RFC J0401+0036  Gaia 3257173523633994752  2.44D-06  3.36D-02    2.82    27.61    2.20
RFC J0401+0318  Gaia 3260032219506491264  1.34D-06  2.69D-01    1.02     0.88    3.22
RFC J0401+0413  Gaia 3272514390901363712  3.46D-07  5.55D-01    1.43    -4.83    0.46
RFC J0401-6110  Gaia 4679894634573420032  4.37D-07  5.24D-01    1.51    -0.96    5.04
RFC J0401+2110  Gaia   52945676765963904  1.37D-06  4.93D-02    2.48     9.32    1.17
RFC J0401-2035  Gaia 5094136293172997376  5.15D-08  6.19D-01    1.26    -0.98   -0.32
RFC J0402-2615  Gaia 4890325835686583936  1.15D-08  5.04D-01    1.57    -0.82   -0.46
RFC J0402+0839  Gaia 3301715839186724096  1.87D-08  3.22D-01    2.12     1.02   -0.28
RFC J0402+2737  Gaia  163692409222141184  5.59D-06  5.90D-01    0.38    -3.77   -0.33
RFC J0402+8241  Gaia  570042559335547520  4.66D-06  2.54D-01    1.06     5.88   -1.34
RFC J0402-3147  Gaia 4883569027496069888  6.52D-08  2.05D-01    2.60    -0.68   -3.84
RFC J0403+2600  Gaia  162508922393385856  5.74D-07  2.86D-01    2.25    -3.61    0.58
RFC J0403-2444  Gaia 5083090324482754688  4.27D-07  6.56D-02    3.60     5.71   -8.31
RFC J0403-3605  Gaia 4857855504972128512  7.86D-10  1.15D-01    3.14     0.15   -0.41
RFC J0405-0739  Gaia 3196573253075016576  9.50D-08  9.41D-01    0.36    -0.03    0.48
RFC J0405-1308  Gaia 3188890449935249280  1.08D-09  1.87D-01    2.69    -0.01   -0.37
RFC J0406+2056  Gaia   52138566512063488  2.36D-06  8.12D-01    0.77     2.34   -0.44
RFC J0406+2511  Gaia  162204319016928640  8.51D-07  8.60D-01    0.63    -1.89    0.59
RFC J0406+0637  Gaia 3297142523650373632  2.61D-08  9.94D-02    3.26     0.80    1.08
RFC J0406+1850  Gaia   47231583555833856  1.93D-05  6.12D-01    0.35    -9.50    2.00
RFC J0406-2355  Gaia 5089154440347507200  2.84D-07  5.07D-01    1.56    -5.24    1.45
RFC J0406-3826  Gaia 4845316640008870784  5.83D-09  3.51D-02    4.08    -0.96    1.29
RFC J0407+0742  Gaia 3298357277840811264  8.50D-09  6.17D-01    1.27    -0.07    0.42
RFC J0407-3303  Gaia 4882457043284038144  1.21D-08  1.82D-01    2.72    -0.59    1.25
RFC J0407+0638  Gaia 3297163311292091904  2.53D-08  5.84D-01    1.35     0.52    0.59
RFC J0407-1211  Gaia 3189105370098303744  7.38D-10  1.08D-01    3.19    -0.09   -0.38
RFC J0408+4300  Gaia  232063817513511040  2.86D-06  9.18D-01    0.45    -0.34   -1.05
RFC J0408-0122  Gaia 3253410616886612864  6.65D-08  3.01D-01    2.20    -0.90   -1.72
RFC J0408-0529  Gaia 3197456916825827328  3.26D-07  7.77D-01    0.17     0.01   -0.76
RFC J0409-1238  Gaia 3189020329746019456  2.99D-09  4.89D-01    1.61    -0.06   -0.41
RFC J0409-1757  Gaia 5096068066384092544  2.78D-08  6.56D-01    1.17    -0.96    0.02
RFC J0409+1217  Gaia 3304362466754063872  5.38D-08  5.04D-01    1.57     2.40    0.06
RFC J0409+0640  Gaia 3297109332143435136  1.46D-06  1.40D-01    1.57   -10.00   -0.47
RFC J0409-1948  Gaia 5092747919225519360  8.74D-09  9.39D-01    0.37     0.16    0.19
RFC J0409-0400  Gaia 3251745681404227456  1.08D-08  3.35D-01    2.08    -0.72   -0.41
RFC J0410-1251  Gaia 3188822555092293376  7.42D-08  8.12D-01    0.76     0.29   -1.69
RFC J0410+2733  Gaia  163087914048814720  6.15D-06  5.30D-01    0.47     0.00   -2.44
RFC J0410-7750  Gaia 4626217610777083776  2.25D-07  3.17D-01    2.14    -0.59   -3.70
RFC J0411-2758  Gaia 4889310952094962816  2.81D-07  2.21D-01    1.18     3.66    1.15
RFC J0411+0843  Gaia 3298582127968854272  2.01D-06  5.53D-01    0.43     3.99    0.06
RFC J0411-5149  Gaia 4780497165376966656  2.06D-08  5.38D-01    1.48    -1.10   -0.22
RFC J0411+1714  Gaia   45950549433888896  1.51D-05  9.71D-01    0.02     0.49    0.29
RFC J0412+0240  Gaia 3259360658419952384  3.28D-08  5.28D-01    1.50    -0.30    0.71
RFC J0412+0438  Gaia 3284387673373402752  4.21D-08  4.58D-01    1.70     1.44   -1.08
RFC J0412+7421  Gaia  549898819119640192  1.04D-07  9.55D-01    0.31     0.21   -0.29
RFC J0412+2305  Gaia   52907090779778048  1.20D-08  6.05D-01    1.30     0.06   -0.46
RFC J0412-5616  Gaia 4682593969979269760  1.35D-06  4.87D-01    0.53     3.84    0.19
RFC J0413-5332  Gaia 4780113951214233728  2.07D-07  9.19D-01    0.44    -0.92    0.57
RFC J0413+1659  Gaia   45834035557661184  4.31D-08  9.02D-02    3.34    -2.35   -0.64
RFC J0413-0615  Gaia 3196409597640855296  8.34D-09  1.93D-02    4.51     0.36   -1.37
RFC J0413+5250  Gaia  274952295779204736  6.14D-06  6.91D-01    0.26     1.09    0.65
RFC J0413+1112  Gaia 3303970215981157120  1.34D-05  5.53D-01    0.43    10.73   -4.53
RFC J0413-5657  Gaia 4682492608752347776  4.55D-07  6.27D-01    1.24    -3.53    2.57
RFC J0414-0842  Gaia 3192418714029393536  2.75D-08  2.49D-01    2.40     0.12   -1.81
RFC J0415+2548  Gaia  150668346097409664  3.51D-05  5.58D-01    0.43    -9.86    3.27
RFC J0415-4737  Gaia 4836896820481251456  3.27D-07  3.32D-01    2.09     2.39   -6.14
RFC J0416-2056  Gaia 5091629063064315136  2.45D-08  4.53D-01    1.71    -0.27   -1.44
RFC J0416-3403  Gaia 4870470579834647936  3.12D-06  1.61D-01    1.45    -3.17   14.71
RFC J0416-3339  Gaia 4870497346070987776  3.44D-08  6.51D-01    1.18     0.75   -0.09
RFC J0416-1851  Gaia 5093098319836660224  8.92D-09  7.10D-01    1.03    -0.61    0.17
RFC J0416+0105  Gaia 3255862669550599680  2.53D-09  2.69D-01    2.32     0.30    0.44
RFC J0417-0553  Gaia 3202403722718558720  1.53D-08  2.45D-01    2.42    -0.36    1.41
RFC J0417+3631  Gaia  177427641618983936  3.63D-05  4.97D-02    2.47    27.90   -7.22
RFC J0417-0250  Gaia 3204270044922254336  2.03D-08  9.94D-01    0.09     0.06   -0.04
RFC J0418+3801  Gaia  177837931254750720  3.80D-08  1.80D-02    4.55     0.89   -0.93
RFC J0418+5453  Gaia  276446463367030400  1.73D-05  5.88D-01    0.38    -1.74    1.09
RFC J0419-2132  Gaia 5091349271715092352  5.06D-09  7.65D-01    0.89     0.24   -0.24
RFC J0419+5722  Gaia  469133848906091904  2.58D-06  6.86D-01    1.09     3.99    1.57
RFC J0419-5711  Gaia 4682260822251236480  3.83D-07  2.87D-01    2.25    -5.49    1.77
RFC J0419-3010  Gaia 4885074258914666880  1.22D-08  9.14D-01    0.46     0.16   -0.42
RFC J0419-5636  Gaia 4778424895196533504  3.76D-07  4.37D-01    1.76    -4.74    1.38
RFC J0420+3849  Gaia  179398172614630400  7.57D-07  3.31D-02    4.12    -4.93   -3.60
RFC J0420-1501  Gaia 3175522175248227200  1.44D-08  6.92D-01    1.08    -0.70    0.08
RFC J0421-4818  Gaia 4788786658416269312  1.96D-08  3.68D-01    1.97    -1.73   -0.39
RFC J0422-0643  Gaia 3199098041010081536  5.89D-09  4.00D-01    1.87     0.01   -0.69
RFC J0422-2425  Gaia 4896325011645891712  4.33D-07  2.61D-01    2.35     4.64    1.56
RFC J0422+1741  Gaia 3314044010233976192  3.68D-06  3.09D-01    0.90     0.34   -3.91
RFC J0422-2034  Gaia 5091526842843220736  5.21D-08  9.59D-01    0.29    -0.17    0.47
RFC J0422+0219  Gaia 3280071025081545088  7.31D-08  6.99D-01    1.06     1.12   -0.94
RFC J0422-3315  Gaia 4871873492246907392  1.15D-07  9.74D-01    0.22     0.13   -0.62
RFC J0423-0120  Gaia 3254030122969225472  5.61D-09  7.05D-01    1.05    -0.21    0.31
RFC J0423-3402  Gaia 4871774703704849920  2.54D-07  4.62D-01    1.68     1.95    3.57
RFC J0423+3451  Gaia  176283256172428032  7.50D-07  5.23D-01    1.52    -0.54    2.89
RFC J0423-2224  Gaia 4898914636407695232  4.20D-08  8.02D-01    0.79    -0.62   -0.20
RFC J0423+4150  Gaia  228323931790519936  3.31D-07  5.40D-01    1.47    -1.30    0.58
RFC J0424+0226  Gaia 3280076179042032896  7.36D-08  2.98D-01    2.21    -2.80    0.56
RFC J0424+0204  Gaia 3279872391433981952  7.09D-09  6.21D-01    1.26    -0.48   -0.40
RFC J0424+1442  Gaia 3311138001001688576  1.64D-05  7.99D-01    0.15    -0.01    3.28
RFC J0424-3848  Gaia 4865152585688422784  3.41D-08  4.75D-01    1.65    -0.96    0.54
RFC J0424-3756  Gaia 4865493399933323136  7.85D-09  2.71D-01    2.31     0.57    0.85
RFC J0424+0036  Gaia 3254893961152132480  1.48D-09  6.16D-01    1.27    -0.24   -0.17
RFC J0424+0805  Gaia 3287043543709543296  1.33D-05  5.29D-01    0.47    -6.92    4.34
RFC J0425-5331  Gaia 4780664428582437760  4.05D-08  4.44D-02    3.91    -2.68    1.06
RFC J0425-6646  Gaia 4668706279127516160  1.96D-07  8.07D-02    3.44    -2.73   -3.00
RFC J0425+2235  Gaia  145706318841679488  2.22D-07  2.02D-01    2.61    -2.08   -2.70
RFC J0426+2952  Gaia  165164444841810688  9.44D-06  7.93D-01    0.16     2.60    0.21
RFC J0426-1200  Gaia 3178642073851043200  5.35D-08  4.76D-01    1.65     0.50    2.28
RFC J0426+0518  Gaia 3284154130230317824  1.10D-08  8.18D-01    0.75    -0.24   -0.39
RFC J0426+6825  Gaia  496550583659356800  5.31D-08  5.56D-02    3.73    -0.96    1.24
RFC J0427-0700  Gaia 3198931671156435072  2.12D-08  5.87D-01    1.35     0.30    1.11
RFC J0427+0457  Gaia 3283942439882396800  1.85D-06  6.75D-01    0.28     2.66   -0.59
RFC J0428+1732  Gaia 3314165093952083328  3.22D-08  4.94D-01    1.59    -0.92    0.31
RFC J0428-3756  Gaia 4865661384693837440  9.29D-10  1.98D-01    2.63    -0.25   -0.26
RFC J0429-4328  Gaia 4791629450024768768  1.25D-07  5.14D-01    1.54     2.83   -1.42
RFC J0429+1815  Gaia 3314418978059623040  6.04D-07  9.21D-01    0.44     1.52    0.10
RFC J0429+2842  Gaia  152982959808341504  1.13D-05  8.74D-01    0.09     0.95    0.31
RFC J0429+0326  Gaia 3280446714460763392  7.82D-07  9.25D-02    3.32     7.73   -5.13
RFC J0429+2724  Gaia  152561430242386688  5.63D-06  9.10D-01    0.06    -0.84    0.10
RFC J0429-3059  Gaia 4872780756843494784  2.27D-08  9.45D-01    0.35    -0.05   -0.38
RFC J0430-2507  Gaia 4893129246740412416  4.64D-09  2.03D-01    2.61     0.49   -0.53
RFC J0430-6132  Gaia 4677388160379097728  1.13D-06  6.83D-02    2.19     1.90   -9.21
RFC J0430+1655  Gaia 3313334515997316736  2.56D-05  9.10D-01    0.06    -1.77    0.14
RFC J0431-0406  Gaia 3204373600881885952  2.98D-07  6.57D-01    1.17     3.20   -1.77
RFC J0431-6406  Gaia 4675385812265991808  4.30D-08  6.88D-01    1.09    -0.66    0.60
RFC J0432+7435  Gaia  550048180903311616  1.71D-07  1.93D-02    4.51    -3.49    0.62
RFC J0432-5109  Gaia 4781361725113244928  3.02D-08  7.31D-01    0.98     0.72    0.76
RFC J0432-3433  Gaia 4870804590850829952  4.29D-08  3.53D-01    2.02    -0.01    2.50
RFC J0432+4500  Gaia  253551229656307584  3.20D-06  5.78D-01    1.37     3.70   -1.58
RFC J0432-3309  Gaia 4871507934695223680  1.80D-08  5.71D-01    1.39     0.64   -0.05
RFC J0433+0521  Gaia 3282513212204923904  5.83D-09  2.18D-01    2.54    -0.42    0.49
RFC J0433-6030  Gaia 4677913520779595008  1.37D-08  8.34D-01    0.70     0.06    0.45
RFC J0433+2905  Gaia  152822942211428224  9.76D-06  7.41D-01    0.21    -1.11   -1.22
RFC J0434-4355  Gaia 4791379822230580352  6.04D-08  4.71D-01    1.66     1.26   -1.44
RFC J0434-2015  Gaia 2978080810663870592  1.22D-08  1.47D-01    2.91     0.10   -1.39
RFC J0434-1442  Gaia 3174229321374935552  5.17D-08  7.17D-01    1.02     0.48    0.78
RFC J0434-2342  Gaia 4894836925737590016  7.32D-08  9.34D-01    0.39     0.08    0.73
RFC J0434+0923  Gaia 3293576223325878528  8.16D-07  2.14D-01    2.56    -4.57   -0.28
RFC J0434-4211  Gaia 4815767368091441920  5.62D-07  4.77D-01    0.55    -2.07   -1.54
RFC J0436-1002  Gaia 3185279344511700864  1.07D-07  4.30D-01    1.78    -0.58    2.43
RFC J0436-2359  Gaia 4894764632847614592  1.66D-07  5.94D-01    1.33     2.54   -1.60
RFC J0437-1844  Gaia 2978490687982690688  2.59D-09  6.64D-01    1.15    -0.30   -0.12
RFC J0437-7148  Gaia 4653280062272926976  1.22D-06  8.68D-01    0.61    -0.33    1.68
RFC J0437-2954  Gaia 4878752341935525632  1.18D-08  5.20D-01    1.52    -0.77    0.50
RFC J0437+0747  Gaia 3286408747543493760  6.34D-08  1.70D-01    2.78     0.49   -2.14
RFC J0438+3004  Gaia  158976152877529600  2.84D-07  6.34D-01    1.22     0.29   -1.91
RFC J0438-1251  Gaia 3174889234507053696  1.21D-08  5.18D-01    1.53    -1.02    0.53
RFC J0438+2153  Gaia  144848493615846528  7.98D-07  5.47D-02    3.75     6.50   -2.42
RFC J0438+0953  Gaia 3293517365093870080  2.81D-06  1.09D-01    1.78     1.54   11.11
RFC J0439-4522  Gaia 4790446817894507648  1.66D-08  7.14D-01    1.02    -0.18    0.78
RFC J0439-3200  Gaia 4877490652340734336  2.95D-05  2.38D-02    4.36   -28.01  -97.04
RFC J0439-3210  Gaia 4877476839728239360  3.14D-06  1.26D-01    1.66     1.03   12.88
RFC J0439-1901  Gaia 2978640702600826112  1.30D-08  4.29D-01    1.78    -0.38   -0.88
RFC J0439-3017  Gaia 4878700424368036864  8.16D-08  3.37D-02    4.11     0.47    4.29
RFC J0440-4333  Gaia 4814707541961807232  9.69D-09  1.29D-01    3.03     0.92   -0.15
RFC J0440-2459  Gaia 4893710922751287424  1.81D-07  1.13D-02    4.87    -1.43   -7.83
RFC J0440+1437  Gaia 3309225194366811648  7.96D-08  4.03D-01    1.86     0.64   -1.37
RFC J0440+2728  Gaia  157643854023295360  1.33D-05  8.05D-01    0.15    -0.81   -1.16
RFC J0440-6952  Gaia 4655746438649840000  2.68D-06  8.27D-01    0.72    -0.57   -1.57
RFC J0440+2750  Gaia  157658903587531648  3.77D-05  6.88D-01    0.26     2.79    3.98
RFC J0440-1044  Gaia 3184468523405885824  2.50D-06  1.81D-02    3.38   -17.71   11.20
RFC J0441-4313  Gaia 4814737129991424256  4.61D-08  7.07D-01    1.04     0.85    1.15
RFC J0441+0408  Gaia 3281352059206865280  3.74D-08  9.33D-01    0.39    -0.10   -0.44
RFC J0441-3300  Gaia 4868385012434625152  1.06D-07  2.01D-02    4.48     2.49   -3.61
RFC J0442+5436  Gaia  273847252238886144  3.10D-07  7.15D-01    1.02     0.16   -0.90
RFC J0442-2825  Gaia 4879331647122068992  5.65D-09  4.01D-01    1.86     0.45    0.22
RFC J0442-0017  Gaia 3229995726499080192  7.61D-07  5.13D-02    2.45    -6.75    6.24
RFC J0442+2825  Gaia  157838982977145344  1.55D-05  7.89D-01    0.16    -1.56   -0.81
RFC J0442-6818  Gaia 4656320899119406720  1.97D-06  4.63D-01    1.68     0.53    2.44
RFC J0442+1843  Gaia 3409689461583408768  2.88D-07  1.99D-01    2.63     0.23   -3.24
RFC J0444+1042  Gaia 3293994518781345920  2.23D-07  2.62D-01    2.35     3.08   -1.35
RFC J0444-2809  Gaia 4879350922937640192  3.59D-07  9.45D-02    3.30    -4.03    5.98
RFC J0444+0247  Gaia 3232862977946787200  2.37D-07  2.07D-01    2.59     0.43   -5.07
RFC J0445+0715  Gaia 3289095266766508928  9.94D-08  7.81D-01    0.85     0.03    0.78
RFC J0445-3525  Gaia 4867053125896657280  3.97D-07  1.12D-02    4.87    -6.94    4.27
RFC J0445+7838  Gaia  553218347803410432  3.59D-08  7.22D-01    1.00    -0.63   -0.51
RFC J0446+3900  Gaia  199725840510603776  1.30D-05  9.27D-01    0.05     0.22    0.50
RFC J0446+0256  Gaia 3232961830914200576  9.44D-08  3.00D-01    2.20    -2.38    0.02
RFC J0446+5411  Gaia  273389378656481920  3.24D-06  7.64D-01    0.18    -0.90    0.28
RFC J0447+3327  Gaia  161483348626610816  8.81D-06  9.06D-01    0.06     0.78   -0.15
RFC J0447-2539  Gaia 4893737311029986176  1.87D-07  5.18D-01    1.53     1.60   -3.13
RFC J0447-5151  Gaia 4784013128684222848  3.67D-07  2.75D-01    2.30     5.20   -1.55
RFC J0447-0322  Gaia 3224962093548574592  1.66D-06  7.97D-01    0.81     2.28    3.76
RFC J0448-5637  Gaia 4776161172552795136  8.66D-07  1.87D-02    4.53    -8.21   10.20
RFC J0448-3659  Gaia 4818672002934254464  5.86D-07  2.86D-01    2.25     4.60    7.62
RFC J0448-2109  Gaia 2973992482834664704  6.40D-09  6.41D-01    1.21     0.22    0.38
RFC J0448+0950  Gaia 3292940155850196736  9.71D-08  1.54D-01    2.87     1.92   -1.40
RFC J0448-2626  Gaia 4881263489052026496  1.36D-08  7.01D-01    1.06    -0.40   -0.34
RFC J0448-1632  Gaia 2980716752352877568  3.43D-08  5.19D-01    1.53    -0.60   -1.60
RFC J0448-7417  Gaia 4652367364546115328  9.28D-08  6.49D-01    1.19     0.43   -0.24
RFC J0448-0935  Gaia 3184832942791587584  2.22D-08  4.87D-01    1.61    -0.30    1.12
RFC J0448+1127  Gaia 3295560704374964736  2.73D-07  1.02D-02    4.94     4.35   -3.22
RFC J0449+8233  Gaia  557878696562124160  4.88D-06  2.14D-01    1.21    -0.26   12.42
RFC J0449+1121  Gaia 3295554038585678464  5.48D-07  4.07D-01    0.68     1.12   -1.55
RFC J0449+1754  Gaia 3406712980527835392  4.70D-06  7.80D-01    0.17     0.77   -1.36
RFC J0449+6332  Gaia  478840165756167680  4.80D-05  5.88D-01    0.38     3.60   -6.58
RFC J0449-4350  Gaia 4814500215300124416  1.82D-08  6.55D-01    1.17    -0.10    1.10
RFC J0449-4809  Gaia 4786434081489482752  6.15D-08  1.58D-01    2.85    -0.41   -2.45
RFC J0449-3911  Gaia 4817873482614541696  1.97D-08  4.16D-01    1.82    -0.21   -1.41
RFC J0449-0057  Gaia 3226661491848379392  4.74D-07  6.28D-02    3.64     5.49   -6.17
RFC J0450-8101  Gaia 4622028059158045952  1.38D-06  5.69D-01    0.41     0.95    2.12
RFC J0451-0354  Gaia 3224682577076041472  2.41D-05  9.30D-01    0.05    -0.09    1.50
RFC J0451-4653  Gaia 4786893819083968640  6.88D-08  2.11D-01    2.57     2.81   -1.38
RFC J0452-0306  Gaia 3225032638385983360  8.26D-05  1.51D-01    1.50     2.40  -69.61
RFC J0452-8535  Gaia 4614269905112406656  1.03D-05  8.35D-01    0.12    -1.10    1.71
RFC J0452+3309  Gaia  161581170801566592  1.18D-06  8.54D-01    0.65    -1.47   -1.22
RFC J0453+0128  Gaia 3231768792079082752  1.44D-06  3.46D-01    0.81    -4.89    1.53
RFC J0453-2807  Gaia 4880113434249217920  2.14D-09  2.03D-01    2.61     0.21   -0.56
RFC J0453-2437  Gaia 2960363898769097472  7.57D-08  9.50D-01    0.33     0.10   -0.37
RFC J0455+1936  Gaia 3408490890829145728  2.02D-07  8.53D-01    0.65     0.85   -0.05
RFC J0455+0655  Gaia 3288498953507143680  2.54D-07  3.69D-01    1.96     3.31    0.87
RFC J0455-0532  Gaia 3188261838522715648  5.58D-08  3.51D-01    2.02    -1.15    0.51
RFC J0455-4615  Gaia 4786973117065681024  2.24D-09  1.67D-02    4.61     0.44   -0.59
RFC J0456-2159  Gaia 2973279724421267712  7.40D-09  5.43D-01    1.46     0.32   -0.58
RFC J0456+0400  Gaia 3239286496674728064  6.77D-09  9.51D-01    0.33     0.04   -0.10
RFC J0456+3232  Gaia  160758289430844928  7.32D-07  4.98D-01    1.59    -0.44   -2.32
RFC J0457-2324  Gaia 2972556039612075136  1.82D-09  1.56D-01    2.86     0.03   -0.51
RFC J0457-1819  Gaia 2976313826759006080  4.26D-09  3.69D-01    1.96    -0.23   -0.52
RFC J0458+7615  Gaia  551758162001264512  1.55D-06  2.96D-01    0.94     2.72    1.70
RFC J0459+3106  Gaia  157415396124187264  1.26D-07  1.82D-01    2.72     1.09   -1.00
RFC J0459+0229  Gaia 3232135479206637312  2.29D-08  2.40D-01    2.44     0.84   -0.57
RFC J0459-5752  Gaia 4763971990942336384  3.63D-05  8.14D-01    0.14    -6.69    4.28
RFC J0500-6322  Gaia 4665166848119531648  5.34D-07  4.48D-01    1.72     0.56   -2.28
RFC J0501-0159  Gaia 3225415435941517312  5.94D-05  5.04D-01    0.50   -19.91  -20.20
RFC J0501+2044  Gaia 3409001515196171904  2.11D-06  6.50D-01    0.31    -1.80   -0.35
RFC J0502+0609  Gaia 3240126901515662336  9.04D-08  4.70D-02    3.86    -2.43    1.17
RFC J0502+4746  Gaia  255133804846071936  4.37D-05  6.44D-01    0.31    -0.66   -3.23
RFC J0502+1338  Gaia 3391703856534153984  7.86D-08  1.00D+00    0.02     0.03    0.02
RFC J0502-3541  Gaia 4824671110173859328  4.99D-07  9.08D-01    0.06    -0.02    0.24
RFC J0503+4516  Gaia  205871599407771008  1.07D-04  9.40D-01    0.04     0.40   -0.89
RFC J0503-2330  Gaia 2960687640518685952  2.32D-06  4.58D-02    2.55     9.16  -15.60
RFC J0503+6600  Gaia  482517894711975040  1.05D-07  3.57D-01    2.00     0.84    1.21
RFC J0503+3403  Gaia  184783236971953536  5.74D-06  1.40D-02    4.73    10.13   11.30
RFC J0504-1512  Gaia 2986361748129085824  6.86D-07  2.98D-01    0.93    -1.26    4.38
RFC J0504-0744  Gaia 3183963744489697408  3.86D-08  4.22D-01    1.80     1.06    0.19
RFC J0504+2802  Gaia  155437237266192128  2.29D-07  3.24D-01    2.11    -2.32    0.64
RFC J0504-2723  Gaia 2955846864483669760  1.79D-07  2.01D-01    2.62    -1.29    1.86
RFC J0505-1017  Gaia 3182258264517414528  1.92D-07  8.64D-01    0.62    -0.44    1.00
RFC J0505+0459  Gaia 3239036598297420032  3.59D-09  6.48D-01    1.19    -0.19    0.09
RFC J0505+0415  Gaia 3238562399548593792  1.73D-06  2.50D-02    4.33     2.78   13.80
RFC J0505+6406  Gaia  479113085157944192  1.10D-06  9.24D-01    0.43    -0.81   -1.38
RFC J0505-1558  Gaia 2986052579202686592  3.76D-08  6.94D-02    3.56    -0.74   -1.80
RFC J0505-7914  Gaia 4624088165991472768  1.06D-07  5.30D-01    1.50     0.87   -1.72
RFC J0505-0419  Gaia 3212799364641782912  1.78D-05  8.56D-01    0.10     3.01    0.59
RFC J0505-1615  Gaia 2985937955115298816  1.55D-08  4.93D-01    1.60     0.52   -0.73
RFC J0505+6113  Gaia  285510287464605184  3.24D-07  2.07D-01    2.59    -2.53    1.92
RFC J0506-0401  Gaia 3212901825381467264  8.17D-06  4.89D-01    0.53    -6.79    4.86
RFC J0506-2732  Gaia 2955793641249544832  1.01D-06  4.47D-01    1.73     4.72    9.03
RFC J0506-0858  Gaia 3183622861524848256  6.65D-08  1.61D-01    2.83     1.97    1.19
RFC J0506-6109  Gaia 4760823844338579456  1.29D-08  7.63D-01    0.89    -0.19   -0.23
RFC J0506+0323  Gaia 3238257834827428608  3.84D-08  7.17D-01    1.01    -0.40    0.68
RFC J0506-5435  Gaia 4770756969823322496  1.62D-06  3.23D-01    2.12   -11.77   -2.44
RFC J0507+2351  Gaia 3418884131865938816  5.21D-05  1.62D-01    1.44   -18.66   11.12
RFC J0507+0307  Gaia 3235234315289925120  3.04D-08  8.05D-01    0.78     0.52    0.15
RFC J0507-5156  Gaia 4771483304627173120  5.02D-07  5.53D-02    3.74    -6.15    7.51
RFC J0507-6104  Gaia 4760813746870456960  9.19D-08  5.36D-01    1.48    -0.96    0.58
RFC J0508-6433  Gaia 4663747412969039104  1.60D-06  4.05D-01    1.85    -0.75   -3.75
RFC J0508+2917  Gaia  156021318457180928  1.20D-06  1.73D-01    2.76     2.59    4.86
RFC J0508+6056  Gaia  285443079815975296  9.53D-06  2.13D-02    3.23     9.42  -17.26
RFC J0508-3308  Gaia 4826861165538053248  5.36D-07  3.69D-01    1.96     5.39    0.38
RFC J0508+8432  Gaia  570667666055388800  6.63D-08  3.58D-01    2.00     1.18   -1.81
RFC J0508-3509  Gaia 4824366648532542592  6.57D-08  5.48D-01    1.45     0.96    0.76
RFC J0509+0541  Gaia 3239205270253093632  5.29D-09  7.96D-01    0.81    -0.19    0.02
RFC J0509+1011  Gaia 3290923239207264384  2.24D-06  6.96D-01    0.25     2.04   -0.43
RFC J0509+2733  Gaia 3422042406002897792  3.71D-06  7.47D-01    0.94    -2.55   -4.13
RFC J0509-6417  Gaia 4664129733776267392  7.33D-05  1.95D-02    4.50   -23.04   -9.94
RFC J0510+1800  Gaia 3395133336381097984  5.12D-08  7.84D-02    3.46    -1.50    1.05
RFC J0510-8419  Gaia 4614820897877698304  2.22D-07  9.26D-01    0.42     0.41   -0.46
RFC J0510-5719  Gaia 4764246628331266432  7.73D-07  4.66D-01    1.67    -3.68    6.93
RFC J0510-3142  Gaia 4827647763028204800  3.65D-08  4.68D-01    1.67    -1.01   -0.91
RFC J0510+1801  Gaia 3395505074389140096  7.25D-06  4.37D-01    0.62    -0.11   -5.73
RFC J0510-2332  Gaia 2961469565085302784  3.07D-07  5.41D-01    1.47     0.99    3.89
RFC J0511-2554  Gaia 2956417167421422848  5.48D-07  5.15D-02    3.79    -0.61    7.05
RFC J0511+1357  Gaia 3391825077691113856  1.37D-07  5.19D-01    1.53     1.06    1.17
RFC J0512-6732  Gaia 4661800555869273472  4.31D-06  4.78D-01    1.64     1.38    2.10
RFC J0512+1517  Gaia 3393747814291128960  9.06D-07  3.79D-01    1.93     2.08   -4.50
RFC J0512+2927  Gaia  156080623368510208  6.73D-07  7.92D-01    0.82    -1.83    0.39
RFC J0512+4041  Gaia  188991136689395456  3.22D-07  9.31D-02    3.32    -1.88    0.99
RFC J0513-2128  Gaia 2962883945059985536  2.62D-08  2.98D-01    2.21    -0.10    1.10
RFC J0513+0100  Gaia 3233903047226787328  2.53D-08  9.45D-01    0.35    -0.07    0.16
RFC J0513-2016  Gaia 2963301793838206464  4.52D-05  9.01D-01    0.07     1.66   -2.37
RFC J0513-2159  Gaia 2962433763770550016  3.99D-07  2.20D-01    2.53    -1.77    5.79
RFC J0514-0733  Gaia 3207109254528719616  3.37D-08  8.69D-01    0.60     0.19   -0.36
RFC J0514-4554  Gaia 4798478269299154304  6.69D-08  5.60D-01    1.42    -1.03    1.36
RFC J0515-4556  Gaia 4798486172039252736  6.98D-09  6.73D-01    1.13    -0.24   -0.37
RFC J0515-2926  Gaia 2954414342567632640  1.73D-06  4.39D-01    1.75    -2.27    6.63
RFC J0515+1527  Gaia 3393583506022173952  2.29D-08  9.57D-01    0.30    -0.07    0.11
RFC J0516-1603  Gaia 2983188901169206144  2.05D-08  2.60D-02    4.30     1.17   -0.92
RFC J0516+7351  Gaia  502376311660088960  2.77D-08  3.50D-01    2.03     0.13   -0.96
RFC J0516-7237  Gaia 4651226415068185856  2.08D-06  7.88D-01    0.83    -1.04    0.09
RFC J0516-6207  Gaia 4760519073459445376  1.31D-08  6.58D-01    1.17    -0.08   -0.39
RFC J0516+1057  Gaia 3386948262585039616  3.17D-07  1.23D-01    3.07    -3.21    2.61
RFC J0516-1537  Gaia 2983299848763581696  2.84D-07  1.73D-01    2.77    -0.40   -4.73
RFC J0517-0520  Gaia 3208721928848872576  5.55D-07  1.49D-01    2.90    -4.75    5.67
RFC J0517+0648  Gaia 3241191847246251648  2.33D-06  3.43D-01    0.82    -5.12    0.65
RFC J0518-5144  Gaia 4772090677427550848  3.78D-07  5.35D-01    1.48    -3.60   -1.64
RFC J0518+0624  Gaia 3240615050319753600  4.17D-06  2.52D-01    1.07    -6.71    1.71
RFC J0519+2744  Gaia 3421541750254196224  2.17D-06  5.27D-01    1.51    -5.68    0.17
RFC J0519+0319  Gaia 3234698994861771264  4.82D-06  8.99D-01    0.07     0.73    0.03
RFC J0519-4546  Gaia 4799794006760370560  3.19D-09  6.08D-01    1.29    -0.30   -0.07
RFC J0520+0204  Gaia 3234273410847019008  2.64D-06  3.85D-02    2.70    -0.49  -12.31
RFC J0521-1737  Gaia 2982000535257536640  1.68D-07  1.05D-01    3.21     3.29   -1.72
RFC J0521+5809  Gaia  280290596532447872  1.18D-05  3.67D-01    0.76     7.03   -3.42
RFC J0522+0113  Gaia 3222129545437092352  1.38D-06  4.68D-01    0.56     2.44   -1.30
RFC J0522-0725  Gaia 3207290777025648640  1.22D-07  8.98D-01    0.51     0.67   -0.07
RFC J0522-6107  Gaia 4761008837171098624  1.72D-08  7.79D-01    0.85     0.01   -0.48
RFC J0522-1627  Gaia 2982412199282526720  2.85D-08  8.54D-01    0.65    -0.29   -0.49
RFC J0522-1358  Gaia 2985227052128956928  7.84D-08  7.69D-01    0.88     0.09   -1.11
RFC J0522-4020  Gaia 4807390944913918592  1.03D-08  8.51D-01    0.66    -0.19   -0.22
RFC J0523-4412  Gaia 4800323352889728896  8.51D-07  9.46D-02    3.30    -0.86   10.98
RFC J0524-2818  Gaia 2906862350156887296  4.46D-06  5.41D-01    0.45     4.48    3.31
RFC J0525-2338  Gaia 2958430888608070784  1.37D-08  2.38D-01    2.45     0.26   -1.14
RFC J0525-2010  Gaia 2968374871769430016  7.79D-08  3.09D-01    2.17    -1.41    0.93
RFC J0525-4557  Gaia 4799084615602229760  2.35D-09  5.35D-01    1.48     0.14   -0.33
RFC J0525-6013  Gaia 4759560677277996672  4.38D-05  2.34D-01    1.13    23.06   26.04
RFC J0525-0051  Gaia 3220517489591041280  6.68D-07  4.04D-02    3.98     4.42   -5.82
RFC J0526+6317  Gaia  287427217267621504  2.20D-06  2.91D-01    0.95     1.31   -2.46
RFC J0526-4830  Gaia 4797192871487056384  2.03D-08  4.34D-01    1.77     0.89   -0.44
RFC J0526+2248  Gaia 3416087760264539264  7.96D-07  7.44D-01    0.94    -1.19    1.20
RFC J0526-6749  Gaia 4658649389892937728  2.04D-05  4.60D-01    0.58     1.82    1.76
RFC J0526-2342  Gaia 2958417866267201024  9.03D-07  7.12D-02    2.16     2.09   -5.68
RFC J0527-2307  Gaia 2958545650134471680  1.33D-07  4.00D-01    1.87    -0.52    2.20
RFC J0527+0331  Gaia 3236055581757581952  2.62D-07  3.37D-01    2.07     1.09   -2.68
RFC J0528+1114  Gaia 3339316319359172864  1.54D-06  7.46D-01    0.94    -2.93    0.69
RFC J0528+0103  Gaia 3221935619073910144  2.44D-06  5.94D-01    0.38     2.08    1.59
RFC J0529+0934  Gaia 3338046864464554112  9.85D-07  9.49D-01    0.33    -0.92   -0.51
RFC J0529-7625  Gaia 4648114591003960704  4.11D-08  3.77D-01    1.94     1.17   -0.22
RFC J0529-7245  Gaia 4650517814204154368  2.02D-05  5.94D-02    3.68    -5.04   -9.81
RFC J0529-3555  Gaia 4821965212057918208  1.05D-06  1.83D-01    2.71    -6.34    7.58
RFC J0529-0519  Gaia 3209472860931863424  9.36D-05  5.47D-01    0.44    10.13   13.35
RFC J0529-2515  Gaia 2957267777105017856  1.09D-06  6.96D-02    2.18    -4.60   -5.69
RFC J0530+7920  Gaia  553498761922640128  4.52D-08  8.23D-01    0.73     0.10    0.74
RFC J0530-2503  Gaia 2957279356336516736  5.90D-09  3.06D-01    2.18     0.15   -0.69
RFC J0530+1331  Gaia 3389544278257845632  4.38D-07  6.42D-01    1.20    -1.85    1.71
RFC J0531-4827  Gaia 4797064782677654528  1.90D-07  4.85D-02    3.84    -2.97   -4.89
RFC J0532-3848  Gaia 4808857590346304640  5.29D-08  3.57D-01    2.00    -0.19   -2.02
RFC J0532-0307  Gaia 3216726167345354112  1.16D-05  6.77D-01    0.28    -1.47   -6.05
RFC J0532+0732  Gaia 3334228054423044736  1.12D-07  5.75D-01    1.38     0.83   -0.62
RFC J0532+7222  Gaia  498582859104601216  1.04D-06  8.10D-01    0.77     0.17   -2.95
RFC J0533-3427  Gaia 2900671996612562944  1.18D-07  7.79D-01    0.85    -0.33   -1.39
RFC J0533+4822  Gaia  212440661692923008  3.36D-07  2.56D-01    2.37     2.41   -1.00
RFC J0533-1524  Gaia 2972223265546708608  4.42D-07  9.34D-01    0.39    -0.06   -1.09
RFC J0533-8324  Gaia 4620777742639544704  2.51D-05  8.44D-01    0.11     2.74   -1.37
RFC J0534-3950  Gaia 4808000624112119680  4.66D-08  7.61D-01    0.90    -0.38    0.90
RFC J0534-3747  Gaia 4809567634340171776  1.02D-07  9.97D-01    0.06    -0.01    0.13
RFC J0534-6106  Gaia 4759276350441842560  1.07D-06  3.85D-01    1.91    -4.03   -4.70
RFC J0534+1047  Gaia 3339735714326010240  1.19D-06  6.24D-01    1.25     2.00    3.29
RFC J0535-1423  Gaia 2984399291671958272  6.70D-06  6.11D-01    1.29     7.57   13.68
RFC J0535-1202  Gaia 3009727366651203840  4.40D-07  4.65D-01    1.68     1.14    4.53
RFC J0536+1733  Gaia 3397487631294547072  5.25D-07  6.63D-02    3.60     2.06   -2.50
RFC J0536+5038  Gaia  215157211328691328  1.76D-05  6.73D-01    0.28    -3.80   -2.48
RFC J0536-2005  Gaia 2965564520048704512  9.16D-08  1.51D-02    4.68    -1.08    2.49
RFC J0536-3401  Gaia 2900665090305816064  7.48D-09  4.84D-01    1.62    -0.01   -0.62
RFC J0536-3343  Gaia 2900813386936283392  8.68D-08  4.89D-02    3.83    -1.14   -3.63
RFC J0536+0944  Gaia 3337935607632367872  9.88D-06  8.92D-01    0.07    -0.24    0.77
RFC J0537+4017  Gaia  191263346186776704  1.28D-05  6.35D-01    1.22    -6.89    4.23
RFC J0537+1717  Gaia 3397429460256226688  3.29D-06  2.90D-01    2.24    -4.40   -6.95
RFC J0537+4441  Gaia  197338835126132480  1.19D-07  9.72D-01    0.23     0.21    0.01
RFC J0537-5718  Gaia 4766162213809958144  9.13D-06  5.74D-01    1.38    14.51   -6.93
RFC J0538+0008  Gaia 3222328453961356544  3.70D-06  2.63D-02    3.04     5.61  -13.59
RFC J0538-3908  Gaia 4808130881879942784  3.23D-07  2.24D-01    2.51    -1.81   -1.77
RFC J0538-4405  Gaia 4802492414453794560  1.69D-09  6.59D-01    1.16    -0.02   -0.24
RFC J0539-3427  Gaia 2900531808880084864  5.44D-08  6.78D-01    1.11    -0.72    0.96
RFC J0539-1550  Gaia 2972032981315400832  5.98D-09  8.38D-01    0.69     0.06   -0.24
RFC J0539-5612  Gaia 4766615624917437312  1.39D-06  5.23D-02    2.43     3.75   -1.76
RFC J0539-3412  Gaia 2900541807564166912  1.13D-06  6.85D-01    1.10    -1.62    3.29
RFC J0539+1951  Gaia 3399503757666241024  9.02D-07  8.51D-02    3.39    -2.89    3.21
RFC J0539-2839  Gaia 2907296038774242560  1.43D-08  4.91D-01    1.60     0.53   -0.67
RFC J0539-0514  Gaia 3023327569572290688  1.34D-07  3.99D-01    1.87    -0.82    2.34
RFC J0540-5303  Gaia 4768871685338450816  1.31D-06  4.55D-02    3.89    -5.07  -10.56
RFC J0540-5418  Gaia 4768409993534612992  9.45D-09  4.90D-01    1.61    -0.23   -0.68
RFC J0540+1728  Gaia 3396694574172602752  3.86D-05  7.43D-02    2.12   -20.56   18.24
RFC J0541+5550  Gaia  268159822179450496  5.23D-05  6.73D-01    0.28     3.07   -7.67
RFC J0541+5312  Gaia  263895331971320064  4.69D-05  5.88D-01    0.38    -7.50    6.45
RFC J0541+3126  Gaia 3447708958764456704  1.05D-05  6.07D-01    0.36     0.33    3.31
RFC J0541-0541  Gaia 3017106773301050240  9.74D-06  1.43D-01    1.55     7.97    4.60
RFC J0541+4729  Gaia  210686493969123712  4.53D-07  3.66D-02    4.05    -3.62    2.02
RFC J0542-5142  Gaia 4793072486022008960  1.92D-06  1.33D-01    1.61    -2.63  -10.43
RFC J0542+4951  Gaia  214160985073379840  6.97D-08  2.16D-01    2.55     1.15    1.25
RFC J0543-6626  Gaia 4659876861475018624  6.92D-05  4.50D-01    0.60    -3.12    4.32
RFC J0544-2241  Gaia 2963986961383152896  3.38D-09  7.05D-01    1.04    -0.10   -0.16
RFC J0544-6419  Gaia 4756303206578372992  6.72D-06  6.89D-01    1.08    -1.73   -3.46
RFC J0544+1118  Gaia 3340021518630349184  1.25D-06  8.97D-01    0.52    -0.19    1.61
RFC J0545-2547  Gaia 2914221553280036608  3.04D-06  1.80D-01    1.36    -5.40   -2.26
RFC J0545-0539  Gaia 3022323749816621568  1.87D-06  4.28D-01    0.64     3.88    0.86
RFC J0545+1519  Gaia 3348152755010672256  1.31D-06  6.61D-01    1.16    -0.71    2.55
RFC J0545-6453  Gaia 4756139551147494400  1.10D-05  4.31D-01    1.77     3.07   -3.39
RFC J0546-1415  Gaia 2996270306400869888  8.68D-07  4.50D-01    1.72     2.31    5.12
RFC J0546-2931  Gaia 2903970943813405568  1.32D-07  6.03D-02    3.67    -2.28   -0.05
RFC J0546-6415  Gaia 4756278669429384576  4.98D-07  1.52D-02    4.67    -2.59    1.16
RFC J0547-2514  Gaia 2914348065836202624  3.50D-07  6.64D-01    1.15    -2.25    0.41
RFC J0547-6728  Gaia 4659432070379054976  4.97D-06  3.68D-02    4.05    -1.77   -4.56
RFC J0547-1958  Gaia 2966142111546317184  4.35D-06  3.00D-02    2.92     5.23  -12.26
RFC J0549-5246  Gaia 4792169683900049152  3.04D-08  9.65D-01    0.26     0.06   -0.21
RFC J0550-5732  Gaia 4765694234173310080  1.58D-08  7.85D-01    0.84     0.26   -0.35
RFC J0550+0146  Gaia 3219982508469340160  2.34D-06  2.66D-01    1.03     3.37   -3.15
RFC J0550-3216  Gaia 2902607996071143808  4.69D-08  6.15D-01    1.28    -0.44    0.84
RFC J0551+0829  Gaia 3335166315801316224  2.68D-07  7.95D-01    0.81    -0.92    0.65
RFC J0551+1636  Gaia 3349853729563396864  8.59D-06  8.25D-01    0.13     1.03    0.78
RFC J0551-4515  Gaia 4801712555767324032  5.91D-07  3.19D-01    2.14    -4.14   -1.54
RFC J0551-1909  Gaia 2966584420163831424  6.25D-07  5.87D-01    1.35    -2.83    1.17
RFC J0551+3751  Gaia 3457731011546567424  3.23D-05  6.52D-01    0.30    -3.34    2.88
RFC J0552+2007  Gaia 3399044436678882560  1.15D-05  9.39D-01    0.04    -0.31   -0.40
RFC J0552-4522  Gaia 4801702380989178752  3.17D-07  2.47D-01    2.41    -0.46    5.39
RFC J0552+3754  Gaia 3457728670791127552  1.20D-05  7.43D-01    0.21    -1.22    1.60
RFC J0552+7240  Gaia  498476172116912000  6.79D-09  5.38D-01    1.48     0.24    0.23
RFC J0553-2034  Gaia 2965825654060462976  8.83D-07  1.18D-01    3.11     4.34    1.82
RFC J0554+6857  Gaia  481869045412423936  3.06D-08  8.13D-01    0.76    -0.27   -0.34
RFC J0555+3948  Gaia 3458177821288511360  6.98D-08  5.60D-01    1.42     0.80   -0.30
RFC J0555+3922  Gaia 3458103569895587456  9.80D-06  3.81D-01    0.73    -5.16    3.82
RFC J0557+2413  Gaia 3427951147129070336  1.90D-05  8.48D-01    0.11    -0.52   -1.55
RFC J0557-2214  Gaia 2917376056436810880  2.77D-08  8.18D-01    0.75     0.19    0.26
RFC J0557-3036  Gaia 2891265605917997184  5.56D-08  7.99D-01    0.80    -0.30    0.79
RFC J0558-1317  Gaia 2997480868702370688  2.11D-05  9.01D-01    0.07    -1.28    1.06
RFC J0558-5029  Gaia 4794137431752394112  8.64D-07  2.41D-01    1.11    -1.65    0.90
RFC J0558+5328  Gaia  216077468200909824  2.62D-06  3.97D-02    2.67    -7.96    6.98
RFC J0558-7459  Gaia 4649978847328562560  1.56D-07  2.25D-01    2.51    -1.09   -0.92
RFC J0559+3749  Gaia 3457015534420742656  1.58D-06  2.56D-01    2.37    -4.28    3.70
RFC J0559-4529  Gaia 4801548174483329024  2.19D-07  2.48D-01    2.41    -0.78    4.51
RFC J0559+5804  Gaia  268807915565281536  2.44D-05  8.69D-01    0.09    -1.37    1.78
RFC J0559-0412  Gaia 3024248277417131904  8.94D-07  1.87D-01    2.69     2.14   -4.77
RFC J0559-1817  Gaia 2990530099789113856  9.20D-08  6.15D-01    1.27     0.58   -0.77
RFC J0600-0005  Gaia 3026416991089916544  9.18D-07  9.14D-01    0.46     1.36    0.74
RFC J0600+7036  Gaia 1107311494544741376  2.49D-08  5.40D-01    1.47     0.56   -0.42
RFC J0600+0855  Gaia 3323549563134417280  8.65D-07  8.53D-01    0.65     1.11   -0.70
RFC J0600+6304  Gaia 1006542628248538368  2.79D-07  3.08D-01    2.17    -0.24    3.18
RFC J0600-1056  Gaia 2998969573086938624  2.38D-07  8.01D-01    0.79     1.09   -0.58
RFC J0600-3937  Gaia 2882755626437226240  5.00D-08  2.79D-01    2.28     0.00   -1.99
RFC J0600+5120  Gaia  972028309712500096  3.46D-06  2.13D-01    1.21    -2.79    6.01
RFC J0601+5443  Gaia  996829684262027520  1.31D-05  6.31D-01    0.33    -2.26   -6.41
RFC J0601+3838  Gaia 3457447715502780800  1.10D-06  4.39D-02    3.92     3.74    6.33
RFC J0601-7036  Gaia 5279363939003805056  7.03D-06  3.33D-01    2.09    -3.55   -4.51
RFC J0601-2736  Gaia 2910192702160301440  1.84D-07  9.64D-01    0.27    -0.23    0.18
RFC J0601-2004  Gaia 2918241230352784512  6.45D-08  6.85D-01    1.10     0.99    0.04
RFC J0602+5316  Gaia  972618365204816384  6.85D-08  1.79D-01    2.73    -1.35    0.74
RFC J0602-0004  Gaia 3122436207670976128  8.88D-07  5.81D-01    1.36     1.11   -2.51
RFC J0602-2938  Gaia 2897353911039112704  3.11D-07  6.27D-01    1.24     0.37   -2.86
RFC J0602+4212  Gaia  960838231985917056  5.69D-08  6.72D-01    1.13     0.13   -0.62
RFC J0603-1716  Gaia 2991246397254326784  4.45D-07  7.29D-01    0.98    -0.06    2.31
RFC J0604-4817  Gaia 5554387806111660160  2.31D-06  7.43D-02    3.50   -14.92  -12.84
RFC J0604-4225  Gaia 5572145812253399040  2.64D-05  8.31D-01    0.12     0.86    0.64
RFC J0604+1055  Gaia 3341864265759202432  6.53D-06  5.27D-01    0.47    -0.12   -2.98
RFC J0605+3517  Gaia 3453261526845489920  4.30D-06  1.27D-01    1.66    -3.27    6.79
RFC J0605-0759  Gaia 3018002669118885248  1.44D-07  5.53D-01    1.44     0.37   -1.22
RFC J0605+5753  Gaia  999123501742051968  5.28D-06  6.00D-01    0.37    -3.19    2.12
RFC J0606+4401  Gaia  961232166384200576  1.97D-06  5.82D-01    1.36    -3.83    2.27
RFC J0606-0024  Gaia 3122188886274420224  3.23D-07  9.01D-01    0.50     0.61   -0.39
RFC J0607-2447  Gaia 2912917601208679168  1.53D-07  2.74D-01    2.30    -1.38   -0.32
RFC J0607+6720  Gaia 1104994892264364160  1.31D-08  8.97D-01    0.52    -0.13    0.30
RFC J0607-6031  Gaia 5482146627992549632  2.04D-07  8.78D-01    0.58     0.54   -1.28
RFC J0607-0834  Gaia 3005902337496914944  4.79D-08  6.72D-01    1.13     0.46   -0.34
RFC J0608+3058  Gaia 3438236906610460032  2.96D-05  3.05D-01    0.91    -9.40    8.48
RFC J0608-1520  Gaia 2993050901994115200  1.59D-06  5.14D-01    0.49     1.01   -1.45
RFC J0608+4508  Gaia  962895418239252096  1.76D-05  3.26D-01    0.86    13.42    5.25
RFC J0608-2717  Gaia 2910087492640079744  3.99D-08  8.89D-01    0.54     0.23    0.36
RFC J0608-5456  Gaia 5500164462474384384  1.17D-07  6.26D-01    1.25     1.00   -0.11
RFC J0609-0247  Gaia 3024879805112976384  1.12D-07  4.27D-01    1.79     0.73    0.91
RFC J0609-0230  Gaia 3024912176282899712  1.25D-06  7.36D-01    0.97     0.76   -2.27
RFC J0609-0615  Gaia 3019957085398095104  2.62D-06  6.34D-01    0.33     1.54   -0.95
RFC J0609-1542  Gaia 2992979158862085376  7.49D-08  3.35D-02    4.12    -1.01    2.13
RFC J0610-1837  Gaia 2942643310384004608  1.90D-06  2.44D-01    1.10    -2.13   -1.96
RFC J0610-1847  Gaia 2942624859204370432  3.27D-08  6.58D-01    1.16    -0.34    0.32
RFC J0610-6058  Gaia 5482154015334977792  2.48D-07  7.81D-01    0.85    -1.16    0.80
RFC J0610-2301  Gaia 2913707703392091520  4.94D-08  5.99D-01    1.31    -0.36    0.52
RFC J0610+7248  Gaia 1113964020928470144  6.34D-07  2.25D-01    2.50     3.21   -4.88
RFC J0610-0959  Gaia 3004435245388941056  6.81D-07  5.37D-01    1.48    -0.72    3.55
RFC J0611+4324  Gaia  961143793139189504  8.03D-07  1.03D-01    3.23    -3.65    3.52
RFC J0611-2827  Gaia 2897928508942699904  7.95D-08  2.66D-01    2.33     0.95    0.13
RFC J0612+6225  Gaia 1006254728000471424  3.39D-08  4.60D-01    1.69     0.67   -0.27
RFC J0612+0541  Gaia 3318707863689069312  2.87D-05  5.81D-01    1.36    15.43   -4.33
RFC J0612-4337  Gaia 5568493200265890560  1.25D-07  2.62D-01    2.35    -0.54   -2.36
RFC J0612-3138  Gaia 2896026972301834624  4.40D-08  1.11D-01    3.17     0.83    0.76
RFC J0612+0851  Gaia 3328622915945724544  1.08D-06  1.28D-01    3.04    -1.66    3.12
RFC J0612+4122  Gaia  960134235305760896  1.18D-07  3.65D-01    1.98     0.66   -1.35
RFC J0613-2012  Gaia 2941317196281569408  7.44D-07  7.39D-01    0.96     1.41    1.25
RFC J0614-2536  Gaia 2911837949509939840  1.14D-07  5.57D-01    1.43    -0.72    1.56
RFC J0614+6046  Gaia 1006013866234354560  3.11D-08  1.08D-01    3.19    -1.00   -1.54
RFC J0614+5102  Gaia  971081969504228864  2.44D-06  4.57D-01    0.58    -3.21    3.50
RFC J0615+4819  Gaia  969228742655894656  5.79D-06  3.58D-01    0.78    -3.63    5.68
RFC J0615-3355  Gaia 2886501834352746368  1.93D-07  3.69D-01    1.96    -0.20   -2.79
RFC J0615-3117  Gaia 2896018382368707328  3.76D-08  1.60D-01    2.84     0.50    0.87
RFC J0615+1120  Gaia 3331616065769101312  1.04D-05  4.59D-01    0.58     2.56   -2.97
RFC J0615+0726  Gaia 3325226833763531008  6.32D-07  8.26D-01    0.73     0.45   -0.95
RFC J0616-0306  Gaia 3117696075606673920  1.54D-06  1.98D-01    2.63    -3.04    4.22
RFC J0616+3433  Gaia 3452592474022039424  8.27D-06  2.58D-01    1.05     7.50    0.03
RFC J0616-1041  Gaia 3004468849211960064  1.00D-06  3.50D-01    2.03     3.15   -2.07
RFC J0617-2200  Gaia 2937707533968098560  7.93D-08  1.13D-01    3.15    -0.35   -1.45
RFC J0617+5701  Gaia  998096317363339392  1.11D-06  5.98D-01    0.37     0.23    2.03
RFC J0617+7816  Gaia 1140867592991468544  9.70D-08  5.84D-01    1.36     0.35    1.95
RFC J0618+4620  Gaia  968593877772534784  4.12D-05  9.49D-01    0.03    -0.37    0.29
RFC J0618+4207  Gaia  960094515447779200  8.13D-07  7.00D-01    1.06    -2.42    1.20
RFC J0618-2426  Gaia 2912381280052831232  1.71D-07  3.12D-02    4.17     0.91   -3.12
RFC J0618-5339  Gaia 5500641169485252480  3.30D-06  2.76D-01    0.99     6.82   -2.17
RFC J0618+5053  Gaia  971390863550721280  1.81D-04  2.00D-01    1.27   -49.77   22.58
RFC J0618-7843  Gaia 5211906598533003904  2.63D-08  8.60D-01    0.63     0.26    0.28
RFC J0619+0736  Gaia 3325060601351888000  6.74D-07  8.00D-01    0.80    -0.97    1.08
RFC J0620-6107  Gaia 5481538494981707648  1.84D-07  2.04D-01    2.60    -2.40    0.39
RFC J0620+2754  Gaia 3433521483490692352  2.80D-05  8.65D-01    0.10    -1.78   -0.35
RFC J0620-2515  Gaia 2900269163040999424  5.37D-08  1.13D-01    3.15     0.42   -1.58
RFC J0621-2557  Gaia 2900080562436470400  1.82D-06  3.93D-01    1.89     3.74   -2.96
RFC J0621-0609  Gaia 3008160115907488128  1.17D-06  2.88D-02    4.23    -3.50    3.18
RFC J0621+7605  Gaia 1116424315634883584  2.20D-08  3.63D-01    1.98    -0.31   -0.97
RFC J0621-4649  Gaia 5554796652637979648  7.28D-07  2.33D-01    2.47    -3.23    6.17
RFC J0621-1402  Gaia 2999423503888680576  2.52D-05  5.38D-01    0.45     1.88   -5.66
RFC J0621-5935  Gaia 5482653124894888832  3.19D-06  2.20D-02    3.20    -9.93   -5.37
RFC J0621-0418  Gaia 3116570244419831552  4.69D-06  2.80D-01    2.28    -8.08    2.69
RFC J0622-2605  Gaia 2899892545949478400  4.59D-08  9.65D-02    3.29     0.39    1.39
RFC J0622+6810  Gaia 1106766415953044480  2.72D-06  4.83D-02    2.50    -7.24   -7.78
RFC J0622-1927  Gaia 2943102425206558208  1.72D-06  2.89D-01    2.24    -6.18    2.78
RFC J0622-4143  Gaia 5573205122986752384  9.44D-05  1.57D-02    3.51   -76.07   54.70
RFC J0622-0109  Gaia 3118414709531948160  3.92D-07  7.43D-01    0.95    -0.82    0.18
RFC J0622-0656  Gaia 3007851874693909888  1.45D-06  9.50D-01    0.33    -0.73   -0.64
RFC J0622+7242  Gaia 1113725907942014720  2.52D-08  6.10D-01    1.29     0.19   -0.72
RFC J0623-6436  Gaia 5476948725426852224  1.08D-07  1.77D-01    2.74    -1.27    0.71
RFC J0623+5849  Gaia 1004637655633759744  1.56D-08  6.96D-01    1.07     0.40   -0.02
RFC J0623-4413  Gaia 5567293530001931392  1.44D-07  6.29D-01    1.24     0.90    1.29
RFC J0623-3350  Gaia 2891745955060478336  7.35D-07  9.05D-01    0.49    -1.00    0.60
RFC J0624-0103  Gaia 3118420653769355520  3.78D-07  6.85D-01    1.10    -0.88    0.46
RFC J0624-2545  Gaia 2900007410554040320  5.51D-07  5.18D-01    1.53     1.90    2.09
RFC J0625+4440  Gaia  959258508656449152  1.29D-05  9.01D-01    0.07    -0.90    0.46
RFC J0625+1505  Gaia 3356823636849078016  4.33D-05  4.69D-01    0.56    -3.53    5.88
RFC J0625-1133  Gaia 3000376883545129216  9.30D-07  2.50D-01    2.40     1.18   -3.56
RFC J0625-5438  Gaia 5499614706660766720  5.68D-08  1.51D-01    2.89     1.34   -1.11
RFC J0626+8202  Gaia 1143262501116088704  7.29D-09  8.64D-01    0.62    -0.10   -0.23
RFC J0626-1640  Gaia 2944063570169443968  3.47D-06  7.76D-01    0.86    -1.75    2.47
RFC J0626-4258  Gaia 5569111022722173568  1.56D-05  2.55D-01    2.38    -7.33   30.06
RFC J0626+2623  Gaia 3432377299908290176  1.38D-05  8.42D-01    0.11     0.75   -1.08
RFC J0627+0324  Gaia 3124368977315804288  2.52D-06  7.72D-01    0.87     0.97    3.52
RFC J0628-6712  Gaia 5283367260836215680  4.15D-07  3.26D-01    2.11    -1.37   -0.52
RFC J0628-2805  Gaia 2898682361602795520  1.12D-07  6.77D-01    1.12     0.53   -1.10
RFC J0628+2835  Gaia 3434366213361858560  2.75D-06  2.28D-01    2.49     5.90   -5.57
RFC J0628-6248  Gaia 5477360694394972800  1.29D-06  9.68D-01    0.25     0.18    1.01
RFC J0629-0208  Gaia 3117487134037241984  5.02D-06  3.18D-01    2.14     2.04   -6.40
RFC J0629-1959  Gaia 2939788222283808512  3.22D-07  5.34D-01    1.49     1.48   -0.45
RFC J0629-0505  Gaia 3104269664240697344  9.16D-07  1.09D-01    3.19    -1.88    2.60
RFC J0630-1323  Gaia 2951859588651923328  8.49D-07  5.20D-01    1.52    -0.79   -1.08
RFC J0630-2406  Gaia 2924241368385754112  4.40D-08  8.98D-02    3.35    -0.31   -1.30
RFC J0631+2020  Gaia 3372922170711948160  1.05D-05  8.61D-01    0.10     0.55   -0.83
RFC J0631-4154  Gaia 5570021658867420032  3.76D-08  7.69D-01    0.88     0.32    0.66
RFC J0631-1410  Gaia 2951244033934867456  4.34D-07  8.76D-01    0.58    -0.76   -0.82
RFC J0631+2501  Gaia 3383592278219568640  4.94D-05  7.58D-01    0.19     1.62    4.67
RFC J0631+5311  Gaia  992881952188520448  2.13D-07  1.55D-01    2.87     2.64   -2.56
RFC J0631-3216  Gaia 2893638729967395072  3.58D-06  8.17D-01    0.75     1.94   -5.27
RFC J0632-2614  Gaia 2923130449323522048  3.44D-06  1.27D-01    1.66    -5.50    1.96
RFC J0633-2223  Gaia 2925072770974935808  4.50D-08  7.64D-01    0.89     0.31    0.08
RFC J0633+3939  Gaia  957124253505697408  6.00D-07  2.36D-01    2.46    -3.61    2.29
RFC J0634-2335  Gaia 2924737213771163648  1.23D-06  5.79D-01    1.37     0.62   -2.38
RFC J0635-262A  Gaia 2922905289959624576  1.49D-06  6.09D-02    3.66    -0.82    7.68
RFC J0635+1916  Gaia 3371861623024991104  9.76D-06  1.64D-01    1.43     4.93   -8.52
RFC J0635+4333  Gaia  964150407684033792  3.97D-06  8.22D-01    0.13    -0.98   -1.53
RFC J0636-2113  Gaia 2938745301143492096  3.06D-07  7.99D-01    0.80     0.98   -0.10
RFC J0636+5009  Gaia  967973237815529984  1.63D-05  2.40D-01    1.11   -10.18   16.11
RFC J0636+7138  Gaia 1112869770636317568  4.33D-08  5.95D-01    1.33    -1.16    0.84
RFC J0636-0547  Gaia 3103230660114216576  1.48D-06  9.29D-01    0.41    -0.76    0.23
RFC J0636+7133  Gaia 1112845237782742528  2.74D-08  2.05D-01    2.60     1.16    0.75
RFC J0637-2942  Gaia 2894523458871795200  1.06D-06  3.83D-02    4.02    -1.09    5.64
RFC J0637+6107  Gaia 1003691663317067136  1.44D-06  2.64D-01    1.03     0.78    5.95
RFC J0637+8125  Gaia 1143052356956460416  5.41D-08  8.03D-01    0.79     0.64   -0.27
RFC J0637-3536  Gaia 5580867104124696064  1.66D-06  9.52D-01    0.32    -0.83   -0.76
RFC J0638-0514  Gaia 3103643427943955712  1.34D-04  4.25D-01    1.79    39.03   -7.26
RFC J0638-0845  Gaia 3002758253932479232  1.58D-06  2.18D-01    2.54     3.39   -2.45
RFC J0639-2631  Gaia 2919987667133827712  1.91D-06  8.31D-01    0.71    -0.64    1.19
RFC J0639+3506  Gaia  941925841712259456  7.62D-06  8.93D-01    0.07    -0.06    1.04
RFC J0639+7324  Gaia 1113489409862649472  1.21D-08  1.48D-01    2.91    -0.04    1.00
RFC J0639-4004  Gaia 5576584094017987072  1.61D-07  3.42D-02    4.10    -1.38    2.92
RFC J0639-2141  Gaia 2926650673238838272  1.61D-07  1.70D-01    2.78     1.24   -1.14
RFC J0639-4113  Gaia 5569715204363574400  8.26D-07  3.04D-01    2.19    -2.63   -4.81
RFC J0640-1253  Gaia 2953251295488378240  1.40D-07  5.15D-02    3.79    -1.36   -0.33
RFC J0640-1931  Gaia 2939380475268649984  3.14D-06  1.29D-01    3.04    -0.23   -8.28
RFC J0641+1813  Gaia 3359488341933764352  5.15D-05  5.02D-01    0.51    -7.00    6.50
RFC J0642+6758  Gaia 1105880170923302912  2.83D-09  2.99D-02    4.20    -0.19    0.55
RFC J0642-0649  Gaia 3099875534739576576  8.54D-07  2.97D-01    2.21     1.91    0.33
RFC J0642-6150  Gaia 5479017555337842816  1.66D-07  1.50D-02    4.68     3.78    0.65
RFC J0642+3509  Gaia  938962417357290368  4.14D-06  2.19D-01    1.19     4.32   -6.82
RFC J0643-2451  Gaia 2923556235202612864  9.73D-06  6.59D-01    0.30     1.14   -1.69
RFC J0643+7236  Gaia 1113380970532237312  1.05D-07  8.66D-01    0.61    -0.42   -0.72
RFC J0643-1335  Gaia 2952214868343066240  3.38D-08  8.81D-01    0.57     0.09   -0.13
RFC J0643-3314  Gaia 5582738575994523904  4.18D-07  2.75D-01    2.30    -0.16    3.32
RFC J0643+1238  Gaia 3352451428862414720  1.64D-06  1.28D-01    3.04    -3.89    3.75
RFC J0644-6712  Gaia 5280378753875350272  2.11D-07  4.53D-01    1.71    -0.03    2.33
RFC J0644+6038  Gaia 1003602946472075008  1.30D-07  7.95D-01    0.81     1.01    0.55
RFC J0645+6024  Gaia 1003317485765755648  9.54D-08  7.12D-01    1.03     0.09   -1.39
RFC J0645-3340  Gaia 5582664191456707328  7.40D-06  4.23D-01    0.65     4.06   -1.59
RFC J0645+0541  Gaia 3132371566540410112  1.17D-06  8.77D-01    0.58    -1.00    0.52
RFC J0646-3903  Gaia 5576324162596760704  6.55D-08  8.17D-01    0.75     0.07   -0.65
RFC J0647+5446  Gaia  994020290320121856  1.61D-07  4.79D-01    1.64     1.96    1.41
RFC J0648-7537  Gaia 5260898500203682560  1.01D-06  7.13D-01    1.02    -3.51   -1.42
RFC J0648-3044  Gaia 5608200001121017984  2.72D-07  8.21D-01    0.74     1.17    0.04
RFC J0648-0657  Gaia 3099436181060224896  2.38D-05  6.56D-01    1.17     9.65   -5.81
RFC J0648+4907  Gaia  990901010191994880  5.20D-08  1.31D-01    3.02    -1.28    1.28
RFC J0648+1516  Gaia 3354581114166301696  3.77D-06  7.97D-01    0.15     0.16    0.99
RFC J0649-4108  Gaia 5563571030306073088  2.20D-07  6.94D-02    3.56    -2.01    0.75
RFC J0649-5920  Gaia 5480291202120026368  2.55D-07  6.00D-01    1.31     1.23    1.19
RFC J0649-3139  Gaia 5583326608557456128  4.58D-06  4.77D-01    1.64    -0.64   -8.21
RFC J0650-1632  Gaia 2946365294682079488  2.76D-07  1.52D-01    2.89     1.35   -1.37
RFC J0650-1306  Gaia 2952678140697741312  2.93D-07  1.20D-02    4.83     1.78   -1.09
RFC J0650+6001  Gaia 1003337723652768896  1.92D-06  5.70D-01    0.41     1.66    3.21
RFC J0650-2849  Gaia 5608663720149447936  1.48D-06  7.71D-01    0.87     1.27   -1.32
RFC J0650+2502  Gaia 3381527051785155200  1.90D-06  2.51D-01    2.39     4.55   -5.53
RFC J0650+5616  Gaia 1000198858473457152  1.17D-06  7.77D-01    0.17     0.92    0.29
RFC J0651+1929  Gaia 3365548880091098496  1.34D-05  7.30D-02    2.14   -12.08   13.40
RFC J0651-2101  Gaia 2932195510377779584  2.00D-04  8.76D-01    0.09    -2.97   -1.99
RFC J0652-4808  Gaia 5509402730969673344  3.61D-05  3.80D-01    1.93    33.40   -5.81
RFC J0652+3404  Gaia  939356356052657664  8.96D-06  6.09D-01    0.36     1.54   -4.08
RFC J0652-5751  Gaia 5483986733715548416  6.74D-07  8.79D-01    0.57     0.79    1.51
RFC J0652+1648  Gaia 3358169404722150016  1.80D-05  5.64D-01    0.42    -1.97   -6.21
RFC J0653-1229  Gaia 2952818294067513472  1.69D-06  9.63D-01    0.27     0.12    0.84
RFC J0653+2353  Gaia 3380372805093692032  1.45D-05  6.82D-01    0.27    -3.76   -0.79
RFC J0653+1636  Gaia 3358150747383977984  1.72D-05  4.67D-02    2.53    15.77  -17.96
RFC J0653-1929  Gaia 2933167719175307648  2.22D-05  8.11D-01    0.14     0.83   -1.06
RFC J0653+3705  Gaia  941025135536613504  1.99D-05  5.14D-01    0.49     5.90   -7.34
RFC J0653-4151  Gaia 5563266912261001216  1.27D-05  1.89D-01    1.31    -1.31  -13.08
RFC J0654+4247  Gaia  952015544524982144  4.50D-07  9.97D-02    3.26    -5.66   -2.30
RFC J0655+5704  Gaia 1000658626137058816  2.60D-08  7.99D-01    0.80    -0.10    0.54
RFC J0655+6319  Gaia 1100178550297802624  1.92D-07  6.78D-01    1.11     2.26   -0.87
RFC J0656+4237  Gaia  951997608740521472  8.21D-07  8.46D-01    0.67    -0.19    2.98
RFC J0656-0323  Gaia 3102846380801399936  1.72D-06  3.69D-01    1.96    -0.12   -3.90
RFC J0656+0539  Gaia 3129558019363653120  1.78D-04  1.98D-01    1.27    -0.16   18.85
RFC J0656+3209  Gaia  889380936935447552  9.08D-06  1.54D-02    3.53    18.68  -17.71
RFC J0656+5603  Gaia 1000039463649250432  7.76D-07  3.85D-01    1.91    -4.86   -4.89
RFC J0656+0315  Gaia 3127866386366478208  1.97D-06  3.13D-02    4.17     4.01   -4.78
RFC J0657+2423  Gaia 3380495709878560896  7.36D-06  6.14D-01    0.35    -3.47    0.57
RFC J0657+0224  Gaia 3115738601310173312  1.89D-06  3.06D-01    2.18    -2.82    2.92
RFC J0657-3203  Gaia 5607038264005613568  1.69D-07  1.58D-01    2.85     1.03   -0.75
RFC J0657+1827  Gaia 3364434044021133312  2.33D-05  5.34D-01    0.46    -2.95    5.75
RFC J0658-6719  Gaia 5280888033914396928  4.66D-07  8.92D-01    0.53     1.09   -0.22
RFC J0658-5840  Gaia 5480667308111471616  3.10D-06  7.10D-02    2.16     0.99  -11.23
RFC J0658+1802  Gaia 3364361579331582208  1.45D-06  7.52D-01    0.92    -2.71   -1.38
RFC J0658+0637  Gaia 3129909038449173376  2.92D-07  1.18D-01    3.11     1.31   -1.31
RFC J0658-2801  Gaia 5608950967562857600  4.11D-07  4.69D-01    1.67     0.20   -1.86
RFC J0659+0813  Gaia 3157193900528720640  1.40D-07  9.52D-01    0.32    -0.03   -0.38
RFC J0659+2417  Gaia 3380809826606795264  2.15D-05  3.60D-01    0.78     6.34   -8.65
RFC J0659-2745  Gaia 5610649644307817856  4.11D-06  4.08D-01    0.67    -1.33    1.26
RFC J0700+1709  Gaia 3361160694829279232  7.90D-07  8.50D-01    0.66    -1.55    0.53
RFC J0700-4555  Gaia 5557721628446867712  1.14D-06  1.11D-01    3.16    -7.08   -0.27
RFC J0700+6745  Gaia 1102956088468420480  1.08D-07  6.23D-01    1.26    -1.37    0.55
RFC J0700-1517  Gaia 2948241645634897024  1.51D-05  3.31D-01    2.09     1.78  -12.41
RFC J0701+6936  Gaia 1109357513885115136  6.28D-09  4.02D-02    3.98     0.61   -0.71
RFC J0701-3641  Gaia 5578301874778570624  9.12D-07  2.52D-02    4.32    -1.38    5.49
RFC J0701-4634  Gaia 5557630094102893952  1.43D-05  5.45D-01    0.44     1.48   -2.69
RFC J0701+0125  Gaia 3115373151136238720  2.36D-05  1.24D-01    3.07    17.23    4.83
RFC J0702+8549  Gaia 1150537900837381504  6.23D-09  3.39D-01    2.06     0.54   -0.06
RFC J0702-2841  Gaia 5609603699514450176  4.52D-05  7.87D-01    0.16    -3.41   -0.29
RFC J0702-1951  Gaia 2932521687378325376  1.32D-08  9.30D-01    0.40     0.04    0.04
RFC J0702+6841  Gaia 1109104660569971200  2.81D-07  4.07D-01    1.85     1.50    4.60
RFC J0703-3914  Gaia 5565390000495013120  2.58D-07  7.37D-02    3.51     1.34   -2.21
RFC J0703-0051  Gaia 3112585682997289344  1.22D-07  2.62D-01    2.35     0.61   -0.77
RFC J0704-0459  Gaia 3101457908064405504  1.19D-06  7.87D-01    0.83     1.17    0.40
RFC J0704+4502  Gaia  953406014416620544  1.59D-05  1.61D-02    3.49    24.03  -35.11
RFC J0705+6641  Gaia 1102836791461395328  3.53D-08  8.22D-01    0.74    -0.58    0.25
RFC J0705-6500  Gaia 5282531185321795584  2.28D-06  2.09D-01    1.23     0.72    7.22
RFC J0706+3744  Gaia  946251629693304320  5.80D-07  6.40D-02    3.62    -4.55    5.28
RFC J0706+7741  Gaia 1140075360504001408  1.26D-08  5.67D-02    3.72    -0.68    1.07
RFC J0706+2740  Gaia  884418806598999936  3.95D-05  4.46D-01    0.60    -9.66   11.56
RFC J0707+6110  Gaia 1098957439559315840  2.42D-06  8.50D-01    0.11    -0.32    0.60
RFC J0707+5927  Gaia 1002642694863984000  7.57D-06  2.65D-02    3.04    15.60  -18.08
RFC J0707+3822  Gaia  946310522285481856  1.29D-05  8.47D-01    0.11     1.01    2.42
RFC J0708-1421  Gaia 3044436096888893824  9.72D-06  4.14D-01    0.66    -2.69    1.39
RFC J0708+3455  Gaia  891628098184817536  3.12D-05  2.69D-01    1.02   -13.58   17.75
RFC J0708+0348  Gaia 3116173359374169728  2.51D-05  8.18D-01    0.14    -0.13    1.92
RFC J0708+2241  Gaia 3368191178331132544  1.35D-07  9.89D-01    0.13    -0.17    0.01
RFC J0709+6832  Gaia 1109044599747977984  1.89D-07  6.02D-01    1.31     2.21   -2.00
RFC J0709+4836  Gaia  978288237432020224  9.45D-06  7.40D-01    0.21     1.97    4.54
RFC J0709-1527  Gaia 2936052597170950016  1.31D-06  8.68D-01    0.60    -0.58   -1.11
RFC J0709+5010  Gaia  979935859899983488  3.64D-06  1.76D-01    1.38    -2.54    9.21
RFC J0709-0255  Gaia 3107957185721674624  3.99D-07  9.80D-01    0.18    -0.22   -0.07
RFC J0709-3811  Gaia 5565172262833034496  2.41D-05  4.79D-01    0.55     1.28    7.91
RFC J0710-0343  Gaia 3107657465723440384  5.34D-06  8.23D-01    0.73     1.87   -2.12
RFC J0710+0750  Gaia 3154349910625090560  3.54D-05  1.80D-01    1.35   -11.95   10.47
RFC J0710-3850  Gaia 5565072035477310976  7.81D-06  6.56D-01    0.30     1.12    1.23
RFC J0710+4220  Gaia  949627267829667200  1.74D-07  9.44D-01    0.35    -0.10   -0.87
RFC J0710-2033  Gaia 2929278883987226496  2.38D-07  4.97D-01    1.59    -0.53   -0.46
RFC J0711-0137  Gaia 3108569373179690112  2.98D-05  9.56D-02    1.90   -12.83   10.12
RFC J0712+5033  Gaia  980017941020542848  2.09D-09  6.18D-01    1.27     0.17    0.17
RFC J0712-2959  Gaia 5606184252708098432  1.37D-05  4.09D-01    0.67     0.88    4.49
RFC J0713+1146  Gaia 3159970412201503488  4.63D-07  1.67D-01    2.80    -1.03    3.49
RFC J0713+5738  Gaia  990094999448916096  4.35D-07  4.72D-02    3.86    -5.49   -4.95
RFC J0713+6852  Gaia 1109157299690017152  9.18D-06  8.21D-01    0.74   -11.86    9.03
RFC J0713-0350  Gaia 3059612866335050112  2.05D-05  3.32D-01    2.09    10.21   -7.67
RFC J0713+1935  Gaia 3363300108228911616  9.28D-06  2.08D-01    1.23    -4.18   11.98
RFC J0713+2644  Gaia  883335620141940992  2.20D-05  1.05D-02    3.88    27.69  -31.37
RFC J0714+7408  Gaia 1112222738107712000  9.13D-09  2.59D-01    2.36    -0.50   -0.76
RFC J0714+8151  Gaia 1142726283038822272  5.64D-07  4.84D-01    1.62     1.30    2.70
RFC J0714+6814  Gaia 1108291846599629696  9.64D-07  1.89D-01    1.31    -2.98   -0.50
RFC J0715-6829  Gaia 5268935178584432384  2.14D-06  3.07D-01    0.91     3.27   -2.14
RFC J0715+4525  Gaia  974303194979236480  1.06D-05  3.95D-01    0.70     6.96   15.43
RFC J0716-6240  Gaia 5286009971392294016  2.25D-06  2.36D-01    1.13     4.29    0.13
RFC J0717+4538  Gaia  974367035369415040  2.83D-06  1.90D-01    1.31     5.80   -9.78
RFC J0718+4405  Gaia  973992067544286848  8.53D-07  1.37D-01    2.98    -6.23    8.00
RFC J0718-4319  Gaia 5559940683430913024  8.58D-07  5.84D-01    1.35     1.73   -2.44
RFC J0718+7124  Gaia 1111289184016733696  2.12D-07  8.54D-01    0.65    -0.18   -1.95
RFC J0719+2125  Gaia 3364107385987622016  7.05D-07  9.64D-01    0.27     0.25    0.95
RFC J0719-6218  Gaia 5292031824779451264  2.87D-07  5.23D-01    1.51     1.52   -1.29
RFC J0719-5228  Gaia 5492018391278579328  1.88D-06  2.36D-01    1.13     2.27    2.34
RFC J0719+3307  Gaia  896227149164496512  8.40D-06  6.96D-01    0.25    -2.94    1.98
RFC J0720+6355  Gaia 1101166564575161344  4.80D-07  9.37D-01    0.38     1.29    0.48
RFC J0720-0743  Gaia 3048847887291288704  1.06D-04  6.49D-01    1.19    12.78  -15.20
RFC J0721+1540  Gaia 3167942588763025408  1.54D-06  7.65D-01    0.18    -0.33    0.91
RFC J0721-1530  Gaia 3031175299457696000  2.25D-07  2.75D-01    2.30     0.65   -0.89
RFC J0721+0406  Gaia 3139289728062166784  2.74D-07  4.99D-01    1.58    -0.96    1.48
RFC J0721-4224  Gaia 5560358738366379008  7.53D-06  1.44D-01    2.94     6.39    8.82
RFC J0721+2742  Gaia  872987115485991552  2.05D-05  6.91D-02    2.18   -22.36   23.59
RFC J0721+7120  Gaia 1111278498138043264  8.97D-10  1.74D-01    2.76     0.29   -0.05
RFC J0722+3722  Gaia  898154593048970752  3.56D-08  3.97D-01    1.88     1.00   -0.58
RFC J0722-3038  Gaia 5605387793975321856  1.74D-06  7.44D-01    0.94     1.28    1.32
RFC J0722-2720  Gaia 5612935941304732160  2.27D-05  3.69D-01    1.96     2.73   10.04
RFC J0723+5841  Gaia  990387160303701888  8.28D-08  5.56D-01    1.43     1.01    1.16
RFC J0723+6504  Gaia 1101694673753241472  2.40D-08  7.73D-01    0.87     0.09    0.57
RFC J0723+2859  Gaia  885541614129415808  1.77D-06  6.05D-01    0.36     1.51   -1.67
RFC J0724-0715  Gaia 3054706257044075648  9.81D-07  8.30D-01    0.71    -0.03   -1.26
RFC J0724-0624  Gaia 3055097992418621312  1.48D-06  2.10D-01    2.57     2.28   -2.87
RFC J0724-0658  Gaia 3054996081436177920  2.76D-06  1.96D-01    2.64     2.16   -6.02
RFC J0724+0308  Gaia 3136162132877285888  4.69D-05  7.65D-01    0.18    -4.69    1.91
RFC J0725-3423  Gaia 5591576690979112576  2.05D-06  2.60D-01    2.36     0.41    4.71
RFC J0725-2640  Gaia 5613088292380797440  5.34D-06  9.24D-01    0.42     0.50    1.37
RFC J0725-3854  Gaia 5585805564897661824  2.08D-05  4.92D-01    1.60    -3.48   -8.74
RFC J0725+0216  Gaia 3135848565903962624  1.97D-07  7.20D-01    1.01     0.25    1.13
RFC J0725-3530  Gaia 5589769746699915008  2.01D-05  7.28D-01    0.98    -1.90    7.63
RFC J0725-1904  Gaia 2930612797753765888  1.24D-06  3.00D-01    2.20    -2.98    2.04
RFC J0725+2819  Gaia  873487255837963776  3.76D-05  2.67D-01    1.02     7.39   24.40
RFC J0725-0054  Gaia 3062271721672656128  9.66D-08  6.72D-01    1.13    -0.09   -0.72
RFC J0726+0159  Gaia 3135697073817623936  7.69D-06  1.99D-01    1.27     7.14   -3.08
RFC J0726+3034  Gaia  885981968537217536  2.96D-06  3.01D-01    0.92     1.25   -6.90
RFC J0726+2153  Gaia  866032120325383808  2.85D-07  6.45D-01    1.20     1.52   -2.04
RFC J0726+4124  Gaia  948734155150988288  3.16D-06  6.01D-02    2.31    -7.00    8.36
RFC J0726-4728  Gaia 5507241572146768768  3.62D-06  3.06D-01    0.91     2.61   -2.07
RFC J0726+0636  Gaia 3142437389333270272  2.74D-07  5.22D-02    3.78    -2.53    1.66
RFC J0726+6125  Gaia 1087168819480600576  3.15D-08  3.24D-01    2.12     0.17    1.66
RFC J0727-3813  Gaia 5585863323615957248  9.59D-06  1.32D-01    1.62     0.51   -7.27
RFC J0727+4844  Gaia  976793726250686720  4.37D-08  7.23D-01    1.00    -0.18   -0.92
RFC J0727-0538  Gaia 3055532028927593600  8.75D-07  7.58D-01    0.91     1.13    0.53
RFC J0728+6748  Gaia 1108100943892891776  3.17D-09  9.14D-01    0.46     0.06   -0.11
RFC J0728+2638  Gaia  871965531745474944  2.45D-06  2.40D-01    1.11    -5.18   -2.54
RFC J0728+5701  Gaia  989396328529597440  7.35D-09  4.16D-01    1.82    -0.38   -0.54
RFC J0728+1638  Gaia 3168833364979641472  4.84D-06  5.34D-02    2.41   -10.45    9.47
RFC J0729-2527  Gaia 5613628191240870272  3.03D-05  2.03D-01    2.61    -7.00    6.33
RFC J0729-3439  Gaia 5591332805557276288  1.35D-05  6.83D-01    0.27    -0.53    1.70
RFC J0730-1141  Gaia 3034878351539730688  2.62D-07  7.18D-01    1.01    -0.81    0.02
RFC J0730-0241  Gaia 3060737731159353216  2.01D-05  9.49D-01    0.03    -0.07    0.44
RFC J0730+3307  Gaia  893415010738124160  7.64D-06  1.06D-01    1.81    11.09  -15.30
RFC J0730-0535  Gaia 3055568480316416256  1.29D-07  6.97D-01    1.07     0.54   -0.06
RFC J0730-3208  Gaia 5592962522313882368  4.47D-05  5.86D-01    0.39     2.30   -3.85
RFC J0730-6602  Gaia 5287247510385613568  2.82D-07  3.81D-01    1.93     0.60   -2.79
RFC J0730+4049  Gaia  900620282233081856  1.11D-08  4.51D-01    1.72    -0.52    0.40
RFC J0730-3405  Gaia 5591461173539702016  1.19D-06  2.75D-01    2.30     1.40    1.73
RFC J0731-2341  Gaia 5618357220820311424  6.93D-07  4.08D-01    1.84     1.79   -0.36
RFC J0731+5338  Gaia  983979240900380928  6.62D-06  2.01D-01    1.26    -6.30  -12.16
RFC J0731+6718  Gaia 1107937082301366144  1.70D-08  9.56D-01    0.30     0.12   -0.16
RFC J0731-3010  Gaia 5599455104106675200  1.71D-06  1.06D-02    4.91     3.23   -2.69
RFC J0731+2804  Gaia  873199321231135360  2.09D-06  5.70D-02    2.35    -6.38    8.75
RFC J0732+0150  Gaia 3134975759830784768  3.37D-05  3.21D-01    0.87    -9.77    9.36
RFC J0732-4640  Gaia 5507479238456125312  4.51D-07  3.87D-01    1.91    -1.53   -0.23
RFC J0732-0228  Gaia 3061073838114047232  2.73D-07  6.59D-01    1.16    -0.82    0.61
RFC J0732+2548  Gaia  871620388173434624  2.85D-06  2.21D-02    3.20     9.86  -12.98
RFC J0733+2721  Gaia  872351529051770752  5.61D-06  3.56D-02    2.77   -10.10  -11.78
RFC J0733+5153  Gaia  983550225207221504  1.64D-07  3.75D-01    1.95    -3.16   -1.61
RFC J0733+3515  Gaia  895382449357151104  3.15D-07  7.23D-01    1.00     0.76   -2.04
RFC J0733+5742  Gaia  989356990922846848  4.05D-06  1.31D-01    1.63   -12.17    5.56
RFC J0733+1306  Gaia 3163397620010852096  4.59D-06  1.53D-02    3.53     9.55  -13.20
RFC J0733+5022  Gaia  982953052950723840  2.26D-08  8.70D-02    3.37    -1.42   -1.32
RFC J0733+0456  Gaia 3138231413758249344  9.58D-07  1.87D-01    2.69     4.33   -3.33
RFC J0734+6528  Gaia 1089759165796502528  1.08D-07  6.86D-01    1.09    -0.79    1.20
RFC J0735+4750  Gaia  975886904035760768  3.49D-09  4.02D-01    1.86     0.41   -0.03
RFC J0735+7115  Gaia 1110579895937469184  2.44D-08  6.88D-01    1.09    -0.28    0.86
RFC J0735+5925  Gaia 1085639536245912064  3.90D-08  2.02D-01    2.62     2.01    0.97
RFC J0736+2703  Gaia  872132176483178496  3.33D-06  6.73D-01    0.28     0.76   -2.20
RFC J0736+6513  Gaia 1089552221386986112  9.53D-08  4.17D-02    3.95    -2.61    1.43
RFC J0736+2840  Gaia  878575559427589120  1.46D-04  2.47D-01    1.09    33.68  -44.86
RFC J0736-0433  Gaia 3057250011550301440  2.55D-07  1.09D-01    3.18     1.67   -1.09
RFC J0736+2604  Gaia  869012037353754880  5.84D-07  4.42D-01    1.74    -2.55    4.16
RFC J0737+5941  Gaia 1086023609401300096  5.87D-07  3.14D-01    0.89    -0.86   -3.90
RFC J0737+1729  Gaia 3169312648971265536  1.78D-06  3.29D-01    2.10     0.93    8.86
RFC J0737-0909  Gaia 3041333893546030464  3.78D-06  5.20D-01    1.52     3.81    1.12
RFC J0738+1742  Gaia  671322423659881088  1.53D-08  9.38D-01    0.37    -0.09    0.16
RFC J0738+1855  Gaia  672304253184961152  4.16D-06  7.78D-01    0.17     1.15   -0.36
RFC J0738-0204  Gaia 3061019962046315392  5.72D-07  4.62D-02    3.88     0.52    4.78
RFC J0738+6537  Gaia 1089588500976542848  1.12D-07  5.00D-01    1.58     1.22    0.74
RFC J0738-6735  Gaia 5274851749438374656  3.94D-07  1.98D-01    2.63     1.55    2.18
RFC J0738-0626  Gaia 3055976639647348864  4.14D-06  2.24D-02    3.19    -1.34    0.86
RFC J0739+8146  Gaia 1142503185257174400  3.70D-07  7.14D-01    1.02    -4.02   -2.73
RFC J0739+0724  Gaia 3142079601377267712  3.53D-06  5.60D-01    0.42    -2.34    0.06
RFC J0739+1739  Gaia  671131624034462464  2.90D-07  9.36D-01    0.38     0.93    0.40
RFC J0739+6306  Gaia 1088170066551719168  1.31D-07  4.71D-01    1.66     3.18    1.57
RFC J0739+4423  Gaia  926902252269632768  1.98D-06  2.56D-01    1.06     1.02    2.79
RFC J0740+2852  Gaia  878642247385331200  4.55D-06  1.02D-02    3.90    17.56  -15.89
RFC J0740-0400  Gaia 3057504445414750720  1.47D-07  9.64D-02    3.29     0.63   -1.65
RFC J0740+6719  Gaia 1095986013676966912  1.01D-06  1.13D-01    1.75     0.24   -8.31
RFC J0740+1241  Gaia 3163861991874538496  4.30D-07  3.19D-01    2.13     2.71    3.01
RFC J0741+3112  Gaia  880027803835311872  3.00D-07  6.62D-01    1.15     2.62   -0.49
RFC J0741+2706  Gaia  869189436683104128  2.90D-06  4.44D-01    0.61     5.74    1.79
RFC J0741+2557  Gaia  868866214624296064  1.30D-07  2.27D-01    2.50    -1.63    1.83
RFC J0741-4709  Gaia 5530705287728488704  6.17D-06  1.20D-02    3.75    -5.17    6.05
RFC J0741-1937  Gaia 5715625005866407680  3.42D-06  3.08D-01    2.17    -0.40    5.18
RFC J0742+4900  Gaia  981845329345941888  3.71D-07  8.47D-01    0.67     2.11    0.82
RFC J0742-1714  Gaia 5717297324405483520  2.00D-05  6.26D-01    0.34    -0.69   -3.20
RFC J0742+3944  Gaia  923307364643123840  2.64D-08  5.72D-01    1.39    -0.42    0.56
RFC J0742+5444  Gaia  985748698703898752  4.70D-09  5.31D-01    1.49    -0.25   -0.40
RFC J0743+0006  Gaia 3085909331886155776  4.78D-06  1.40D-01    1.57    -6.10    2.48
RFC J0743+1714  Gaia  668067903602266624  1.02D-07  7.18D-01    1.01     0.34   -1.14
RFC J0743+3941  Gaia  923303516352398848  6.53D-09  3.43D-01    2.05     0.65   -0.09
RFC J0743-5619  Gaia 5487796056173539584  2.46D-07  3.54D-01    2.01    -1.29    0.62
RFC J0743-4434  Gaia 5531983985392106880  2.42D-05  4.18D-02    2.63     7.87    2.15
RFC J0743+2328  Gaia  867194510273627264  2.72D-07  6.45D-01    1.20    -1.28    2.00
RFC J0743+5053  Gaia  982474559234732288  9.70D-08  4.38D-01    1.75    -0.42   -2.30
RFC J0743+1648  Gaia  667971661974501760  1.14D-05  7.67D-01    0.88     0.46    9.16
RFC J0744+7036  Gaia 1110299967148949376  4.04D-08  5.59D-01    1.42    -0.23    1.28
RFC J0744+7433  Gaia 1135422089856190464  1.46D-08  6.23D-02    3.65    -0.49    1.30
RFC J0744+2959  Gaia  879104695103883392  1.42D-07  4.78D-02    3.85     1.16   -3.49
RFC J0744+3753  Gaia  919952960824288384  8.34D-08  9.01D-01    0.50     0.37   -0.95
RFC J0744-6919  Gaia 5270714905657083648  2.51D-07  2.13D-02    4.44    -1.62    1.97
RFC J0744+5540  Gaia  985939910647133568  1.65D-07  8.42D-01    0.68     0.26    1.22
RFC J0744+2120  Gaia  674503757475942656  6.91D-06  5.76D-01    0.40     3.66    5.54
RFC J0744+2920  Gaia  878856617793176832  1.08D-07  7.88D-02    3.46    -2.01    1.53
RFC J0745+1538  Gaia 3165661789330218112  2.74D-07  4.49D-01    1.72     2.64   -0.37
RFC J0745+2614  Gaia  868889373088428800  3.60D-08  9.43D-01    0.36     0.22    0.11
RFC J0745-2451  Gaia 5614618022292892800  5.63D-07  3.75D-01    1.95    -0.63    1.54
RFC J0745-1828  Gaia 5716933798366404992  4.31D-06  1.59D-01    2.84    -5.09    2.59
RFC J0745-0044  Gaia 3085602190183736576  2.12D-08  2.51D-02    4.32    -0.40   -0.73
RFC J0745+3313  Gaia  882027231369637632  1.11D-08  1.84D-01    2.70    -0.74    0.22
RFC J0746+1807  Gaia  671221891361492480  3.78D-07  1.73D-01    2.76     2.84   -3.66
RFC J0746-1555  Gaia 5718998612488678272  1.08D-07  8.05D-01    0.78    -0.12    0.45
RFC J0746+2549  Gaia  868066354275041664  2.18D-06  8.51D-01    0.11     0.85   -0.39
RFC J0746-0709  Gaia 3043636820647691392  2.76D-07  5.41D-01    1.47    -0.55    1.20
RFC J0746+2734  Gaia  875266781048640640  2.02D-06  7.97D-01    0.15    -0.12    1.28
RFC J0746-5618  Gaia 5295633893592539008  1.87D-06  8.79D-01    0.57     0.52   -1.70
RFC J0746-1815  Gaia 5716193414724235136  2.09D-06  7.92D-01    0.82    -0.50   -1.75
RFC J0747+7205  Gaia 1110821170020208768  7.42D-08  2.41D-01    2.43    -0.11   -2.51
RFC J0747+8512  Gaia 1150258796682985728  1.10D-07  5.08D-01    1.56    -1.38    0.10
RFC J0747+0905  Gaia 3148687013425154048  7.59D-07  6.86D-01    1.09     1.05    1.38
RFC J0748+3006  Gaia  879003917991213696  5.40D-07  2.30D-01    2.48    -4.14   -3.71
RFC J0748-5258  Gaia 5489460819859494784  5.40D-07  2.10D-02    4.45     3.22    2.77
RFC J0748+2400  Gaia  867556215239726720  9.36D-09  2.99D-01    2.21    -0.51    0.29
RFC J0748+5548  Gaia  985912010539557120  1.01D-06  4.13D-02    2.64     5.03   -8.43
RFC J0749+4510  Gaia  926435990619904128  3.26D-09  5.22D-01    1.52    -0.32    0.22
RFC J0749+7420  Gaia 1135401886329951360  1.14D-08  3.67D-01    1.97     0.03    0.84
RFC J0749+1057  Gaia 3150660224479442688  2.91D-08  1.20D-01    3.10    -0.19   -0.99
RFC J0749+5750  Gaia 1082251322446503680  1.14D-08  1.66D-02    4.61     0.57    1.37
RFC J0749+3107  Gaia  880762380681202560  1.81D-07  6.18D-01    1.27    -1.57    1.06
RFC J0749+0837  Gaia 3145595805203082880  6.33D-08  7.37D-01    0.96     0.36    0.43
RFC J0750+1823  Gaia  668612539814646272  2.68D-08  7.23D-01    1.00     0.17   -0.55
RFC J0750+2824  Gaia  875697274209593856  1.90D-07  1.43D-01    2.94    -3.93    0.54
RFC J0750+2700  Gaia  874980255188837376  3.13D-07  4.56D-01    1.70     0.51   -3.27
RFC J0750+5015  Gaia  934432051497046912  6.24D-07  7.51D-01    0.20     0.94   -0.54
RFC J0750+4814  Gaia  933612915331234688  1.11D-07  1.68D-01    2.79    -1.97    2.77
RFC J0750+1021  Gaia 3150370606245650816  3.28D-07  7.64D-01    0.89     2.02   -0.61
RFC J0750+6541  Gaia 1094888524978997760  3.50D-07  3.75D-01    1.95    -3.51   -5.16
RFC J0750+1919  Gaia  671780954369049216  8.50D-08  9.17D-01    0.45    -0.69   -0.16
RFC J0750+7909  Gaia 1138768212977507968  5.99D-09  6.41D-01    1.21    -0.35   -0.14
RFC J0750-0706  Gaia 3043511201451104768  1.43D-06  3.51D-01    2.02    -4.50   -0.81
RFC J0750+1231  Gaia 3152033377069703040  2.36D-07  1.47D-01    2.91     3.18   -0.41
RFC J0750+8241  Gaia 1148652032236812032  2.47D-08  9.54D-01    0.31    -0.12   -0.17
RFC J0750+7217  Gaia 1110921431736368512  2.51D-08  9.68D-01    0.25    -0.13    0.21
RFC J0750+0406  Gaia 3089406878373414016  4.78D-07  4.55D-01    1.71    -2.95   -0.01
RFC J0751+0152  Gaia 3087737785362818816  6.84D-08  5.80D-01    1.36    -0.19   -0.76
RFC J0751-0046  Gaia 3082645465982430976  3.57D-07  6.69D-01    1.14     1.77    0.27
RFC J0751+2657  Gaia  874249045597129728  1.71D-08  6.85D-01    1.10    -0.15    0.34
RFC J0751+4115  Gaia  920968840849559296  3.61D-08  2.82D-02    4.24    -0.16   -2.71
RFC J0751+3355  Gaia  882272525542461440  2.39D-07  3.57D-01    2.00    -0.27   -2.26
RFC J0751+3313  Gaia  882167384743362688  7.01D-09  8.75D-01    0.58    -0.29   -0.04
RFC J0752+5809  Gaia 1082635429960519040  9.81D-09  1.92D-01    2.66    -0.87    0.53
RFC J0752+3730  Gaia  919170830100671488  9.78D-07  8.47D-01    0.11     0.18    0.84
RFC J0752+4556  Gaia  926582328745010944  2.04D-08  2.01D-01    2.62    -0.27   -1.37
RFC J0753+6335  Gaia 1088422125297497344  9.97D-07  6.70D-01    0.28     1.17    0.94
RFC J0753+5352  Gaia  984713199268130560  6.24D-09  4.56D-02    3.89     0.44    0.96
RFC J0753+1510  Gaia  666592633876000256  3.82D-07  5.79D-01    1.37    -1.51    2.01
RFC J0753+2146  Gaia  674203453366406656  8.92D-08  1.26D-01    3.05     1.80    1.41
RFC J0754-1147  Gaia 3036395230916184320  1.14D-07  5.24D-01    1.51     0.60   -0.50
RFC J0754+3910  Gaia  919710140554252416  3.57D-07  3.82D-01    1.92     3.43    1.75
RFC J0754-3842  Gaia 5538101221406686208  9.83D-07  3.62D-01    1.99    -0.25   -2.39
RFC J0754+7140  Gaia 1110841270466545536  2.50D-07  4.23D-01    1.80     1.03   -3.72
RFC J0754+4823  Gaia  933952114667861632  2.62D-09  6.04D-01    1.30     0.22   -0.19
RFC J0754-0247  Gaia 3081324711993493760  1.68D-06  1.60D-01    2.84    -0.79   -4.73
RFC J0754+3033  Gaia  877495834717433600  3.17D-07  2.61D-01    2.35    -2.52    4.15
RFC J0755-4239  Gaia 5533888339526293632  3.36D-06  7.65D-01    0.89     0.99    2.41
RFC J0755+2329  Gaia  675226995609622656  1.47D-06  2.53D-02    3.08     5.54    4.80
RFC J0755+2542  Gaia  873867721225157632  3.05D-08  1.57D-01    2.86    -1.01    1.07
RFC J0756-6430  Gaia 5275850655753942528  2.24D-06  3.48D-01    2.04     5.93    2.67
RFC J0756+1325  Gaia 3152165284098609152  1.29D-07  1.63D-02    4.62     2.89   -2.34
RFC J0756+3714  Gaia  918938008517336832  1.21D-07  3.02D-02    4.19     4.82   -1.33
RFC J0756-1542  Gaia 5719199273359149184  1.49D-07  7.55D-01    0.92    -0.49   -0.56
RFC J0756+6058  Gaia 1084681346223223552  6.85D-06  8.18D-01    0.14    -1.25   -1.88
RFC J0756+5151  Gaia  936075134182167552  3.51D-07  6.63D-01    1.15    -2.21    4.58
RFC J0757+0956  Gaia 3147336297748900096  7.90D-09  1.11D-02    4.88     0.89    0.02
RFC J0757+2528  Gaia  681703153456423040  6.50D-08  6.37D-01    1.22     1.34    0.32
RFC J0757+6110  Gaia 1084707768862259328  4.89D-06  7.45D-01    0.20    -2.17   -2.22
RFC J0757-0542  Gaia 3068097453970246528  1.56D-05  5.66D-01    0.41    -1.03   -1.30
RFC J0758+1136  Gaia 3150943451804608128  1.59D-08  1.29D-01    3.04    -0.46   -0.63
RFC J0758+0827  Gaia 3146140338337377280  6.63D-07  7.38D-01    0.96    -2.55   -0.15
RFC J0758+3747  Gaia  919327922823965440  6.52D-08  8.20D-02    3.42     0.36   -3.02
RFC J0758+0124  Gaia 3087790664999296640  2.97D-07  2.17D-01    2.54    -2.32   -0.91
RFC J0759+3010  Gaia  877318641543069696  7.14D-09  2.25D-01    2.51    -0.54   -0.36
RFC J0800+5010  Gaia  935635982366615808  2.65D-09  4.15D-01    1.82    -0.35    0.03
RFC J0801+1153  Gaia 3151004646496492928  4.59D-06  9.30D-01    0.40     2.83    1.39
RFC J0801+7408  Gaia 1135161402521540480  1.71D-08  1.88D-01    2.69    -1.09    0.84
RFC J0801+4401  Gaia  923128762722438016  2.15D-08  6.95D-01    1.07    -0.39   -0.57
RFC J0801+4736  Gaia  932909021731229824  4.01D-08  5.82D-01    1.36    -0.39    1.48
RFC J0801+1414  Gaia  654305247837191552  6.29D-08  6.32D-01    1.23    -0.92    0.26
RFC J0801-2831  Gaia 5597753266270092928  5.06D-07  3.13D-01    2.15    -1.37   -0.32
RFC J0802+5921  Gaia 1083527340049034496  1.19D-06  8.35D-01    0.12     0.22    1.17
RFC J0802+2509  Gaia  681806713707835008  1.12D-07  8.55D-01    0.64    -0.46    0.59
RFC J0802+5255  Gaia  936610218387970432  6.76D-07  1.06D-01    1.81     3.34   -6.02
RFC J0802+1809  Gaia  669114535592668544  7.19D-08  6.25D-01    1.25    -0.04   -1.20
RFC J0803-0336  Gaia 3068969018796392192  1.27D-07  5.49D-01    1.45    -0.76   -0.42
RFC J0803-0805  Gaia 3039809489393539840  2.10D-06  6.63D-01    0.29     0.56   -0.81
RFC J0803+6403  Gaia 1091417229331516032  1.17D-08  3.54D-01    2.02     0.19    0.80
RFC J0803-7025  Gaia 5269659511932924032  2.45D-06  2.79D-01    2.28    -5.13    6.67
RFC J0803-1417  Gaia 5725767790179437056  6.70D-06  1.09D-01    1.79     9.22   -0.71
RFC J0803+0421  Gaia 3094504454797471488  3.72D-08  9.83D-01    0.17     0.12    0.06
RFC J0804+3035  Gaia  877669694990148480  1.94D-08  8.88D-01    0.54    -0.30   -0.13
RFC J0804+1012  Gaia 3147511257537134080  1.57D-08  8.03D-01    0.79     0.30   -0.13
RFC J0804-0557  Gaia 3067185473496582272  2.45D-06  4.52D-01    0.59     3.22   -0.52
RFC J0804+4704  Gaia  932824806011905536  1.29D-08  9.47D-01    0.34     0.08   -0.20
RFC J0804+6040  Gaia 1084822461667296000  1.30D-07  4.84D-01    1.62     0.61    2.23
RFC J0804-1712  Gaia 5715048960560535936  6.50D-08  6.96D-01    1.07    -0.23    0.33
RFC J0804+1015  Gaia 3147510295464539776  2.51D-08  6.00D-01    1.31    -0.55    0.32
RFC J0804-2749  Gaia 5597899776198795264  1.38D-06  5.31D-01    1.49     2.22    0.23
RFC J0805+1121  Gaia 3147918935832394880  1.08D-08  6.48D-01    1.19    -0.21   -0.28
RFC J0805-0111  Gaia 3082939722776029824  3.16D-08  6.63D-01    1.15     0.48   -0.07
RFC J0805+6144  Gaia 1085020579919886848  1.94D-08  1.02D-01    3.24     0.04    2.04
RFC J0805+7534  Gaia 1135899106103994496  6.14D-09  8.91D-02    3.35    -0.18    0.83
RFC J0805-0058  Gaia 3082979236479651328  4.59D-06  9.09D-02    1.94    -2.41   -9.83
RFC J0805+7410  Gaia 1135117765653834368  2.37D-07  9.33D-01    0.39    -0.32   -0.17
RFC J0806-0454  Gaia 3067828481640723712  1.29D-05  7.40D-01    0.21     1.12   -2.05
RFC J0806-2652  Gaia 5694084812875165824  1.69D-07  1.43D-01    2.94     0.51    0.80
RFC J0806+5931  Gaia 1083617156404622464  6.33D-08  1.15D-01    3.14     0.75    3.40
RFC J0806+4504  Gaia  929103955584332544  2.60D-08  4.73D-01    1.65    -0.02    1.30
RFC J0806-7112  Gaia 5269330208201916800  2.45D-06  9.68D-02    1.89    -3.91    0.41
RFC J0806+7746  Gaia 1138432312178124160  3.78D-06  5.92D-01    0.38    -0.69   -3.32
RFC J0806+4841  Gaia  934569937123962496  8.99D-09  9.68D-01    0.25     0.04    0.13
RFC J0807+5117  Gaia  935427384394973184  5.13D-09  3.30D-01    2.09     0.31    0.69
RFC J0807-1531  Gaia 5724324681169490432  2.08D-07  2.23D-01    2.51    -0.58    1.31
RFC J0807-0541  Gaia 3067211518179005696  7.46D-08  3.72D-02    4.04     0.84    1.69
RFC J0807-2243  Gaia 5700521457021722496  1.34D-04  1.23D-01    1.68   -17.70  -24.19
RFC J0807-1207  Gaia 5727775945090492800  1.74D-07  2.33D-01    2.47     1.22   -0.76
RFC J0807+1352  Gaia  653676705144499712  4.13D-08  1.29D-01    3.03     0.89   -1.52
RFC J0808+0057  Gaia 3084579335131843456  5.49D-08  6.82D-01    1.10    -0.16   -0.70
RFC J0808-0751  Gaia 3063651333889352576  2.67D-08  9.29D-01    0.41     0.00    0.15
RFC J0808+1253  Gaia  650194208221317760  2.83D-08  5.72D-01    1.38     0.34   -0.88
RFC J0808+0514  Gaia 3095037339979706112  6.42D-08  6.17D-01    1.27    -0.01    1.25
RFC J0808+4950  Gaia  934736753653284224  3.98D-09  8.77D-01    0.58    -0.14    0.17
RFC J0808+0550  Gaia 3095846546177878528  1.08D-06  2.67D-02    4.28    -1.67    7.12
RFC J0808+4052  Gaia  921581887301372032  3.29D-09  7.16D-01    1.02    -0.11    0.31
RFC J0809+5901  Gaia 1083352517699565056  3.69D-08  5.70D-01    1.39     0.49   -1.09
RFC J0809+3122  Gaia  877826547196390912  1.43D-07  5.34D-01    1.49     0.60   -2.51
RFC J0809-4916  Gaia 5514365411065695616  2.98D-06  7.74D-01    0.87    -1.02   -1.54
RFC J0809+5218  Gaia  935595678392916352  2.89D-09  4.41D-01    1.74     0.19   -0.44
RFC J0810+5743  Gaia 1083135639031573248  9.15D-07  1.34D-01    1.61     1.57    4.03
RFC J0810+1010  Gaia 3146804890040551424  1.53D-08  6.56D-01    1.17    -0.10   -0.51
RFC J0810+4335  Gaia  928132124744859264  4.60D-06  6.08D-01    0.36    -1.79    1.39
RFC J0810+0810  Gaia 3098266777428859776  8.16D-07  1.54D-01    2.87    -2.23    7.51
RFC J0810+4134  Gaia  921762722604603008  8.23D-09  5.21D-01    1.52    -0.53   -0.24
RFC J0811+5714  Gaia 1033574190336794240  4.17D-09  4.19D-01    1.81    -0.58   -0.21
RFC J0811-0204  Gaia 3070598872986843776  2.25D-06  5.30D-01    0.47     0.06    2.77
RFC J0811-7530  Gaia 5213694473158423552  2.04D-07  8.76D-01    0.58    -0.47   -0.92
RFC J0811+5730  Gaia 1083116500657242624  2.57D-08  1.81D-01    2.72     1.82    1.03
RFC J0811+4533  Gaia  929461777899868032  6.08D-09  8.81D-01    0.57     0.29   -0.16
RFC J0811-1010  Gaia 3038291544870175744  3.93D-06  4.23D-01    1.80     1.99   -8.09
RFC J0811+0146  Gaia 3090641389413099520  1.77D-06  6.33D-01    0.33     1.26   -1.93
RFC J0811-0732  Gaia 3063733006985951616  2.18D-05  5.35D-01    0.46     6.60   -0.41
RFC J0812-1810  Gaia 5719912100488634496  8.80D-07  3.86D-01    1.91     0.87   -2.26
RFC J0812+6509  Gaia 1091950870431638656  4.95D-08  8.60D-02    3.38    -0.55   -2.19
RFC J0812+2522  Gaia  682391241577181056  1.84D-08  2.56D-01    2.37    -1.12    0.22
RFC J0812+5845  Gaia 1083289708098265856  2.89D-08  2.72D-01    2.31     0.28    1.90
RFC J0813+2542  Gaia  682593173759093504  9.36D-09  7.10D-01    1.03    -0.43    0.19
RFC J0813+4813  Gaia  931462854702800640  5.52D-07  3.38D-01    2.07     2.69    9.04
RFC J0813-0357  Gaia 3069307393500858240  2.17D-06  7.75D-01    0.17    -0.94   -0.65
RFC J0813+2435  Gaia  680796709198595840  1.51D-08  3.15D-01    2.15    -0.33    0.96
RFC J0813-1131  Gaia 5728090371054947840  6.41D-05  7.22D-01    0.23    -4.26   -7.09
RFC J0814+3237  Gaia  902024702185012096  4.75D-09  1.42D-01    2.95    -0.69   -0.20
RFC J0814-1739  Gaia 5720074209734517760  1.24D-06  7.86D-01    0.83    -2.17    0.78
RFC J0814-1012  Gaia 5728522238606288000  1.48D-07  5.83D-01    1.36     1.21    0.67
RFC J0814-2253  Gaia 5699752795312509440  7.49D-07  9.90D-01    0.13    -0.11    0.07
RFC J0814+5609  Gaia 1033258527420352640  8.38D-09  4.35D-01    1.76     0.27    0.56
RFC J0814+1722  Gaia  656993450693133568  1.60D-07  8.94D-01    0.53     0.89   -0.67
RFC J0814+6431  Gaia 1091852051819848320  4.21D-09  6.22D-01    1.26    -0.48    0.00
RFC J0814-2521  Gaia 5694695316701236608  4.72D-07  4.22D-01    1.80     0.73   -1.23
RFC J0814-5402  Gaia 5320459835354874368  2.86D-06  7.88D-01    0.83    -1.34   -2.15
RFC J0815+0154  Gaia 3089999759952949120  8.82D-08  4.45D-02    3.91    -1.45    1.16
RFC J0815+3635  Gaia  907583523731886464  5.63D-09  7.91D-01    0.82    -0.22    0.14
RFC J0815+0954  Gaia  648532571274356608  6.28D-08  6.89D-01    1.08    -0.65    0.35
RFC J0815+2950  Gaia  684541336568989696  1.08D-07  9.75D-01    0.21     0.20    0.30
RFC J0816+5739  Gaia 1035051349848678144  7.38D-09  5.99D-01    1.32     0.26    0.63
RFC J0816-1311  Gaia 5726564867391662976  1.13D-06  7.49D-01    0.93     0.26    1.62
RFC J0816-2421  Gaia 5696336921922946560  3.41D-05  4.91D-01    0.53     5.47    4.68
RFC J0816+2051  Gaia  675779775079989376  8.32D-09  8.94D-01    0.53     0.01   -0.24
RFC J0817+1958  Gaia  675584027650867712  2.98D-08  7.68D-01    0.88     0.58    0.32
RFC J0817+2352  Gaia  677695811533256448  2.54D-08  5.20D-01    1.53     0.86    0.47
RFC J0817-0307  Gaia 3069481872251775360  5.26D-07  9.78D-01    0.20     0.09   -0.25
RFC J0817+2237  Gaia  677275145254131840  1.25D-07  6.48D-01    1.19     0.40   -2.24
RFC J0817+5537  Gaia 1033182798556516608  1.85D-08  6.87D-01    1.09     0.30   -1.08
RFC J0817-0933  Gaia 5752609858311288832  7.76D-07  8.00D-01    0.80    -0.18    1.17
RFC J0817+3243  Gaia  901599019380418048  1.24D-08  7.14D-01    1.02    -0.20    0.62
RFC J0818+4222  Gaia  915854737390275584  1.87D-09  8.03D-01    0.79     0.21    0.00
RFC J0818+6916  Gaia 1097513059236707072  1.00D-05  3.13D-01    0.89     6.52   -6.14
RFC J0818+0517  Gaia 3093347596766642560  1.50D-07  9.53D-01    0.32     0.07    0.22
RFC J0819+3226  Gaia  901576204514438656  5.41D-09  9.38D-01    0.38    -0.15    0.00
RFC J0819-0756  Gaia 3063084638724120320  2.51D-06  4.27D-01    0.64     2.70   -0.23
RFC J0819+2747  Gaia  683354551201319296  1.42D-08  5.98D-01    1.32     0.19   -0.44
RFC J0819+8105  Gaia 1145374869115145216  1.43D-05  6.87D-01    0.26    -3.15    2.47
RFC J0819-0630  Gaia 3063518636579142528  5.99D-07  8.73D-01    0.59     0.91    0.86
RFC J0819+7538  Gaia 1137180999225095168  2.65D-07  5.06D-02    3.81     4.05    5.74
RFC J0820+3640  Gaia  904631678608623360  1.24D-06  3.93D-01    0.71     2.49   -4.05
RFC J0820-1258  Gaia 5726903379532514816  2.96D-06  3.69D-01    0.76     3.14    1.30
RFC J0821+3107  Gaia  708735608897841152  2.55D-09  2.79D-01    2.28    -0.32   -0.38
RFC J0821-2624  Gaia 5693649509345885824  4.90D-06  7.82D-02    3.46     2.06   -8.88
RFC J0821-5800  Gaia 5315426064966270464  6.02D-07  8.56D-01    0.64     0.50   -0.70
RFC J0821+4702  Gaia  930440205809309312  5.70D-08  7.99D-01    0.80     0.79   -1.07
RFC J0821-0323  Gaia 3066773087917589888  6.03D-07  7.35D-01    0.97     2.50   -0.54
RFC J0822+2538  Gaia  679785673896678144  1.52D-08  4.90D-01    1.61    -0.08    0.91
RFC J0822+4041  Gaia  914642525821004288  1.14D-08  1.66D-02    4.61     1.15   -0.66
RFC J0823+2928  Gaia  708335214866228096  6.71D-09  7.26D-01    0.99    -0.44    0.17
RFC J0824+2438  Gaia  679115040523179136  2.20D-08  4.19D-01    1.81     0.97   -0.30
RFC J0824+4057  Gaia  914731517543411072  1.09D-08  3.19D-01    2.13     0.09   -1.13
RFC J0824+5552  Gaia 1033963142574790400  1.49D-09  8.84D-01    0.56     0.03    0.15
RFC J0824-1527  Gaia 5722174654899487104  1.21D-05  9.36D-01    0.04    -0.35    0.19
RFC J0824+3916  Gaia  914304769593032448  2.98D-09  1.78D-01    2.74    -0.72    0.04
RFC J0825+1332  Gaia  651214864248835968  2.21D-07  7.68D-01    0.88     2.39    0.94
RFC J0825+4436  Gaia  916459674944300544  2.88D-08  8.76D-01    0.58    -0.44    0.01
RFC J0825-5010  Gaia 5322675866683815552  5.11D-06  5.25D-01    1.51    -0.58    4.15
RFC J0825+6157  Gaia 1090097609219309184  1.02D-09  6.76D-01    1.12    -0.03   -0.22
RFC J0825+2704  Gaia  680039489284475264  4.76D-08  7.15D-01    1.02    -0.53    1.01
RFC J0825+0309  Gaia 3091832813346831616  2.72D-07  9.81D-01    0.18     0.48   -0.10
RFC J0825-5849  Gaia 5314670670411356416  1.01D-05  3.49D-01    0.80     0.92    5.48
RFC J0826-2230  Gaia 5697023601292768640  1.04D-07  6.97D-01    1.06     0.54   -0.35
RFC J0826+7353  Gaia 1123413739254258816  9.14D-08  4.29D-01    1.78    -0.15    2.66
RFC J0826-6404  Gaia 5276628285350150528  2.09D-06  3.87D-01    1.91    -1.55    5.02
RFC J0826+1257  Gaia  650889614966361472  1.76D-07  9.16D-01    0.45    -1.23    0.00
RFC J0827-0708  Gaia 5754850628648190336  2.22D-05  5.58D-01    0.43     0.13   -5.24
RFC J0827+1052  Gaia  600903548624034304  2.96D-07  6.43D-01    1.20     1.99   -0.84
RFC J0827-2026  Gaia 5706494416498415104  1.40D-06  9.10D-01    0.47     0.53   -0.73
RFC J0827+5217  Gaia 1028798873898279808  2.11D-08  3.08D-01    2.17     1.80   -0.01
RFC J0828+5048  Gaia 1028107418522952192  1.23D-08  2.93D-01    2.23     0.82    0.84
RFC J0828+0045  Gaia 3077794214516557696  1.47D-05  7.13D-01    0.24     4.63   -0.39
RFC J0829-4902  Gaia 5515260177308454912  4.77D-05  7.29D-01    0.22    -1.84   -0.65
RFC J0829+4018  Gaia  914432038067581824  3.67D-07  1.10D-01    3.17    -3.28    6.91
RFC J0830+1123  Gaia  602435477559204992  1.10D-05  8.18D-01    0.14    -2.00    2.05
RFC J0830-0636  Gaia 5754980611539829504  2.64D-07  4.06D-01    1.85     2.46   -1.10
RFC J0830+2410  Gaia  678455539705136000  3.09D-09  5.55D-02    3.74    -0.33    0.42
RFC J0830+0624  Gaia  595673859006271104  4.30D-07  9.20D-01    0.44     0.43   -0.81
RFC J0831+5155  Gaia 1028589588731692416  5.59D-08  5.26D-01    1.51    -1.97    0.54
RFC J0831-2228  Gaia 5702806276541549696  1.45D-06  8.53D-01    0.65     2.09    1.12
RFC J0831+3742  Gaia  910879275476336128  3.99D-09  5.42D-01    1.46     0.46   -0.28
RFC J0831-2920  Gaia 5644076756299281664  6.65D-06  8.05D-01    0.78     1.88    1.40
RFC J0831+0429  Gaia 3092416104266500096  2.93D-08  8.38D-01    0.69     0.72   -0.19
RFC J0832+1953  Gaia  663041726713711104  2.14D-06  5.51D-01    1.44     3.39  -12.07
RFC J0832+1832  Gaia  662606972943697792  4.95D-06  3.89D-01    0.71    11.51    0.37
RFC J0832+2752  Gaia  704163912564028928  2.93D-08  3.35D-01    2.08     1.09   -0.82
RFC J0832+4913  Gaia 1026948258389980800  1.27D-09  7.48D-01    0.93     0.19    0.08
RFC J0832+4224  Gaia  915256225111832576  1.30D-07  2.94D-01    2.22    -3.10   -0.48
RFC J0832+1554  Gaia  657910099788012416  1.49D-07  4.14D-01    1.83    -3.23    0.73
RFC J0833-4717  Gaia 5521511034052918656  8.17D-06  5.11D-01    1.55     3.37   -0.73
RFC J0833+1123  Gaia  602400361907210240  2.22D-07  6.16D-01    1.27     1.32   -1.05
RFC J0833-0454  Gaia 3065480234041933440  1.75D-06  5.99D-01    0.37     0.04   -2.50
RFC J0833+0350  Gaia 3080285879664636672  1.20D-06  4.62D-01    0.57     0.72    4.24
RFC J0833-0741  Gaia 5754537680151078784  5.55D-06  1.82D-01    1.35    -3.43   -5.56
RFC J0833+1132  Gaia  602419912598421376  5.05D-07  2.06D-01    2.59     2.10   -4.69
RFC J0833-7305  Gaia 5220144315741798144  2.57D-07  5.07D-01    1.56     1.41    0.25
RFC J0833+4224  Gaia  915072056910739584  1.97D-09  3.22D-01    2.12    -0.16   -0.47
RFC J0834+5534  Gaia 1033752860979378176  1.36D-05  6.29D-02    2.27    11.35  -38.98
RFC J0834+4403  Gaia  916982114766154368  2.68D-09  2.03D-01    2.61     0.60   -0.09
RFC J0835+0937  Gaia  599739165811012864  3.73D-07  9.62D-01    0.28     1.17   -0.07
RFC J0835+6835  Gaia 1094267713226166784  1.82D-08  6.79D-01    1.11     0.71    0.10
RFC J0836-1718  Gaia 5708839880958295552  4.30D-06  9.45D-01    0.35     1.10    1.92
RFC J0836+2139  Gaia  664807576750453248  8.16D-08  6.67D-01    1.14     1.28   -0.67
RFC J0836+2728  Gaia  703893875085239680  1.32D-07  1.56D-01    2.86     4.52    1.95
RFC J0836+4125  Gaia  911966692476309248  3.11D-09  3.31D-01    2.09     0.34   -0.49
RFC J0836+2355  Gaia  666473130707496448  2.11D-08  7.73D-01    0.87     0.66    0.18
RFC J0836-2233  Gaia 5702066958050473600  1.92D-04  2.42D-01    1.11    29.47   11.37
RFC J0837+5825  Gaia 1034627144524067712  8.05D-05  7.47D-01    0.20    -2.88   17.87
RFC J0837+2501  Gaia  702589171394983808  7.47D-06  5.65D-01    0.42    -8.56    1.94
RFC J0837+2454  Gaia  702569204091505792  2.59D-09  7.73D-01    0.87     0.03    0.19
RFC J0837+6513  Gaia 1092563401483251072  5.90D-08  9.27D-02    3.32     2.90    1.45
RFC J0838+2424  Gaia  666514499829876864  8.36D-07  4.79D-01    1.64    -6.58   -0.47
RFC J0838-2825  Gaia 5645505743455604736  4.04D-06  2.57D-02    4.31     0.18   -9.43
RFC J0839+5754  Gaia 1034413667464714752  5.02D-09  2.16D-01    2.55    -0.68   -0.13
RFC J0839+2002  Gaia  664323516753086208  4.33D-07  6.26D-01    1.25     2.21   -3.20
RFC J0839+0609  Gaia  594716665413990016  1.89D-06  6.55D-01    0.30     1.54   -0.67
RFC J0839+3540  Gaia  717562247727662720  2.85D-08  1.40D-01    2.96     0.38   -2.25
RFC J0839+0319  Gaia 3080064671668586240  1.02D-06  6.14D-01    0.35     1.89    2.05
RFC J0839+0104  Gaia 3078383861986700544  2.68D-07  8.90D-01    0.54    -0.55    0.60
RFC J0839-1214  Gaia 5747462528984825472  2.33D-07  9.71D-01    0.23     0.03    0.32
RFC J0839+4301  Gaia  916649684297367424  5.97D-06  4.23D-01    0.64    -4.46    2.78
RFC J0839+4227  Gaia  913525181489426560  5.89D-08  1.95D-01    2.65     1.86    2.42
RFC J0840-5732  Gaia 5314981656116383744  4.82D-06  1.81D-02    4.55    -9.60   -2.39
RFC J0840-8354  Gaia 5193463837164136064  9.09D-08  8.92D-01    0.53    -0.15    0.59
RFC J0840-0227  Gaia 3072333696175465344  4.16D-06  2.85D-01    0.97    -3.19    7.60
RFC J0840+1312  Gaia  603117484006383488  2.01D-07  9.78D-01    0.20    -0.07   -0.28
RFC J0840+4439  Gaia  917362717593115648  3.50D-08  7.58D-01    0.91     1.19    0.26
RFC J0840-0045  Gaia 3073419326469191296  1.69D-06  4.01D-01    0.69    -0.49    4.23
RFC J0841-3555  Gaia 5626442994968256384  6.85D-07  2.93D-01    2.23     0.98   -1.41
RFC J0841+7053  Gaia 1121593222876349696  9.73D-10  2.30D-01    2.48    -0.02   -0.35
RFC J0841-7540  Gaia 5216426312876462464  3.75D-08  2.36D-01    2.46    -0.81    0.51
RFC J0841+1029  Gaia  601382970054021376  7.07D-07  6.94D-01    0.26     1.08   -0.97
RFC J0841+2319  Gaia  666160422726420608  1.47D-08  4.81D-01    1.63    -0.17    1.00
RFC J0842+1835  Gaia  660927400213235200  6.51D-08  9.90D-01    0.13     0.06   -0.09
RFC J0842+4525  Gaia  917482736154488064  5.20D-09  1.11D-01    3.17    -0.16    1.03
RFC J0842+0252  Gaia 3079275084881096832  1.55D-05  7.80D-01    0.17     0.67   -2.07
RFC J0842-6053  Gaia 5301274804858730880  2.92D-07  4.25D-01    1.79    -0.98    0.59
RFC J0843+6751  Gaia 1094006854092429056  3.47D-08  2.52D-01    2.39     0.62    1.64
RFC J0843+2944  Gaia  706072076339308672  4.34D-07  5.93D-01    1.33    -0.66    3.70
RFC J0843+6129  Gaia 1042136946375676416  6.74D-08  1.33D-01    3.01    -2.61    2.83
RFC J0843+6833  Gaia 1118095435870099584  2.61D-08  5.81D-01    1.36     0.72    1.00
RFC J0844+5312  Gaia 1029518504258424320  2.29D-09  8.83D-01    0.56     0.00    0.17
RFC J0844+1340  Gaia  609151672538829312  5.00D-07  7.52D-01    0.92     2.68    2.31
RFC J0844-3742  Gaia 5529219229039905408  6.24D-06  3.22D-01    2.12    -2.68    6.10
RFC J0844-1000  Gaia 5750036348266349056  2.90D-06  5.38D-01    0.45     0.19   -2.08
RFC J0844-1845  Gaia 5705408992362530176  1.36D-06  7.43D-01    0.95    -3.78   -0.30
RFC J0845-5458  Gaia 5317029672618658176  1.05D-05  5.00D-01    1.58    -3.26    4.86
RFC J0845-6527  Gaia 5273302159596208512  2.72D-07  2.18D-01    2.54    -2.03   -0.76
RFC J0845+0439  Gaia  582310360321718912  1.22D-05  8.62D-01    0.10     2.03    0.58
RFC J0845+1328  Gaia  608380880528280832  2.40D-06  1.04D-01    3.22    -7.13  -17.36
RFC J0845-5555  Gaia 5316730463713889152  9.87D-06  4.87D-01    0.53     0.93    2.97
RFC J0845-2703  Gaia 5646078382854959616  8.32D-06  5.72D-01    0.41    -1.56   -2.61
RFC J0846+0704  Gaia  595212064122246016  3.14D-07  9.28D-01    0.41    -1.32   -0.54
RFC J0846+1639  Gaia  658243835926928128  2.89D-07  7.60D-01    0.90     1.57    2.19
RFC J0846-2956  Gaia 5642131342269744640  1.25D-05  4.07D-02    2.65    -8.67    1.37
RFC J0846-3424  Gaia 5626996152398166400  5.26D-06  4.90D-01    1.61    -1.71   -3.24
RFC J0846+0641  Gaia  583177668840919552  1.46D-06  7.83D-01    0.84    -3.38    4.02
RFC J0847-2337  Gaia 5654000535931122560  4.02D-06  2.47D-01    1.09     3.49   -2.65
RFC J0847+1133  Gaia  598939923936077952  2.85D-07  8.34D-01    0.70     0.18    1.18
RFC J0847+3831  Gaia  910472868490781696  3.69D-09  8.57D-01    0.64    -0.01    0.23
RFC J0847+4609  Gaia 1013435844600028672  7.44D-07  2.89D-02    2.96    -4.05   10.73
RFC J0847+5352  Gaia 1029935876295641344  6.11D-06  8.59D-01    0.10    -1.73    1.39
RFC J0847-0703  Gaia 5754104816168263680  4.87D-07  7.48D-01    0.20     0.01   -0.38
RFC J0847-0520  Gaia 5760612207017138688  1.38D-06  1.91D-01    1.30    -2.14    6.31
RFC J0848-0257  Gaia 5762300850719229568  1.58D-06  8.64D-01    0.10    -0.06    0.64
RFC J0848+2937  Gaia  705360589236998016  5.00D-08  2.01D-01    2.62     2.16    0.82
RFC J0848-0909  Gaia 5750565728755648384  4.41D-06  2.45D-01    1.09    -6.50   -7.16
RFC J0848+1420  Gaia  608546739279894400  9.24D-06  2.92D-02    2.95    30.17   32.06
RFC J0848+6606  Gaia 1092817904065713280  6.33D-09  9.67D-01    0.26     0.07    0.11
RFC J0849+5603  Gaia 1031010614551573632  7.78D-08  2.22D-01    2.52    -1.30   -2.47
RFC J0849+0206  Gaia 3075938238889244672  1.23D-06  7.04D-01    0.25    -0.12   -1.97
RFC J0849+0455  Gaia  581911306320920064  1.58D-07  9.63D-01    0.27     0.90   -0.16
RFC J0849-3541  Gaia 5625931790780022656  9.98D-06  4.00D-01    0.69     1.91   -3.08
RFC J0849+5108  Gaia 1017002763401978880  1.55D-07  6.28D-01    1.24    -1.17    1.86
RFC J0850+4854  Gaia 1015045701421385472  1.68D-09  5.60D-01    1.42    -0.31    0.25
RFC J0850+4036  Gaia  912412819318659456  2.16D-07  4.37D-01    1.76     5.56   -2.20
RFC J0850-1213  Gaia 5736813621434065920  1.49D-07  3.02D-01    2.19     2.20   -1.26
RFC J0850+3747  Gaia  718222813697423104  4.13D-06  1.55D-01    1.48     9.77  -14.23
RFC J0850+3455  Gaia  716543172246985728  8.79D-09  9.97D-01    0.05     0.04   -0.01
RFC J0850-0500  Gaia 5760973740184015488  1.32D-05  1.23D-01    1.68    28.91  -13.63
RFC J0850+5159  Gaia 1017200297535310336  4.81D-09  5.04D-01    1.57    -0.32    0.47
RFC J0850+1522  Gaia  609835190814055808  5.07D-07  6.62D-01    1.15     1.76    3.15
RFC J0851+5528  Gaia 1030184155470135808  2.60D-09  6.90D-01    1.08     0.32   -0.06
RFC J0852+2833  Gaia  705008436278288384  3.10D-08  1.35D-01    2.99     1.73   -1.09
RFC J0852-5755  Gaia 5304229119587047936  1.15D-06  6.65D-01    1.15    -1.17   -0.13
RFC J0853-3824  Gaia 5621968772922132864  3.47D-05  1.10D-01    1.78     4.89  -11.32
RFC J0853+1352  Gaia  608634077445608192  8.71D-07  8.66D-01    0.09     0.45   -0.58
RFC J0853+2813  Gaia  692978267242160256  1.58D-08  1.11D-01    3.17     1.19   -0.76
RFC J0853+1743  Gaia  611885505122783104  1.49D-06  5.85D-01    1.35     3.39    5.86
RFC J0853+0654  Gaia  584471965822197120  9.74D-07  7.59D-01    0.19     1.40    0.41
RFC J0854+4408  Gaia 1009966988493713536  6.32D-08  3.57D-01    2.01     1.29   -2.53
RFC J0854+0720  Gaia  584767974968594688  9.77D-06  7.65D-01    0.18     0.85   -2.56
RFC J0854+1405  Gaia  608661840108715776  1.03D-05  8.43D-01    0.11     1.16    1.23
RFC J0854+5757  Gaia 1037414097258022272  4.15D-09  2.46D-01    2.41    -0.32    0.85
RFC J0854+8034  Gaia 1144422245364651136  1.35D-08  1.22D-01    3.08     0.65    1.03
RFC J0854+2006  Gaia  660820610145858048  4.43D-09  6.49D-02    3.61    -0.76    0.45
RFC J0854+6218  Gaia 1042990992032220288  2.22D-08  5.84D-01    1.36    -0.73    0.55
RFC J0855-0715  Gaia 5756955849818062592  4.57D-07  6.99D-01    1.06     0.46    1.87
RFC J0855-7149  Gaia 5221999874758301696  4.52D-08  8.77D-01    0.58    -0.03   -0.27
RFC J0855+6218  Gaia 1042979034843266816  7.12D-08  2.71D-01    2.31     2.06    1.45
RFC J0856+2057  Gaia  684952347755051776  4.55D-06  5.52D-01    0.43    -5.41    4.51
RFC J0856-1105  Gaia 5737325787691233664  4.06D-07  9.83D-01    0.17    -0.53   -0.28
RFC J0856+7146  Gaia 1119101592088646784  1.92D-08  2.77D-01    2.29    -1.15   -1.39
RFC J0857-2021  Gaia 5656372182511603712  2.10D-06  5.28D-01    0.47     1.39   -0.30
RFC J0857+5302  Gaia 1017646561817114624  2.26D-07  4.01D-01    1.86    -1.18   -5.40
RFC J0857+1855  Gaia  660481823125562752  4.90D-07  1.87D-01    2.69     4.09   -7.95
RFC J0857+3313  Gaia  712968011404834048  5.44D-09  4.28D-01    1.78     0.53   -0.22
RFC J0857-7719  Gaia 5215291651237705472  1.94D-07  8.47D-01    0.67    -0.64    0.25
RFC J0857+1526  Gaia  610534961247724160  6.72D-07  8.60D-01    0.10     0.36   -0.51
RFC J0858-1950  Gaia 5704522408033315328  3.20D-07  9.77D-01    0.20     0.08   -0.28
RFC J0858+0804  Gaia  585198158893110528  1.27D-06  6.43D-01    0.31     1.28   -1.91
RFC J0858+0937  Gaia  597492421173064960  2.02D-05  1.78D-01    1.36    -8.77   33.28
RFC J0858+1405  Gaia  605697625480149888  8.21D-07  3.29D-01    0.85    -1.59    5.65
RFC J0859-0414  Gaia 5762436571685475072  7.81D-07  7.80D-01    0.85     2.12    2.28
RFC J0859-3309  Gaia 5627796734299955328  2.37D-06  9.74D-01    0.22    -0.21   -0.65
RFC J0900-2817  Gaia 5647950576280307584  5.92D-06  2.60D-01    1.04     1.40   -4.75
RFC J0900+0745  Gaia  584962661540949888  1.07D-05  1.38D-02    3.63     2.53   49.91
RFC J0900+4108  Gaia  720542989390514304  3.48D-08  3.12D-01    2.16    -2.08   -1.17
RFC J0900+6742  Gaia 1117027157244151936  4.59D-08  5.86D-01    1.35     0.67    1.20
RFC J0900-2808  Gaia 5647953668656693120  2.04D-06  6.50D-01    0.31    -1.60   -0.34
RFC J0901+2901  Gaia  693426696187233664  8.05D-06  9.80D-02    1.88   -24.26   22.86
RFC J0901+0448  Gaia  580211908020580096  1.30D-06  3.77D-01    0.74    -2.56    3.56
RFC J0901-0037  Gaia 5764510662932561152  1.00D-05  7.55D-01    0.19    -0.73   -2.16
RFC J0901-0702  Gaia 5756544220153350272  3.37D-07  9.55D-01    0.31     0.28    0.52
RFC J0902+1258  Gaia  605336264111182208  7.33D-07  6.92D-01    0.26     1.75   -0.06
RFC J0902-1415  Gaia 5732361698850971264  8.99D-06  9.60D-01    0.02    -0.09   -0.56
RFC J0902+5402  Gaia 1023748645193660800  7.00D-09  9.57D-01    0.30    -0.16    0.03
RFC J0902+2050  Gaia  684797935091105664  6.20D-09  8.15D-01    0.76    -0.14   -0.30
RFC J0902+4310  Gaia 1008978252662415616  9.40D-08  4.13D-01    1.83     1.04   -2.56
RFC J0902+6444  Gaia 1044486637084197760  5.79D-08  5.81D-01    1.36     1.11   -0.03
RFC J0903-1721  Gaia 5729430400850327552  4.68D-07  7.93D-01    0.82    -2.28    0.49
RFC J0903+4651  Gaia 1010748535102032384  1.63D-08  1.66D-01    2.80     0.34    1.75
RFC J0903-3117  Gaia 5629137554371473920  1.41D-06  8.60D-01    0.63     1.27   -0.12
RFC J0903+6757  Gaia 1117118691587459200  8.07D-09  4.84D-01    1.62     0.31    0.72
RFC J0903+2547  Gaia  691483756061690624  2.54D-06  5.36D-01    0.46     0.55    1.37
RFC J0903+5151  Gaia 1016541930588286080  9.89D-08  1.64D-01    2.81     2.67   -4.05
RFC J0904+4238  Gaia  816796470673874048  2.46D-06  5.34D-01    0.46    -4.03   -1.52
RFC J0904-3111  Gaia 5629142673971433856  9.66D-06  6.09D-01    0.36    -0.51   -2.03
RFC J0904+3252  Gaia  712475494620570240  1.71D-07  3.23D-01    2.12    -3.65    2.89
RFC J0904+4727  Gaia 1012282285104647424  3.09D-07  4.00D-01    0.69     1.81   -0.82
RFC J0904+2333  Gaia  687943947096068608  5.08D-06  5.96D-02    2.31   -18.08   23.48
RFC J0904-2552  Gaia 5649394578643147136  6.40D-07  8.21D-01    0.74     0.32    1.10
RFC J0905+2748  Gaia  692320072093693824  2.16D-06  1.45D-01    1.54     1.62    5.77
RFC J0905+2052  Gaia  685114903677197312  1.72D-07  2.65D-01    2.33     3.38   -2.93
RFC J0905+1358  Gaia  606967561409696512  8.21D-07  1.82D-01    1.35    -3.67    4.71
RFC J0905+2849  Gaia  699190473578798976  1.31D-05  6.22D-01    0.34     1.29   13.09
RFC J0905+0259  Gaia  577504429356785280  8.01D-07  9.43D-01    0.36    -0.16   -1.46
RFC J0906+1941  Gaia  636565834609448704  1.26D-06  6.65D-02    2.22     8.90  -10.21
RFC J0906-0905  Gaia 5743690826144752000  1.51D-06  8.27D-01    0.13     0.07   -0.88
RFC J0906+3039  Gaia  699661408153088768  8.49D-07  3.11D-01    0.90     2.97   -4.48
RFC J0906-2019  Gaia 5680201726222638208  8.88D-06  9.28D-01    0.05     0.59   -0.92
RFC J0907+3657  Gaia  715817150978889856  2.45D-08  7.36D-01    0.96     0.54   -0.76
RFC J0908-0959  Gaia 5743362690642912128  1.09D-05  5.50D-01    0.44     0.22   -8.53
RFC J0908+4150  Gaia  816476959462048000  5.58D-09  2.25D-01    2.51    -0.34   -0.91
RFC J0908-2111  Gaia 5679324350302506240  2.33D-06  2.53D-01    1.07     2.06   -3.89
RFC J0908-0728  Gaia 5756318923347889792  9.50D-06  8.23D-01    0.13    -1.86    2.34
RFC J0908+2024  Gaia  636991581832351872  2.64D-06  2.79D-01    0.99    -2.35  -10.51
RFC J0908+1609  Gaia  607839233612713472  1.09D-06  1.22D-01    1.69    -5.81   11.48
RFC J0908-2118  Gaia 5679134890706282240  1.16D-06  8.09D-01    0.77    -1.27    2.07
RFC J0909+2311  Gaia  687133538306434688  2.42D-08  1.57D-01    2.85     1.21   -1.55
RFC J0909+0121  Gaia 3843655190553720064  2.07D-07  9.92D-01    0.11     0.43   -0.05
RFC J0909+0835  Gaia  590367822048665472  9.58D-07  6.95D-01    0.26    -1.91    0.30
RFC J0909+0354  Gaia  579115110812198656  1.27D-06  3.65D-01    0.77     2.01   -3.98
RFC J0909-7445  Gaia 5216148857991365248  4.22D-07  2.08D-01    2.58    -2.45   -0.93
RFC J0909+5216  Gaia 1016612505491323904  4.01D-08  7.82D-01    0.84     0.95    1.20
RFC J0909+4253  Gaia  817131306319108096  8.80D-08  9.28D-01    0.41     0.12    1.23
RFC J0909+0200  Gaia 3843786101156426496  1.58D-07  9.75D-01    0.22     0.76    0.28
RFC J0909+4753  Gaia 1012352963085191936  3.57D-08  7.43D-02    3.50     3.10    0.99
RFC J0909-0231  Gaia 5763099783355710720  1.92D-07  9.49D-01    0.33     0.81   -0.33
RFC J0909-1808  Gaia 5681072264556221696  1.29D-05  8.25D-01    0.13    -1.87   -0.68
RFC J0910+3329  Gaia  713901801719831424  2.84D-09  4.04D-01    1.86     0.26   -0.42
RFC J0910-0526  Gaia 5758355768638464768  1.23D-06  5.12D-01    0.49    -2.46    0.30
RFC J0910-5636  Gaia 5304023098594709632  7.55D-05  3.67D-02    2.75   -14.50   11.74
RFC J0910+3759  Gaia  716015028708576256  2.69D-09  2.00D-01    2.62     0.21   -0.69
RFC J0910+2539  Gaia  688614992786224256  3.59D-06  3.48D-01    0.81     7.33   -9.90
RFC J0911+8053  Gaia 1144780102040532352  9.27D-07  7.93D-02    2.06     3.15   -5.65
RFC J0911+1958  Gaia  636726702609009664  1.15D-06  1.97D-01    1.28     6.94   -8.53
RFC J0911+8607  Gaia 1151131877634090496  1.35D-07  9.41D-01    0.36    -0.01   -0.84
RFC J0911+3349  Gaia  713936883012899968  1.56D-08  3.42D-01    2.05     0.77   -0.64
RFC J0912+0837  Gaia  590403590535843840  6.28D-07  9.18D-01    0.05     0.34   -0.07
RFC J0912+2759  Gaia  698114910689038720  4.06D-06  6.45D-01    0.31    -4.42   -0.47
RFC J0912+4126  Gaia  815691839440237568  2.10D-08  7.79D-01    0.85     0.87    0.86
RFC J0912+4139  Gaia  816072682780355200  8.22D-07  3.75D-01    1.95    -6.78   -8.61
RFC J0912+1555  Gaia  607668225194581632  6.88D-07  7.25D-01    0.22    -0.43   -2.27
RFC J0912-2752  Gaia 5636177074489607296  8.81D-06  5.52D-01    0.43    -2.59    3.77
RFC J0912+4422  Gaia  817328943534609152  5.30D-09  4.41D-01    1.74    -0.62   -0.19
RFC J0913+4402  Gaia  817306850222439936  1.91D-08  4.31D-01    1.77    -1.36    0.51
RFC J0914-0922  Gaia 5743046546690879360  1.45D-05  8.01D-01    0.15    -1.26   -1.62
RFC J0914-2733  Gaia 5637689280933827072  6.52D-07  9.47D-01    0.34     0.72   -0.31
RFC J0914+0245  Gaia 3845351908793455616  1.71D-07  4.42D-01    1.74    -1.33    2.55
RFC J0914+3512  Gaia  714674895832769024  2.48D-08  5.06D-01    1.56    -1.70   -0.96
RFC J0914+2922  Gaia  698716068671473536  8.33D-06  7.12D-01    0.24     3.84    1.82
RFC J0915-3736  Gaia 5622895970460805760  1.00D-05  3.12D-01    2.16     5.05    3.66
RFC J0915-3029  Gaia 5634666586031864832  4.97D-05  8.55D-01    0.10     3.23   -0.69
RFC J0915+2933  Gaia  698721944186392704  1.71D-07  6.55D-01    0.30    -0.80   -0.08
RFC J0916+0705  Gaia  586919994101604096  3.13D-06  6.83D-01    0.27    -0.37   -4.71
RFC J0916+1838  Gaia  635601455541879168  1.37D-06  8.40D-01    0.12    -1.28   -1.05
RFC J0916+0242  Gaia 3845391250694297984  9.21D-07  6.37D-01    0.32     0.70   -2.22
RFC J0916+3854  Gaia  812202917246316416  6.89D-09  5.42D-02    3.75    -1.18    0.13
RFC J0916+5238  Gaia 1022531417101422336  2.66D-07  5.02D-01    1.57     3.66    3.71
RFC J0917-3054  Gaia 5634595014694124928  2.76D-05  6.18D-01    0.35     4.14    5.18
RFC J0917-2131  Gaia 5676113226594501632  5.04D-07  8.66D-01    0.61    -0.59   -1.02
RFC J0917-1345  Gaia 5731876848582133760  1.70D-05  8.86D-01    0.08    -1.73   -0.18
RFC J0918-0628  Gaia 5745953311837856256  1.33D-06  7.32D-01    0.22     0.37   -1.24
RFC J0919-1539  Gaia 5683347635147638400  1.55D-05  7.04D-01    0.25    -3.35    3.11
RFC J0919-3538  Gaia 5623533755920794368  1.83D-07  5.02D-01    1.57     0.33    1.15
RFC J0919-2849  Gaia 5636568328828860928  1.98D-04  6.95D-01    0.26    11.55    4.04
RFC J0919-6815  Gaia 5246990743265481088  2.93D-06  3.50D-01    2.03    -4.89   -2.78
RFC J0919-5340  Gaia 5310817805589840512  1.24D-05  7.82D-01    0.85    -0.74    2.97
RFC J0919-1847  Gaia 5681572645426846208  4.09D-06  2.13D-01    1.21    -1.31   -9.66
RFC J0919-0935  Gaia 5742851692614312320  2.37D-06  6.47D-01    0.31     0.61    3.28
RFC J0920-3631  Gaia 5431288820729101056  1.45D-07  8.95D-01    0.52     0.27    0.03
RFC J0920-2956  Gaia 5634763858449367936  2.38D-08  6.37D-01    1.22    -0.30   -0.22
RFC J0920+2204  Gaia  638583026128902528  2.57D-06  2.90D-01    0.96    10.27   -7.45
RFC J0920+4441  Gaia  818697217035606272  9.91D-10  7.01D-01    1.05     0.12   -0.25
RFC J0921+4538  Gaia  818809607739675264  2.14D-08  2.48D-02    4.33    -1.18   -2.02
RFC J0921+7136  Gaia 1119566479348480256  1.52D-08  2.97D-01    2.21     0.64   -1.00
RFC J0921-2618  Gaia 5638071533023389440  3.09D-07  7.40D-01    0.95     0.20    1.23
RFC J0921+1350  Gaia  594418800842356352  1.40D-06  7.46D-01    0.20    -1.12    1.36
RFC J0921+6215  Gaia 1040014407897208448  2.13D-09  8.74D-01    0.59    -0.15   -0.14
RFC J0921+2335  Gaia  639389960289875712  7.14D-07  6.29D-01    0.33     0.78   -2.71
RFC J0921+3324  Gaia  702078203430408448  1.45D-05  4.48D-01    0.60     6.55  -11.06
RFC J0921+6604  Gaia 1067901458751978112  1.37D-08  4.31D-01    1.77     0.84    0.55
RFC J0922-0529  Gaia 5746485750342923136  2.37D-07  9.07D-01    0.49     0.45   -0.73
RFC J0922+0433  Gaia 3846066556992252672  2.68D-06  7.30D-01    0.22    -2.23   -2.13
RFC J0922+4209  Gaia  817411991021891584  1.37D-08  6.10D-01    1.29    -0.59    1.01
RFC J0922-3959  Gaia 5429515686429745792  2.56D-08  7.31D-01    0.98     0.06   -0.19
RFC J0922-2726  Gaia 5636812179891360000  1.69D-05  5.51D-01    0.44    -1.65   -8.49
RFC J0923+5136  Gaia 1019208074487276672  1.68D-08  4.38D-01    1.75     0.07    1.34
RFC J0923+4125  Gaia  812877192752385664  1.25D-08  4.99D-01    1.58     0.73   -1.02
RFC J0923-2135  Gaia 5676264100204677888  1.25D-06  8.89D-01    0.08    -0.13   -0.22
RFC J0923+3107  Gaia  700522188318460544  3.84D-06  1.81D-01    1.35     0.44    4.25
RFC J0923+2815  Gaia  695313320701427072  9.81D-08  6.82D-01    1.10    -2.09    0.69
RFC J0924+4511  Gaia  819095171525997696  2.84D-08  1.32D-01    3.01     2.39   -1.57
RFC J0925+0019  Gaia 3840852466695189120  1.47D-06  8.66D-01    0.09     0.46    1.20
RFC J0925-2027  Gaia 5676479260887360640  1.75D-06  9.58D-01    0.03    -0.04    0.13
RFC J0925+3127  Gaia  700509750093550208  9.95D-06  8.31D-01    0.12     2.60   -3.47
RFC J0925-3547  Gaia 5437306276070595968  1.41D-05  4.54D-01    0.59     1.58    5.39
RFC J0925+1658  Gaia  631406509439525888  1.47D-06  8.92D-01    0.07    -0.50    0.61
RFC J0925+3612  Gaia  798679233462728576  9.72D-09  7.36D-02    3.51    -1.25    0.64
RFC J0926+4029  Gaia  812592350521159424  1.43D-08  3.87D-01    1.91    -0.52    0.81
RFC J0927+2456  Gaia  645582581575820032  6.84D-07  5.65D-01    0.42     3.11   -1.45
RFC J0927+3034  Gaia  697387072646157312  2.55D-05  7.91D-01    0.16     3.40    7.29
RFC J0927-2034  Gaia 5677918555966841216  5.39D-07  9.92D-01    0.11     0.24   -0.15
RFC J0928+4446  Gaia  818285037614096256  7.61D-09  4.97D-01    1.59     0.28   -0.68
RFC J0928-0409  Gaia 3825163157321204736  9.25D-07  1.11D-01    1.77    -5.03    4.24
RFC J0928-3049  Gaia 5632907607944134144  8.11D-07  7.72D-01    0.87    -0.24   -1.50
RFC J0928-3529  Gaia 5437401658702787584  2.99D-07  3.71D-01    1.96     0.12    2.10
RFC J0928+6443  Gaia 1067531129491406080  2.10D-08  3.35D-01    2.08     0.65    0.94
RFC J0929+5013  Gaia 1018273249085112832  4.73D-09  8.15D-02    3.43     0.96   -0.58
RFC J0929+2536  Gaia  645680335031905280  5.23D-06  3.89D-01    0.71    -6.56   13.63
RFC J0929+7304  Gaia 1120913587251531392  2.98D-06  5.26D-01    0.47     0.97    6.86
RFC J0929+8612  Gaia 1150948740228477568  2.29D-09  6.00D-01    1.31    -0.30    0.29
RFC J0930+4831  Gaia  825683960595655552  1.67D-07  9.81D-02    3.27     4.93   -4.45
RFC J0930-8533  Gaia 5190082117355000704  2.24D-07  3.88D-01    1.91    -1.80   -1.09
RFC J0930+3601  Gaia  798529596802327296  1.15D-06  6.94D-01    0.26    -1.52    1.97
RFC J0930+4644  Gaia  825290129274062464  5.29D-09  7.54D-01    0.92     0.28    0.32
RFC J0930+3503  Gaia  798405420707265408  6.48D-06  6.53D-01    0.30     5.01   -2.71
RFC J0931-1013  Gaia 5740259628311499136  1.15D-05  8.61D-01    0.10    -2.76   -0.18
RFC J0931+1414  Gaia  618286827459110656  7.74D-07  9.22D-01    0.05     0.31    0.58
RFC J0931-6229  Gaia 5250561682159165696  8.65D-07  7.20D-01    1.01     0.01   -1.10
RFC J0931-2911  Gaia 5633536459875111424  6.66D-06  6.48D-01    0.31    -3.52    0.25
RFC J0931+4752  Gaia  825418497257020032  5.65D-07  4.72D-01    1.66    -0.51    6.93
RFC J0932-1408  Gaia 5689431301704239488  3.57D-06  5.58D-01    0.43     1.53    2.28
RFC J0932-6419  Gaia 5250124454490711680  2.41D-06  4.43D-01    1.74    -2.88   -2.31
RFC J0932-2016  Gaia 5677282076174301056  4.60D-07  9.64D-01    0.27    -0.14   -0.47
RFC J0932-3405  Gaia 5437879121627356416  3.17D-07  4.23D-01    1.80     0.66    1.52
RFC J0932+5306  Gaia 1019756902587873664  4.59D-09  1.06D-01    3.21     0.37   -1.03
RFC J0932+6507  Gaia 1067919119657621504  6.47D-06  1.33D-01    1.62     1.21  -28.71
RFC J0933+6106  Gaia 1062939019178494208  9.02D-09  9.31D-01    0.40     0.27   -0.18
RFC J0933+2845  Gaia  696230347758665088  3.37D-08  5.57D-01    1.42    -1.18    1.05
RFC J0934+3926  Gaia  812957422741681408  2.66D-08  8.56D-01    0.64    -0.81    0.27
RFC J0934+4908  Gaia  825773845670969472  1.09D-08  5.31D-01    1.49    -0.61   -0.69
RFC J0934-2341  Gaia 5662830438936708480  5.81D-07  9.55D-01    0.31    -1.04   -0.39
RFC J0935+0719  Gaia 3854338664004434304  1.65D-05  1.15D-01    1.74    21.20   27.75
RFC J0935+3942  Gaia  812968215995030912  1.62D-05  8.07D-01    0.15    -3.65    5.42
RFC J0935-3332  Gaia 5437999655588497408  3.15D-06  3.65D-01    0.77     1.44   -0.57
RFC J0935-1736  Gaia 5678942063854043008  8.75D-06  5.99D-01    0.37     2.50    5.05
RFC J0935+2405  Gaia  644501074451506304  6.18D-07  9.39D-01    0.04     0.01   -0.36
RFC J0935+1929  Gaia  633685453446701952  1.08D-06  4.46D-01    0.60    -2.29    4.72
RFC J0935+3633  Gaia  798889858658853760  1.54D-08  6.70D-01    1.13    -0.94   -0.01
RFC J0936+3313  Gaia  794168383930706048  1.17D-05  1.99D-02    3.30    -8.83  -36.54
RFC J0936-3526  Gaia 5436802493585708800  4.15D-06  6.45D-01    1.20     1.91    3.61
RFC J0936-1119  Gaia 5739979806897236608  9.89D-07  5.29D-01    0.47    -3.53    0.67
RFC J0936-0535  Gaia 3823829655875432192  6.22D-06  8.65D-01    0.09     1.24   -1.74
RFC J0937+5008  Gaia  826261169840382464  1.83D-09  8.07D-01    0.78    -0.17    0.18
RFC J0937+6215  Gaia 1063291618813649408  8.68D-08  1.60D-01    2.84     3.61   -1.01
RFC J0937-1433  Gaia 5688933772691630720  4.72D-07  8.47D-01    0.67     0.35   -1.37
RFC J0938+1755  Gaia  632931841308834944  6.96D-08  6.65D-01    1.15    -0.20   -1.38
RFC J0938+7052  Gaia 1119334795928089728  8.57D-08  1.92D-01    2.66    -1.97   -1.79
RFC J0938-6556  Gaia 5247530981433164672  8.02D-07  3.95D-01    1.88     0.71   -1.65
RFC J0938-6402  Gaia 5249466912172645248  3.49D-05  6.43D-01    1.20   -11.32    5.37
RFC J0939+6415  Gaia 1064623883308892800  2.08D-08  9.06D-01    0.49    -0.22   -0.41
RFC J0939-1731  Gaia 5684774663803889024  1.87D-05  9.16D-01    0.06     0.30    1.26
RFC J0939-1858  Gaia 5677805581147551488  4.34D-07  9.94D-01    0.09     0.40    0.02
RFC J0939+4141  Gaia  813692755502717824  6.57D-09  2.13D-01    2.56    -0.94    0.52
RFC J0940+2603  Gaia  646643644656957056  1.06D-06  2.51D-01    1.07    -6.94    5.93
RFC J0940+3015  Gaia  696800856855072768  8.31D-07  9.06D-01    0.06     0.62   -0.28
RFC J0940+6148  Gaia 1063067765117819648  1.16D-08  4.94D-01    1.59     0.02    1.30
RFC J0940-6107  Gaia 5251104737826859520  1.21D-06  9.72D-02    3.28    -1.59    1.59
RFC J0941-1335  Gaia 5690601869270058624  1.66D-06  9.34D-01    0.04     0.03    0.43
RFC J0941+1145  Gaia  613779998017170048  8.21D-07  5.86D-01    0.39     2.47   -0.43
RFC J0941-0754  Gaia 3820222707980361472  1.37D-06  7.71D-01    0.18    -1.19   -1.10
RFC J0941+2728  Gaia  647644887438126848  1.34D-05  8.15D-01    0.14     6.17   -3.50
RFC J0942+6403  Gaia 1064591413355891328  2.53D-08  5.42D-01    1.47    -0.76   -1.15
RFC J0942-0759  Gaia 3819466862455671808  1.45D-06  6.35D-01    0.33    -1.63    3.08
RFC J0942-7731  Gaia 5203405178921516416  7.00D-07  3.91D-01    1.89    -3.59    1.42
RFC J0943+6150  Gaia 1063044400495757056  7.37D-09  7.77D-01    0.86     0.48    0.21
RFC J0943+3614  Gaia  799464628362332800  6.12D-06  6.50D-01    0.31     0.41   -1.65
RFC J0943-0819  Gaia 3819395978315208192  5.17D-06  2.21D-02    3.20   -19.13   13.98
RFC J0943+2028  Gaia  639640683300611072  5.27D-07  6.49D-01    0.31     0.69   -2.71
RFC J0944+5007  Gaia  826108853120120320  4.12D-08  7.08D-01    1.04    -1.32    0.98
RFC J0944+3347  Gaia  794447213207646336  3.62D-06  1.21D-01    1.70    -5.42    5.50
RFC J0944-2359  Gaia 5663358376316287360  5.15D-07  9.69D-01    0.24    -0.77   -0.36
RFC J0944+4638  Gaia  821717747275844224  3.82D-08  2.76D-01    2.29     2.11   -0.45
RFC J0944+5202  Gaia 1020114484385686656  5.83D-09  5.79D-01    1.37    -0.72    0.24
RFC J0945+5821  Gaia 1049626063670145536  2.28D-08  7.80D-01    0.85    -0.85   -0.03
RFC J0945-4609  Gaia 5411483249061519360  4.80D-05  5.21D-01    0.48     4.73   -0.55
RFC J0945+3534  Gaia  796381906995672576  3.56D-06  2.44D-01    1.10   -12.93    3.54
RFC J0945+5757  Gaia 1025409663671641216  6.00D-09  6.71D-01    1.13     0.51   -0.05
RFC J0945-0153  Gaia 3827549956546804864  5.94D-07  7.15D-01    0.23    -0.03    2.14
RFC J0945+1205  Gaia  613429391246216576  1.67D-07  9.92D-01    0.11    -0.23   -0.28
RFC J0945+6012  Gaia 1050587449149200256  7.60D-08  2.92D-01    2.23     1.03   -1.64
RFC J0946+0104  Gaia 3846292094314687232  9.06D-07  7.81D-01    0.17     1.05    0.75
RFC J0946+1017  Gaia  612552084046799616  8.64D-08  9.88D-01    0.14    -0.52   -0.14
RFC J0946+4317  Gaia  819885204989737728  3.43D-06  1.86D-01    1.33     6.90  -14.55
RFC J0946-4707  Gaia 5411361860397193984  6.25D-05  2.25D-01    1.17    -2.77   11.82
RFC J0947-2541  Gaia 5658475548256817024  7.33D-07  8.59D-01    0.63    -0.04    1.14
RFC J0947+0725  Gaia 3853787774319020160  2.59D-06  1.13D-01    1.75    -8.00   17.90
RFC J0947+1113  Gaia  612764186711255424  4.79D-06  1.54D-01    1.49   -21.36    2.30
RFC J0947-7731  Gaia 5203408026484148352  3.30D-07  7.05D-02    3.55     3.38   -1.78
RFC J0948-3223  Gaia 5439061783822813056  2.26D-07  5.25D-01    1.51    -1.22   -0.69
RFC J0948+0855  Gaia 3878815339026468608  2.28D-05  2.51D-01    1.08    -3.11  -26.42
RFC J0948+4039  Gaia  801336924865881728  2.32D-09  7.66D-01    0.89    -0.11   -0.40
RFC J0948+0022  Gaia 3834183241477199616  3.16D-07  1.98D-01    1.27    -1.53    2.70
RFC J0949+6039  Gaia 1050717054082524672  3.14D-07  8.46D-02    2.01     2.73   -2.74
RFC J0949-1406  Gaia 5687366762464118912  3.73D-05  4.56D-01    0.59     1.89  -12.83
RFC J0949+2920  Gaia  744305875208358528  5.27D-08  9.92D-01    0.11     0.17    0.27
RFC J0950+4553  Gaia  821406963442591872  7.08D-09  9.67D-02    3.28    -0.61    1.23
RFC J0950-2844  Gaia 5464553376795232000  1.93D-05  9.36D-01    0.04     0.25    1.01
RFC J0950-4650  Gaia 5411196968020950016  1.51D-05  6.31D-01    1.23     0.65   -4.62
RFC J0951-4915  Gaia 5406454426473930496  6.99D-06  8.05D-01    0.78    -0.35    2.71
RFC J0951-2123  Gaia 5664317120390056192  9.41D-07  5.17D-01    0.49     0.81    1.32
RFC J0952+2352  Gaia  642931452882885504  1.12D-06  2.60D-01    1.05     5.77   -7.41
RFC J0952-2720  Gaia 5657302781666103424  8.05D-07  8.42D-01    0.68    -0.77    1.03
RFC J0952+5048  Gaia  827688507731396864  1.07D-08  2.39D-01    2.45    -0.76    0.03
RFC J0952-5049  Gaia 5405704735652362496  1.23D-05  9.57D-01    0.30    -0.77    0.89
RFC J0952-2453  Gaia 5660064926674330752  1.19D-06  3.49D-01    0.80     1.13   -3.28
RFC J0952+3512  Gaia  796170766403359616  1.32D-06  7.01D-01    0.25     1.97   -0.25
RFC J0952+6538  Gaia 1066310912103182464  1.06D-07  2.34D-01    2.47     4.23   -1.07
RFC J0952+0713  Gaia 3853619171082672768  5.46D-06  9.39D-01    0.04     0.80    0.50
RFC J0952-3006  Gaia 5464212768709395072  2.13D-06  8.65D-01    0.62    -0.45   -2.87
RFC J0953-0929  Gaia 3770889751545461248  8.52D-06  8.49D-01    0.11     1.36    1.31
RFC J0953-0840  Gaia 3771504722142425984  4.28D-06  7.23D-01    0.23    -1.01    5.77
RFC J0953-6924  Gaia 5243126062971651840  3.65D-07  4.21D-01    1.80    -1.65    0.48
RFC J0953+1720  Gaia  620070888154710784  1.34D-06  9.18D-01    0.05    -0.44    0.11
RFC J0954+2122  Gaia  628204491061355392  1.59D-06  5.89D-01    0.38    -3.32    1.98
RFC J0954-4108  Gaia 5419607815353769216  1.69D-06  1.01D-01    3.25     6.68    1.90
RFC J0954-4736  Gaia 5408101632328410240  2.57D-05  3.94D-01    0.70    -5.19    0.49
RFC J0954+1743  Gaia  626100678640871808  8.54D-07  9.39D-01    0.04     0.24   -0.39
RFC J0955-1845  Gaia 5671807985737091456  4.38D-07  5.57D-01    1.43    -1.24    2.07
RFC J0955+6903  Gaia 1070470605109644672  1.38D-07  1.28D-01    3.04     2.86    2.14
RFC J0955+3335  Gaia  794971920771995648  6.86D-09  1.47D-01    2.92     1.17    0.04
RFC J0955+5001  Gaia  826678915539349120  1.02D-08  3.78D-01    1.94    -0.61    0.37
RFC J0956+3935  Gaia  806251810561350400  4.12D-07  6.85D-02    3.57    -5.73    9.16
RFC J0956+5753  Gaia 1046454591098786432  1.37D-08  1.91D-01    2.67     0.54   -1.50
RFC J0956+2515  Gaia  643509555481026176  1.29D-07  7.21D-01    0.23     1.09    0.58
RFC J0957-1532  Gaia 5686035700559518080  1.13D-05  1.02D-02    3.90     3.44   38.53
RFC J0958-0224  Gaia 3829551067713060736  1.07D-06  8.32D-01    0.12     0.88    0.42
RFC J0958+4725  Gaia  823095504065171456  6.24D-09  6.49D-01    1.19     0.03   -0.64
RFC J0958-2443  Gaia 5659696933876319744  4.48D-07  9.03D-01    0.50    -1.04    0.44
RFC J0958+3224  Gaia  746772663904852608  5.38D-10  3.63D-01    1.99    -0.27    0.18
RFC J0958-2655  Gaia 5466655303724807168  4.96D-05  4.15D-01    0.66    25.95   -1.03
RFC J0958-3612  Gaia 5434443353948239104  2.06D-07  6.90D-01    1.08     1.04   -0.02
RFC J0958+5039  Gaia  827257808411267712  2.36D-08  8.82D-02    3.36    -1.23    1.16
RFC J0958-4110  Gaia 5418813040245557376  6.89D-07  1.74D-01    2.76     0.94    3.47
RFC J0958+6533  Gaia 1065521153516714752  1.21D-09  5.42D-01    1.46     0.11    0.31
RFC J0958+4237  Gaia  807883210939278720  5.70D-08  7.55D-01    0.92     1.58   -0.47
RFC J0958+2948  Gaia  743966778950361600  6.69D-07  4.51D-01    0.59    -4.23    3.84
RFC J0959+2123  Gaia  629471334615266048  1.28D-06  3.22D-01    0.87     5.99   -6.26
RFC J1000+1324  Gaia  614947267048604032  2.43D-06  7.77D-02    2.08    10.48  -17.59
RFC J1000+5805  Gaia 1046426003796702336  2.67D-06  3.72D-01    0.75     2.29   -1.73
RFC J1000+5332  Gaia  828570350416961664  2.96D-08  1.33D-01    3.00     2.52    0.58
RFC J1001+2911  Gaia  743736465624044160  1.09D-06  3.10D-01    0.90     5.09   -6.45
RFC J1001+555A  Gaia 1045165997830581248  1.38D-09  6.60D-01    1.16    -0.21    0.04
RFC J1001+2847  Gaia  743659018773360128  2.30D-06  3.15D-01    0.89     4.10   16.07
RFC J1001+1015  Gaia 3878690819334776192  8.47D-07  8.88D-01    0.08     0.37   -0.60
RFC J1001-4438  Gaia 5414860570824549376  4.40D-07  7.47D-01    0.94    -0.39    1.22
RFC J1002+3632  Gaia  795977046199578752  3.06D-06  8.98D-01    0.07    -1.80   -0.71
RFC J1002+2216  Gaia  629810705750601472  7.58D-06  9.90D-01    0.01     0.26   -0.04
RFC J1002-6138  Gaia 5255958055183627904  1.93D-05  7.03D-01    1.05     0.77   -4.36
RFC J1003+6813  Gaia 1070178856575012736  6.42D-09  6.76D-01    1.12    -0.28    0.59
RFC J1003+3244  Gaia  746693258549535744  7.00D-07  9.29D-01    0.05     0.52    0.14
RFC J1004-0520  Gaia 3821915234332374016  2.28D-06  2.45D-01    1.09    -4.18  -14.66
RFC J1004+2225  Gaia  629651551443062528  8.25D-06  9.29D-01    0.05     0.22   -1.13
RFC J1005+4805  Gaia  822841860476724864  4.67D-08  9.67D-01    0.26     0.37    0.21
RFC J1005+6154  Gaia 1051215579525947264  2.49D-08  8.57D-01    0.64     0.90    0.17
RFC J1006-7409  Gaia 5205731328916784128  1.06D-06  9.51D-01    0.33     0.23   -0.67
RFC J1006-5018  Gaia 5406671545663055872  1.67D-06  7.08D-01    1.04     1.09   -0.90
RFC J1006+6523  Gaia 1065539535976371840  2.21D-07  7.00D-01    1.06    -1.08    3.24
RFC J1006-2159  Gaia 5666845859695010816  5.98D-07  8.84D-01    0.08    -0.40    0.05
RFC J1006+345A  Gaia  747537786558664832  9.06D-06  1.84D-01    1.34    -8.29   30.35
RFC J1007-0207  Gaia 3829768702291923456  7.33D-07  9.32D-01    0.04     0.19   -0.14
RFC J1007-5356  Gaia 5356342195465288832  7.23D-06  8.66D-02    3.38    -4.23    3.49
RFC J1007+5802  Gaia 1046577908199899264  6.22D-09  3.04D-01    2.19    -0.66    0.10
RFC J1007+1248  Gaia 3881652353904166400  1.58D-07  8.07D-01    0.78     1.96   -0.03
RFC J1007-3333  Gaia 5458819801613604224  7.63D-08  9.81D-01    0.18    -0.14    0.06
RFC J1007+5908  Gaia 1046870275213469440  2.82D-08  7.36D-01    0.96    -0.73   -0.14
RFC J1007+0708  Gaia 3874032772683145984  9.52D-07  7.79D-01    0.17     0.55    2.11
RFC J1008+0029  Gaia 3834868271581437184  4.12D-07  7.42D-01    0.21    -0.04   -0.71
RFC J1008-3139  Gaia 5460263975777375232  3.96D-06  6.94D-01    0.26    -0.17    1.36
RFC J1008-3011  Gaia 5462094456478898816  2.44D-06  9.19D-01    0.44     1.32    2.55
RFC J1009-4847  Gaia 5407230406804479104  3.91D-05  6.11D-01    1.29     2.18  -11.84
RFC J1009+1602  Gaia  621764170421351040  8.45D-07  7.44D-01    0.20     1.18   -0.39
RFC J1009+1401  Gaia 3888019969337827712  2.99D-06  4.06D-01    0.68    -5.66  -10.44
RFC J1010-3119  Gaia 5460298369874599168  1.41D-07  4.83D-01    1.63     0.96   -0.42
RFC J1010+4132  Gaia  805327361800593024  9.46D-09  7.28D-02    3.52    -1.10    0.97
RFC J1010+0803  Gaia 3874938701545011712  6.82D-07  7.62D-01    0.19     1.05    0.11
RFC J1010-0200  Gaia 3829026566307970944  1.01D-06  9.19D-01    0.05     0.28    0.60
RFC J1010+3330  Gaia  746424015639732352  1.02D-05  9.87D-01    0.01    -0.08    0.20
RFC J1011+0106  Gaia 3835009283947328000  5.77D-06  9.23D-01    0.05    -0.85   -0.52
RFC J1011-0423  Gaia 3780140149029527168  4.26D-06  3.01D-01    0.92   -12.43   14.30
RFC J1011+6529  Gaia 1065365125945095552  5.00D-08  6.07D-01    1.30    -0.29    1.87
RFC J1011-3223  Gaia 5459371893890501632  1.65D-07  2.27D-01    2.50     1.33    1.80
RFC J1012-3304  Gaia 5459055406340364416  5.36D-07  6.04D-01    1.30     0.40   -2.76
RFC J1012+3309  Gaia  746353749974385408  1.78D-07  8.53D-01    0.11     0.48    0.28
RFC J1012+0630  Gaia 3873739306157876608  9.32D-07  8.10D-01    0.14     1.19    1.85
RFC J1012-3740  Gaia 5421190940303131776  2.14D-07  2.53D-01    2.39    -0.76    1.31
RFC J1012-4259  Gaia 5415277354448447616  2.63D-06  4.48D-01    1.72     0.30   -4.09
RFC J1012+4229  Gaia  805518505024829568  4.48D-08  3.73D-01    1.95    -0.42    2.56
RFC J1013+3526  Gaia  753360903218485504  1.23D-07  7.90D-01    0.16     0.12    0.93
RFC J1013-4005  Gaia 5420646170943373952  3.46D-06  6.54D-02    3.61     0.44   10.69
RFC J1013-2831  Gaia 5465683335445507584  7.23D-07  1.18D-02    4.84    -7.31   -0.17
RFC J1013+4918  Gaia  823010085755214592  6.59D-09  3.32D-01    2.09     0.07    1.08
RFC J1013+7427  Gaia 1126361289409517824  3.49D-08  8.40D-01    0.69    -0.82    0.02
RFC J1013+2449  Gaia  726636585910575360  1.45D-06  8.28D-01    0.13     1.01   -1.62
RFC J1014+1946  Gaia  625308858473860736  1.60D-06  3.46D-01    0.81    -8.53   -0.62
RFC J1014+5503  Gaia  852959511185606144  1.48D-07  6.99D-01    1.06    -0.39   -3.05
RFC J1014+0408  Gaia 3860754417431501440  1.08D-06  9.06D-01    0.06    -0.39    0.21
RFC J1014+2749  Gaia  739617420188291072  1.59D-06  1.24D-01    1.67     9.09  -15.35
RFC J1014+2301  Gaia  725384929361390336  8.03D-07  2.21D-01    1.18    -7.01   13.60
RFC J1014-4508  Gaia 5414203921864362752  4.46D-05  4.89D-01    0.53    -6.00    3.53
RFC J1015+0158  Gaia 3835536568492285824  6.22D-06  1.96D-01    1.28   -17.85   17.75
RFC J1015+1227  Gaia 3880691655623008768  9.50D-07  8.33D-01    0.12    -0.97   -0.27
RFC J1015-1952  Gaia 5669054602461765632  1.45D-07  2.10D-01    2.57    -0.97    2.49
RFC J1015+0109  Gaia 3832316648690766976  1.56D-07  6.34D-01    0.33    -0.85    0.67
RFC J1016+0513  Gaia 3860987032859992576  1.08D-06  9.44D-01    0.04     0.16    0.47
RFC J1016-2650  Gaia 5465944121565727488  5.68D-07  6.74D-01    1.12    -0.87   -1.96
RFC J1016+2037  Gaia  625771890304467840  1.01D-07  9.85D-01    0.16     0.56   -0.09
RFC J1017+5924  Gaia 1048238548714644736  2.12D-09  5.34D-01    1.49     0.37   -0.30
RFC J1017-5224  Gaia 5358180608973044480  2.36D-06  7.33D-01    0.97     0.72    0.90
RFC J1017+4329  Gaia  805948517150763776  5.57D-08  3.40D-01    2.06    -1.52    2.06
RFC J1017+2732  Gaia  740861139637793664  7.89D-07  9.15D-01    0.06    -0.43   -0.91
RFC J1018+4853  Gaia  846758540482716544  2.32D-06  1.33D-01    1.61    -5.25    4.41
RFC J1018+3542  Gaia  753415535202884352  1.62D-07  7.71D-01    0.18     0.35   -0.73
RFC J1018+0715  Gaia 3873850666070052096  1.48D-06  8.86D-01    0.08    -1.00    0.65
RFC J1018-2140  Gaia 5667801880761400448  7.10D-05  4.99D-02    2.47   -77.38   80.88
RFC J1018-3123  Gaia 5460943027287271168  8.39D-09  5.72D-01    1.39    -0.10    0.29
RFC J1018+1036  Gaia 3877169335759819648  1.22D-06  4.82D-01    0.54    -0.88    6.90
RFC J1018+5911  Gaia 1048222433997255936  6.16D-09  3.10D-01    2.16     0.73    0.30
RFC J1019-2708  Gaia 5471875952437948672  3.93D-07  9.27D-01    0.42     0.76   -0.73
RFC J1019-2436  Gaia 5472811366249278592  1.15D-06  4.06D-01    0.68    -1.06    2.10
RFC J1019+6320  Gaia 1052151882396770944  3.79D-09  5.45D-01    1.46    -0.36   -0.25
RFC J1020-4251  Gaia 5416031756862680320  1.56D-05  7.10D-01    1.03     6.43    0.43
RFC J1020+4320  Gaia  805908591134677248  5.61D-09  2.08D-01    2.58     0.87    0.58
RFC J1020+0350  Gaia 3859853367653158784  7.21D-07  2.28D-01    1.16    -4.42    0.74
RFC J1020+4920  Gaia  846794343330584320  5.38D-08  5.84D-01    1.35     0.67   -1.26
RFC J1020-3211  Gaia 5460659353286168576  7.76D-07  6.72D-01    1.13     1.10   -0.09
RFC J1021+4523  Gaia  809226573629857152  2.74D-08  4.77D-01    1.64     0.87    1.12
RFC J1021+3437  Gaia  752369006291372288  1.85D-07  8.26D-01    0.13    -0.32    0.53
RFC J1022+4126  Gaia  804751183351696768  3.19D-05  5.70D-01    0.41   -18.42   20.72
RFC J1022-0654  Gaia 3775540823170110720  1.84D-06  5.94D-01    0.38     4.01    2.08
RFC J1022-0113  Gaia 3830507814623665792  1.91D-06  5.07D-01    0.50    -1.50    5.50
RFC J1022-0958  Gaia 3767928663652302336  1.25D-07  9.48D-01    0.33     0.53   -0.36
RFC J1023+3948  Gaia  756029727177261184  4.50D-06  5.83D-01    0.39     4.28   -4.92
RFC J1023+2856  Gaia  741427319406865152  1.58D-07  7.83D-01    0.84    -1.34   -3.49
RFC J1023-4224  Gaia 5416244173060059136  3.23D-06  6.64D-01    1.15     2.65   -2.20
RFC J1023+3953  Gaia  756031135926562688  2.29D-05  9.18D-01    0.05     1.36   -0.61
RFC J1023+3000  Gaia  741737141167684096  1.58D-07  6.70D-01    0.28    -0.70   -1.43
RFC J1024-3234  Gaia 5448658321309140352  1.49D-07  1.54D-02    4.66    -0.51    2.94
RFC J1024+1912  Gaia  624432307184916352  1.51D-06  8.08D-01    0.14    -0.96    1.06
RFC J1024+2332  Gaia  725652454284817152  6.85D-07  7.56D-01    0.19     0.59   -3.33
RFC J1024-1031  Gaia 3767837816504159616  4.66D-07  6.46D-01    0.31    -2.33    0.09
RFC J1025-0509  Gaia 3779151722434566400  7.62D-07  7.16D-01    0.23     0.69   -1.21
RFC J1025-0429  Gaia 3779329293562550144  7.42D-06  8.59D-01    0.10    -1.26   -1.00
RFC J1026+0131  Gaia 3855492257859966848  2.35D-06  7.04D-01    0.25     1.84    3.00
RFC J1026+0627  Gaia 3863006767001219712  8.03D-05  4.99D-01    1.58   -17.56   28.27
RFC J1026-8543  Gaia 5190759863193714432  4.22D-07  4.69D-02    3.87     3.71   -3.31
RFC J1026+7032  Gaia 1076525237685945216  2.37D-08  7.56D-01    0.91     0.53    1.04
RFC J1026+0852  Gaia 3863945337614310016  9.47D-07  5.81D-01    0.39     1.85    4.59
RFC J1026+6448  Gaia 1053497375391399936  1.24D-07  3.04D-01    2.19    -3.33    0.53
RFC J1026+5906  Gaia 1047512218205714560  1.90D-08  2.65D-01    2.34     1.16   -0.35
RFC J1026-1748  Gaia 3747409715096048640  1.63D-06  1.74D-01    1.38     5.16   -9.52
RFC J1027+4803  Gaia  834486856845686272  9.58D-08  8.04D-01    0.78    -0.20    1.97
RFC J1027+7428  Gaia 1126515873874672256  3.25D-09  4.49D-01    1.72     0.38    0.39
RFC J1027+1831  Gaia 3890948106241995008  4.78D-07  9.07D-01    0.06     0.44    0.25
RFC J1028-2644  Gaia 5469135488424495232  2.51D-05  8.12D-01    0.14    -2.75   -4.26
RFC J1028+3107  Gaia  747915640601632128  2.43D-07  6.72D-01    0.28    -0.32   -1.62
RFC J1028+2401  Gaia  722779052444073216  1.99D-06  8.36D-01    0.12     0.63   -1.70
RFC J1028+3553  Gaia  752871586184590848  1.04D-05  9.18D-01    0.05     0.53   -1.15
RFC J1028-0236  Gaia 3782074980255947008  1.17D-06  8.05D-01    0.15     0.24    1.80
RFC J1028-0844  Gaia 3774121525456822656  9.86D-07  9.28D-01    0.05     0.19   -0.21
RFC J1028+3844  Gaia  755681697386922112  2.15D-07  4.02D-01    0.69     1.90   -1.73
RFC J1029+0519  Gaia 3861917528934632960  8.77D-06  9.77D-01    0.01     0.46   -0.18
RFC J1029+1552  Gaia 3889286366215318784  1.64D-06  3.95D-01    0.70    -2.18    6.79
RFC J1029-1852  Gaia 3747076597430359680  8.42D-07  7.93D-01    0.16    -0.31    1.01
RFC J1029+2522  Gaia  727438404768705920  1.70D-07  2.80D-01    2.28     1.73   -7.02
RFC J1029+3224  Gaia  748133962379102208  1.48D-05  5.19D-01    0.48     2.66  -27.99
RFC J1030-3444  Gaia 5447213086287648640  2.12D-07  4.46D-01    1.73     0.68   -1.53
RFC J1030-8403  Gaia 5192088176321180416  1.42D-06  8.34D-01    0.70    -0.55   -3.16
RFC J1030-3216  Gaia 5448822011104136064  4.30D-07  7.43D-01    0.95    -1.04   -0.85
RFC J1030+0853  Gaia 3864001000390054272  5.87D-06  4.23D-01    0.64    18.79   -0.81
RFC J1030+2555  Gaia  727562134183362816  3.38D-06  3.08D-02    4.18   -25.73   46.41
RFC J1030+3102  Gaia  747715426406220032  6.71D-09  1.13D-01    3.15     1.08    0.92
RFC J1031+5053  Gaia  847404125606979072  5.52D-09  3.54D-01    2.01    -0.44   -0.17
RFC J1031+7441  Gaia 1126525219722017536  5.56D-09  2.58D-01    2.37     0.76    0.10
RFC J1031+6020  Gaia 1048009609777940608  3.98D-09  7.26D-01    0.99     0.13    0.46
RFC J1032+0309  Gaia 3856917190569665280  2.37D-07  4.80D-01    0.55    -2.16   -1.60
RFC J1032+7218  Gaia 1077283179154951936  3.55D-08  3.53D-01    2.02     0.89   -1.38
RFC J1032+6623  Gaia 1059832005476386944  4.55D-08  3.39D-01    2.06    -0.73   -2.97
RFC J1032+3738  Gaia  754626922138988288  2.02D-05  9.70D-01    0.02     0.29   -0.31
RFC J1033+4116  Gaia  780534336666819200  1.92D-06  1.93D-01    1.30   -12.85   -5.74
RFC J1033-5035  Gaia 5363865358964748800  5.42D-05  4.66D-01    1.67    14.08    8.61
RFC J1033+071A  Gaia 3862737558450888960  7.50D-06  9.07D-01    0.06     1.49    1.45
RFC J1033+6051  Gaia 1048060496550812416  2.45D-09  4.70D-01    1.66     0.47    0.04
RFC J1034+1429  Gaia 3885812115630351104  1.07D-06  6.70D-01    0.28    -1.55    3.25
RFC J1035-2011  Gaia 3554545995373627008  1.63D-07  2.56D-01    2.37    -0.58    2.17
RFC J1035+5652  Gaia  853955256403477120  1.21D-08  7.30D-01    0.98     0.35    0.60
RFC J1035-1816  Gaia 3555028543538776960  2.91D-07  4.99D-01    1.58    -2.65    1.74
RFC J1035+5542  Gaia  853647358788033792  9.09D-09  1.51D-01    2.89    -0.81    1.18
RFC J1035+3756  Gaia  754974608331300096  3.55D-06  6.52D-01    0.30    -0.50    6.43
RFC J1036-3109  Gaia 5454989141758204672  5.45D-06  7.13D-01    0.24    -0.18   -2.66
RFC J1036+2203  Gaia  721371333963078400  1.41D-05  9.69D-01    0.02     0.29   -0.65
RFC J1036-3744  Gaia 5441400238894822784  1.66D-07  2.00D-01    2.63     1.63   -1.59
RFC J1037-3343  Gaia 5447703945215699456  1.44D-06  1.04D-02    4.92     2.22   -9.87
RFC J1037+4650  Gaia  830742298199015168  6.56D-08  5.29D-01    1.50    -1.16   -1.46
RFC J1037-2934  Gaia 5455443201405054080  2.41D-08  5.71D-01    1.39     0.38   -0.65
RFC J1037+4335  Gaia  828869868552059136  8.37D-07  9.14D-02    1.94     4.12  -11.46
RFC J1037+0424  Gaia 3858618547375379584  7.32D-08  8.39D-01    0.69    -1.54    0.93
RFC J1037-2823  Gaia 5455953134282386304  2.40D-07  9.73D-01    0.22     0.25    0.58
RFC J1038-4325  Gaia 5367915856723360000  1.78D-07  3.21D-01    2.13     0.44   -1.29
RFC J1038+4244  Gaia  780731286687369600  1.86D-05  8.13D-01    0.14    -0.87    6.08
RFC J1038+1346  Gaia 3884775963359989376  1.85D-06  8.29D-01    0.13     0.50   -1.69
RFC J1038-5311  Gaia 5354512191509779072  6.08D-06  6.01D-01    1.31     2.70   -1.41
RFC J1038+0512  Gaia 3858734270973963904  1.25D-05  7.01D-01    0.25     5.41    2.17
RFC J1039-1541  Gaia 3749587641472460160  5.70D-05  8.84D-01    0.08     4.33   -1.74
RFC J1040+0617  Gaia 3859468336719069696  3.42D-06  9.63D-01    0.02     0.25    0.41
RFC J1040+5540  Gaia  850614252885346432  7.30D-08  7.78D-01    0.85     1.43    0.66
RFC J1041+4138  Gaia  779683589544967168  1.09D-06  4.41D-01    0.61    -4.80   -3.45
RFC J1041+0610  Gaia 3859450946396423296  1.68D-07  9.21D-01    0.05     0.21    0.15
RFC J1041+2101  Gaia 3987811026200104576  1.10D-07  9.81D-01    0.18    -0.01   -0.73
RFC J1041-4740  Gaia 5366065859688764160  1.06D-07  1.59D-01    2.84     0.21   -1.04
RFC J1041+523A  Gaia  849141628857150848  6.17D-10  6.17D-01    1.27     0.01   -0.27
RFC J1041+523B  Gaia  849141628857152128  1.75D-09  7.05D-01    1.05    -0.08    0.37
RFC J1042-4129  Gaia 5392507327628953216  8.24D-06  1.99D-01    2.63     9.07    9.26
RFC J1042+2938  Gaia  734626702550300288  2.09D-07  7.16D-01    1.02     1.51   -3.46
RFC J1042+0321  Gaia 3857545527105281152  6.24D-06  8.47D-01    0.11    -3.77    1.09
RFC J1042-4143  Gaia 5391750760550516992  1.70D-07  9.20D-01    0.44     0.37   -0.05
RFC J1042+1203  Gaia 3872348149071098880  1.79D-06  7.33D-01    0.22     0.98   -2.72
RFC J1042+0748  Gaia 3868642416928366720  1.76D-05  6.85D-01    0.27     2.48   -7.07
RFC J1043+2408  Gaia  723314686405147776  2.12D-05  3.64D-01    0.77    14.00  -32.48
RFC J1043-0553  Gaia 3776496062550806656  1.08D-06  8.90D-01    0.08    -0.04    1.37
RFC J1043-3400  Gaia 5444541681054389120  5.30D-07  2.08D-01    2.58    -1.49   -4.53
RFC J1043-3401  Gaia 5444540684621946880  3.03D-07  7.23D-01    1.00    -1.54   -0.37
RFC J1044-5201  Gaia 5360506213510309632  1.37D-06  4.56D-01    1.70     0.71   -1.87
RFC J1044+2959  Gaia  734966245484500352  1.11D-05  8.27D-01    0.13    -1.83   -6.53
RFC J1044+5322  Gaia  849389568728999040  1.50D-08  7.22D-01    1.00    -0.39   -0.57
RFC J1044+8054  Gaia 1133938470713607040  2.80D-09  5.03D-01    1.57     0.23    0.41
RFC J1044-5440  Gaia 5353079905811462272  4.76D-05  2.09D-01    1.23     8.98    0.98
RFC J1045+1735  Gaia 3982821373716336896  7.22D-06  8.00D-01    0.15     2.44    1.65
RFC J1045-2927  Gaia 5454918425120317184  4.46D-08  6.16D-01    1.27     0.81    0.23
RFC J1045+0624  Gaia 3865287394635288320  1.00D-08  3.40D-01    2.06     0.13   -0.98
RFC J1046+7321  Gaia 1077448488150896768  2.35D-06  2.07D-01    1.24   -11.67   -3.54
RFC J1046+5354  Gaia  849792539740461440  6.10D-09  5.50D-01    1.44     0.46    0.54
RFC J1046-3655  Gaia 5443169937219614848  1.45D-06  7.91D-02    3.45    -2.73    5.48
RFC J1047-1308  Gaia 3757129054286548352  2.81D-07  7.35D-01    0.21    -0.26    0.37
RFC J1047+0029  Gaia 3806557462073974016  4.39D-06  6.85D-01    0.27     3.79   -4.19
RFC J1047+5821  Gaia  854519168429683968  1.73D-08  4.44D-01    1.74    -0.76   -1.07
RFC J1047+4725  Gaia  832145996589842432  3.62D-08  2.27D-01    2.50     1.27    1.41
RFC J1047+2635  Gaia  730763912043174144  9.03D-08  9.96D-01    0.07     0.16    0.28
RFC J1047+7238  Gaia 1077355437684208768  2.81D-09  5.11D-01    1.55     0.41   -0.18
RFC J1048+1514  Gaia 3885406640651945472  2.05D-06  1.55D-01    1.48     9.03   -7.21
RFC J1048-1909  Gaia 3554336916365276672  3.01D-07  7.40D-01    0.96     0.14    0.92
RFC J1048-4639  Gaia 5363585640629244032  8.47D-07  1.40D-01    2.96     2.66   -1.44
RFC J1048+7143  Gaia 1077064513780312960  1.61D-08  5.74D-01    1.38     0.12    1.18
RFC J1048-4727  Gaia 5363137069957355520  1.06D-05  1.92D-01    2.66    -8.63    0.82
RFC J1048+2115  Gaia 3989102746203840640  1.94D-05  2.14D-01    1.21   -19.82   43.49
RFC J1048+6008  Gaia  855664859545785088  3.48D-08  2.04D-02    4.47     1.00   -2.97
RFC J1048-4114  Gaia 5391831815173439744  2.54D-08  5.63D-01    1.41    -0.14   -0.46
RFC J1049-0513  Gaia 3776978026601161088  3.39D-05  9.50D-01    0.03     1.79    0.89
RFC J1049-0040  Gaia 3803148391912054784  3.09D-06  8.28D-01    0.13    -1.44   -0.23
RFC J1049-2231  Gaia 3550108061501445888  2.18D-06  7.85D-01    0.16    -1.94   -0.26
RFC J1049-1713  Gaia 3556885245016123776  9.03D-06  9.43D-02    1.91     7.31   32.42
RFC J1049+1548  Gaia 3981570816677108992  2.76D-09  4.38D-01    1.75     0.17   -0.75
RFC J1049-0941  Gaia 3761242808321717760  3.37D-07  7.60D-01    0.90    -2.75   -2.27
RFC J1049+1429  Gaia 3885117018122434560  1.31D-07  7.92D-01    0.82     2.47    0.12
RFC J1050+0432  Gaia 3858053570200178560  1.06D-08  4.08D-01    1.84     1.36    0.05
RFC J1050-0318  Gaia 3801436005631008512  1.47D-06  6.53D-01    0.30    -1.36    2.06
RFC J1050-2405  Gaia 3548912888066571520  8.46D-07  5.47D-01    1.45    -3.81   -5.05
RFC J1050-7254  Gaia 5229310012176926080  2.79D-07  8.03D-01    0.79     0.51   -0.17
RFC J1050-4719  Gaia 5363318351928284672  1.43D-07  9.90D-01    0.12     0.10    0.03
RFC J1050-3517  Gaia 5443421416145368832  7.67D-07  9.85D-01    0.16     0.58    0.03
RFC J1051+2027  Gaia 3988254404263350656  1.04D-07  9.72D-01    0.23     0.77    0.31
RFC J1051-3138  Gaia 5451362707596151680  9.01D-08  9.25D-01    0.42     0.09    0.58
RFC J1051+4644  Gaia  831248210988432512  2.39D-08  5.53D-01    1.44    -0.26   -1.67
RFC J1051+3943  Gaia  776409106478428160  1.34D-05  3.98D-01    0.69    -3.46   21.27
RFC J1051-0918  Gaia 3762780303536631040  1.22D-06  2.73D-01    1.01     0.50    4.15
RFC J1051+2119  Gaia 3988440599685813760  1.59D-05  8.78D-01    0.08    -1.75    2.32
RFC J1052+0806  Gaia 3865909305903350656  2.25D-05  1.25D-01    1.67   -29.34   46.15
RFC J1052+6125  Gaia 1053957005611451392  2.72D-08  7.94D-01    0.81     0.64    0.83
RFC J1052-1845  Gaia 3555698386639084160  2.16D-07  8.12D-01    0.76     0.33    1.90
RFC J1052+3355  Gaia  738148094696858240  2.70D-06  8.01D-01    0.15    -0.14    3.26
RFC J1053-1010  Gaia 3758169845120732672  2.65D-07  8.13D-01    0.14     0.15    0.30
RFC J1053-3445  Gaia 5449423169084216448  2.96D-06  1.13D-01    1.75     6.43   -3.53
RFC J1053+5401  Gaia  849656303378136832  1.37D-08  5.18D-01    1.53    -0.16    1.12
RFC J1054+7225  Gaia 1077122238140276096  4.59D-07  6.89D-01    0.26     1.08    0.32
RFC J1054+8629  Gaia 1151376690770312192  2.25D-07  6.67D-01    1.14     1.66    1.06
RFC J1054+2210  Gaia 3988881538208737408  6.54D-06  3.43D-02    2.80    22.81  -50.73
RFC J1054+3855  Gaia  775587015378144256  3.39D-08  8.51D-01    0.65     0.37    0.65
RFC J1054-2442  Gaia 3536813896474370944  2.84D-06  3.79D-02    2.71    13.56   -5.12
RFC J1054+5512  Gaia  850000244362897664  2.84D-08  3.66D-01    1.97     0.34    2.00
RFC J1054-0713  Gaia 3763682865142760704  1.72D-07  9.76D-01    0.21     0.80    0.26
RFC J1055+0205  Gaia 3808664298152805632  3.22D-06  8.39D-01    0.12    -0.66    2.32
RFC J1055+4524  Gaia  782938040883717248  7.07D-07  4.57D-01    0.58     2.57    4.24
RFC J1056+7401  Gaia 1079740587642710016  3.97D-08  9.32D-01    0.40     0.50    0.49
RFC J1056+0621  Gaia 3864726197028012672  1.39D-06  6.42D-01    0.32     1.60   -1.93
RFC J1056+5019  Gaia  836022084315606144  4.62D-07  2.24D-01    2.51    -8.31    4.93
RFC J1056-1330  Gaia 3756178354685043072  2.37D-05  4.87D-01    0.53    13.91  -14.22
RFC J1056+7011  Gaia 1072938733835527552  5.55D-09  4.99D-01    1.58     0.87    0.10
RFC J1057+6220  Gaia 1054277169653487872  1.01D-08  7.70D-01    0.88    -0.08    0.65
RFC J1057-2342  Gaia 3536998717507533440  1.99D-07  4.75D-01    1.65    -2.01    2.37
RFC J1057-4039  Gaia 5390230067249065344  1.79D-06  5.44D-01    1.46     1.34    5.86
RFC J1057+3709  Gaia  774806877521287552  9.15D-07  7.20D-01    0.23     1.61    3.04
RFC J1057-2509  Gaia 3536561730354650752  7.23D-09  8.60D-01    0.63     0.18    0.15
RFC J1057-2433  Gaia 3536874988088871936  1.23D-04  2.91D-01    0.95   -58.74  -40.63
RFC J1058-3024  Gaia 5452846945214301056  2.84D-07  2.37D-01    2.45    -3.58    1.20
RFC J1058+4304  Gaia  781542760627867904  1.23D-06  5.15D-01    0.49    -5.23   -3.13
RFC J1058+3353  Gaia  737455642888901248  1.63D-05  6.28D-01    0.33    -3.24   12.64
RFC J1058+8114  Gaia 1133969841154436224  3.18D-07  9.80D-01    0.19    -0.76   -0.02
RFC J1058+1951  Gaia 3985009023895845504  1.59D-05  4.83D-01    0.54    -9.04   17.37
RFC J1058+0133  Gaia 3808373271167007488  1.20D-09  8.63D-01    0.62    -0.22   -0.04
RFC J1058+2817  Gaia  730687942661516416  1.50D-09  8.07D-01    0.78    -0.05   -0.30
RFC J1058+5628  Gaia  856842195980967296  1.56D-09  7.60D-01    0.90     0.22   -0.08
RFC J1058-8003  Gaia 5199010289211239424  9.53D-08  3.63D-01    1.98     0.89   -0.59
RFC J1059-1134  Gaia 3757027727417385088  1.12D-07  9.07D-01    0.48    -0.43    0.49
RFC J1059+5239  Gaia  837300236518307200  1.51D-08  2.48D-01    2.41    -1.14   -0.65
RFC J1059+2057  Gaia 3985508167814505856  1.14D-07  9.46D-01    0.34     1.26    0.44
RFC J1059+4051  Gaia  778035971370404736  5.84D-08  2.54D-01    2.38    -0.50    5.05
RFC J1100+0444  Gaia 3815896645120697856  2.46D-07  6.31D-01    1.23    -2.71    1.29
RFC J1100+0949  Gaia 3867730990508452608  6.67D-07  4.05D-01    0.68     0.74   -4.37
RFC J1100+1629  Gaia 3981891564833722240  5.01D-06  9.18D-01    0.05     0.49    1.99
RFC J1100+4019  Gaia  777239031599013888  9.63D-07  8.25D-01    0.13    -0.06    1.38
RFC J1100-4249  Gaia 5389711956755133952  2.83D-07  8.00D-01    0.80    -0.76   -0.28
RFC J1101-4454  Gaia 5387246821622267008  1.14D-04  4.03D-01    0.68    10.22   11.99
RFC J1101+0215  Gaia 3808549948941757696  5.95D-06  7.56D-01    0.19    -2.59   -6.30
RFC J1101+7225  Gaia 1075610787609686528  2.42D-09  5.59D-01    1.42     0.32    0.24
RFC J1101-1918  Gaia 3552422426105668864  3.68D-07  4.86D-01    1.62     1.02    3.64
RFC J1101+6241  Gaia 1054499030484297728  4.06D-09  8.72D-01    0.59     0.15    0.19
RFC J1102-4404  Gaia 5387388796059187584  5.54D-08  6.49D-01    1.19     0.50   -0.05
RFC J1102+1614  Gaia 3969860468084176640  2.25D-08  1.71D-01    2.78    -1.28    1.88
RFC J1102+2840  Gaia  732178330673094144  9.40D-08  6.03D-01    1.31    -0.39   -5.19
RFC J1102+2757  Gaia  731925855315798656  2.80D-07  4.06D-02    2.65     2.44   -9.61
RFC J1102+5941  Gaia  860692067226211072  3.17D-09  1.11D-02    4.88    -1.11    0.16
RFC J1103+1158  Gaia 3871593299978626176  1.22D-05  5.52D-01    0.43   -14.31    0.35
RFC J1103-4104  Gaia 5390327305309114112  1.45D-06  7.53D-01    0.92    -0.49    3.51
RFC J1103-3251  Gaia 5402067134556704640  7.83D-09  1.78D-01    2.74     0.23    0.58
RFC J1103+1114  Gaia 3868482781583654016  2.46D-05  1.85D-01    1.33   -28.45   38.27
RFC J1103-2329  Gaia 3537151588278086784  5.22D-08  3.27D-01    2.11     1.24   -0.69
RFC J1103+0232  Gaia 3814554003984089216  5.04D-07  7.53D-01    0.92    -2.20   -3.95
RFC J1103-5357  Gaia 5347298330073755392  1.50D-06  8.27D-01    0.72     0.17   -1.14
RFC J1104+7658  Gaia 1128389098089088000  1.66D-08  9.02D-01    0.50     0.41    0.34
RFC J1104+0730  Gaia 3866355982498677632  5.14D-06  6.44D-01    0.31    -3.93   -1.57
RFC J1104+4928  Gaia  832780792756591744  6.10D-07  7.14D-02    2.16     0.57  -13.68
RFC J1104+3812  Gaia  763335397827754112  4.05D-10  9.47D-01    0.34     0.02   -0.07
RFC J1104-2431  Gaia 3536271356205469056  5.74D-08  7.28D-01    0.98     0.97   -0.33
RFC J1104+6038  Gaia  861519518445901568  5.51D-09  7.67D-01    0.88     0.11    0.49
RFC J1105-3928  Gaia 5390711893861728000  1.17D-07  4.71D-01    1.66    -1.32   -0.18
RFC J1105+0202  Gaia 3811474821670274688  3.05D-09  5.90D-01    1.34     0.10    0.41
RFC J1105-2825  Gaia 5453560356461548544  2.56D-06  2.56D-01    1.06    -2.22   -5.12
RFC J1105+3207  Gaia  733996648027784832  1.64D-06  7.23D-01    0.23     1.51   -1.95
RFC J1106+2812  Gaia  731994059396426368  2.18D-08  8.13D-01    0.76    -0.40   -1.10
RFC J1106-2444  Gaia 3536202877246783232  3.32D-06  2.38D-01    1.12     4.13   -5.49
RFC J1106+5527  Gaia  855846897439532288  1.72D-08  2.46D-01    2.42     0.80   -1.55
RFC J1106-3646  Gaia 5400082997105589120  1.20D-06  3.97D-01    1.88     5.31    3.85
RFC J1106+1713  Gaia 3971444589461978240  9.68D-08  9.13D-01    0.46    -1.12    0.68
RFC J1106-0052  Gaia 3803562632917929856  2.42D-08  5.58D-01    1.42    -0.99    0.39
RFC J1106-1020  Gaia 3758530484935318528  6.05D-07  3.60D-01    1.99     1.95   -6.35
RFC J1106+0900  Gaia 3866997341374420224  1.02D-05  5.86D-01    0.39    -8.58    5.61
RFC J1107-4449  Gaia 5387108966054774528  1.29D-08  7.15D-01    1.02    -0.15    0.23
RFC J1107+1628  Gaia 3971145591018527360  3.58D-09  8.16D-01    0.75    -0.23    0.19
RFC J1107+0533  Gaia 3816387370904439296  1.21D-05  9.27D-01    0.05    -0.84   -0.55
RFC J1107+5219  Gaia  842297031538602368  5.02D-09  3.44D-01    2.05     0.42    0.46
RFC J1107+0222  Gaia 3811508150617248512  1.85D-08  5.83D-01    1.36    -1.17   -0.14
RFC J1107+7232  Gaia 1075626249491708672  1.84D-08  2.58D-01    2.36    -1.21   -1.18
RFC J1107-3043  Gaia 5452260699357201408  7.10D-06  1.02D-01    1.84     0.83   14.42
RFC J1107+1502  Gaia 3968734946134314752  1.18D-05  6.54D-02    2.23   -25.96   45.60
RFC J1108+0202  Gaia 3811296116671761280  2.40D-07  8.07D-01    0.15    -0.61    0.19
RFC J1108-0149  Gaia 3791408871902966400  7.00D-07  4.87D-01    0.53     1.81    2.35
RFC J1109-0519  Gaia 3788173696376914048  7.59D-07  1.46D-01    1.54     1.31    5.16
RFC J1109+1444  Gaia 3968665024066577920  1.20D-05  5.79D-01    0.40    -3.61    5.04
RFC J1109+2411  Gaia 3995368347574433024  1.68D-05  9.24D-01    0.05    -0.10   -2.95
RFC J1109+6652  Gaia 1059179204807430528  2.34D-08  5.61D-01    1.41    -0.34    1.35
RFC J1110+6806  Gaia 1060239168376368768  3.67D-07  2.53D-02    4.32     8.05    2.67
RFC J1110+0429  Gaia 3815229898692344576  2.33D-07  5.36D-01    1.48    -4.65    1.78
RFC J1110-6655  Gaia 5238408853148745600  6.17D-06  6.28D-01    1.24    -0.54   -3.11
RFC J1110-1835  Gaia 3552143081430327168  4.42D-05  1.83D-01    1.34   -38.19   28.11
RFC J1110+4817  Gaia  789636128281512960  5.55D-07  2.34D-02    3.15    -8.07  -12.24
RFC J1110+7133  Gaia 1075288527623319040  4.06D-09  8.79D-01    0.57    -0.07    0.25
RFC J1110+0456  Gaia 3815352970985006976  1.80D-06  8.38D-01    0.12     1.91   -1.08
RFC J1110+1704  Gaia 3971289764480691072  1.36D-07  8.73D-01    0.59     1.03   -1.81
RFC J1111-1759  Gaia 3558229221887403648  3.42D-07  8.47D-01    0.67    -1.85    0.50
RFC J1111+5227  Gaia  842338366304941184  4.63D-09  8.84D-01    0.56    -0.24   -0.19
RFC J1111+3252  Gaia  757958030054016128  1.19D-07  8.95D-01    0.52     0.94   -0.49
RFC J1112-2218  Gaia 3538870876571848448  1.42D-06  4.80D-02    3.85    -9.09  -10.52
RFC J1112-5703  Gaia 5339989738870461952  8.79D-05  4.84D-01    0.54    -6.46   -1.06
RFC J1112+3527  Gaia  761840371251551488  1.12D-05  3.48D-01    0.81     2.90  -25.61
RFC J1112+0724  Gaia 3818181121045403008  1.92D-07  6.34D-01    0.33     0.71   -0.95
RFC J1112+6149  Gaia  862015535629067008  8.35D-09  6.31D-01    1.23    -0.59   -0.29
RFC J1112+3135  Gaia  756995716861245056  1.34D-07  3.27D-01    0.86     1.85   -0.53
RFC J1112-3745  Gaia 5397285117969940864  1.17D-05  2.48D-01    2.41     6.87   15.12
RFC J1112+3446  Gaia  758710130366864384  1.42D-05  9.26D-01    0.05     0.34   -1.83
RFC J1113-2515  Gaia 3533024910686548864  2.17D-07  4.43D-01    1.74    -0.83    2.19
RFC J1113+6853  Gaia 1061826691368223616  4.00D-08  2.31D-01    2.48     1.22   -1.84
RFC J1113-2300  Gaia 3538022191034237312  6.60D-08  5.51D-01    1.44     1.59    0.22
RFC J1113+1442  Gaia 3969942106822633216  1.18D-05  2.47D-01    1.09   -17.69   27.07
RFC J1114-1538  Gaia 3559866257262267520  5.91D-05  1.71D-01    1.40    49.08  -34.17
RFC J1114-8603  Gaia 5190511652738737280  3.16D-07  7.12D-01    1.03    -1.40    1.03
RFC J1114-0401  Gaia 3789890377625381504  8.35D-07  5.16D-01    0.49     2.50    2.50
RFC J1114+4037  Gaia  765492639641411456  3.19D-05  7.29D-01    0.22    -2.22   -7.20
RFC J1114+3241  Gaia  757165453968969728  4.68D-07  4.86D-02    3.84    12.32   16.95
RFC J1114-0247  Gaia 3790313311648487168  1.60D-07  9.83D-01    0.17     0.46   -0.17
RFC J1114-3652  Gaia 5397431662253633024  3.35D-07  2.39D-01    2.44    -2.87    0.77
RFC J1115-1631  Gaia 3559561348944016384  6.57D-05  1.53D-01    1.49   -54.59   37.48
RFC J1115-1958  Gaia 3539749768614818816  2.50D-06  9.10D-01    0.06    -0.23    0.40
RFC J1116+0829  Gaia 3818731564054043648  6.48D-06  7.72D-01    0.18     2.12   -2.13
RFC J1116+291A  Gaia 3999098578210395648  2.51D-05  2.61D-01    1.04   -21.76  -43.44
RFC J1116-2216  Gaia 3538447289716766976  3.20D-07  1.65D-01    2.81     2.25   -4.08
RFC J1116+6430  Gaia 1054942889584775296  5.24D-08  5.90D-01    1.34     1.79    1.06
RFC J1117+2014  Gaia 3990241913264500224  1.87D-05  2.82D-01    0.98   -16.97   33.68
RFC J1117-1123  Gaia 3566335165205218944  2.37D-07  1.56D-01    2.86     4.46   -2.80
RFC J1117+0231  Gaia 3810997427465372544  1.97D-06  2.86D-02    2.97    10.04  -15.39
RFC J1117-1818  Gaia 3558017875136950784  2.29D-07  6.83D-01    1.10    -0.60    1.63
RFC J1117-1609  Gaia 3559680027480056576  2.41D-07  5.87D-01    1.35     1.33    2.18
RFC J1117+5355  Gaia  843031333507629056  5.16D-09  9.60D-01    0.29     0.06   -0.19
RFC J1118+5319  Gaia  842767175834948096  2.20D-08  3.88D-01    1.91    -0.08    1.89
RFC J1118-0743  Gaia 3783682569334874880  2.10D-07  9.33D-01    0.39    -1.37    0.15
RFC J1118-1232  Gaia 3565258090485945088  8.21D-08  6.71D-01    1.13    -2.17    0.32
RFC J1118-4634  Gaia 5374708776997660800  2.64D-08  3.38D-01    2.07    -0.14   -0.40
RFC J1118+1234  Gaia 3964231277787747456  1.16D-05  5.61D-01    0.42   -13.40    9.13
RFC J1118+2922  Gaia 4022932416888107008  8.66D-08  7.81D-01    0.85    -2.01   -1.70
RFC J1119+6004  Gaia  860903791933858816  3.70D-09  4.72D-01    1.66     0.67    0.36
RFC J1119+8048  Gaia 1133343360044676608  1.59D-07  3.57D-01    2.00    -2.61   -2.95
RFC J1119+2226  Gaia 3991247068756126336  1.45D-07  7.75D-01    0.17     0.36   -0.63
RFC J1119+1656  Gaia 3970816596527461504  8.64D-06  9.67D-01    0.02    -0.89   -0.09
RFC J1120-1243  Gaia 3565241907053539584  1.28D-05  5.56D-01    0.43    -8.81    4.51
RFC J1120-2719  Gaia 3531713124593921280  1.76D-08  5.03D-01    1.57    -0.56   -0.52
RFC J1120+1104  Gaia 3963750653767351552  2.31D-05  9.66D-01    0.02     0.63   -0.85
RFC J1120+5404  Gaia  842867368832619264  5.19D-09  6.67D-01    1.14    -0.36   -0.62
RFC J1120+4212  Gaia  771686497878529792  3.15D-07  5.92D-01    0.38     0.69   -1.20
RFC J1120+4553  Gaia  785280962723583872  2.27D-08  6.38D-01    1.22    -0.72   -1.68
RFC J1120-1420  Gaia 3561646297868002688  2.44D-08  2.80D-01    2.28    -0.99    0.71
RFC J1121+3702  Gaia  760915956851165952  3.92D-08  1.19D-01    3.10     0.20   -4.51
RFC J1121-0013  Gaia 3797782981327069824  2.06D-07  5.80D-01    1.37    -3.99   -2.73
RFC J1121-1722  Gaia 3558521417103760640  6.36D-07  5.60D-01    0.42    -0.89    1.63
RFC J1121-0553  Gaia 3785652447495205888  1.53D-07  9.66D-01    0.26     1.01    0.13
RFC J1121-0711  Gaia 3783818427740056960  1.49D-07  8.89D-01    0.54    -0.63   -0.82
RFC J1121-0442  Gaia 3786640324332563328  1.47D-07  8.43D-01    0.68     1.78    0.97
RFC J1122-2532  Gaia 3534235816585673984  1.78D-08  1.08D-01    3.19    -0.61    0.98
RFC J1122-1201  Gaia 3565388004656943360  2.93D-07  8.86D-01    0.55    -1.45   -1.02
RFC J1122+1805  Gaia 3977034334778479744  2.62D-06  5.76D-01    0.40     1.85   -5.83
RFC J1123-0949  Gaia 3590663199999472384  1.19D-07  9.54D-01    0.31     0.37   -0.29
RFC J1123-2528  Gaia 3533489385629885952  6.14D-06  8.80D-01    0.57    -3.87    8.24
RFC J1123+5045  Gaia  838345146226950144  8.11D-09  6.63D-01    1.15    -0.39   -0.76
RFC J1123+0235  Gaia 3810861809578722048  1.71D-07  6.97D-01    1.07     0.33    2.61
RFC J1123+8030  Gaia 1133274949805478016  4.38D-08  7.68D-01    0.88     0.54    0.91
RFC J1124-1501  Gaia 3560613512852847872  1.97D-07  3.49D-01    2.03     3.36   -1.09
RFC J1124+2336  Gaia 3992838921074537344  9.98D-09  3.23D-01    2.12     1.35   -0.37
RFC J1124+5133  Gaia  838629095105025920  9.52D-08  3.90D-01    1.90    -1.49   -3.23
RFC J1124-0402  Gaia 3787066178930587136  6.72D-07  6.80D-01    0.27    -2.17    0.20
RFC J1124+4934  Gaia  790139670247047552  9.77D-09  1.82D-01    2.72     0.20    1.72
RFC J1125-3557  Gaia 5398117757509782272  8.53D-08  1.49D-01    2.90    -0.36   -2.02
RFC J1125+0001  Gaia 3797848883305320192  2.63D-07  6.97D-01    0.25    -0.03    0.78
RFC J1125-0742  Gaia 3591566448801709440  1.27D-07  4.12D-01    1.83    -1.10    2.06
RFC J1125+2610  Gaia 3994558660340357504  1.23D-05  2.65D-02    3.04    25.09  -67.56
RFC J1125+2005  Gaia 3978449513617595776  1.50D-05  2.21D-01    1.18   -18.26   36.40
RFC J1126-3828  Gaia 5397567383220328448  2.33D-07  6.72D-02    3.58    -0.53    2.76
RFC J1126-4116  Gaia 5383507721877138560  6.21D-07  7.50D-01    0.93    -1.69    0.42
RFC J1126+0625  Gaia 3814437455751776000  2.50D-08  7.28D-01    0.99     0.75   -0.76
RFC J1126+4516  Gaia  784595039266424320  4.59D-09  3.76D-02    4.03     0.33   -1.08
RFC J1127+0231  Gaia 3800296190030164608  3.20D-07  8.40D-01    0.69    -0.28    2.52
RFC J1127-1857  Gaia 3546074704958627072  3.29D-09  7.90D-01    0.82     0.21   -0.06
RFC J1127-6505  Gaia 5237444061760234368  4.85D-06  8.33D-01    0.71    -0.58   -1.09
RFC J1127-3055  Gaia 3481741454982860928  4.10D-07  4.00D-01    1.87     2.47    0.19
RFC J1127+0555  Gaia 3814205355718966784  1.72D-06  8.51D-01    0.11    -1.63    0.04
RFC J1127+5650  Gaia  844348720237970560  8.48D-08  2.56D-01    2.37    -2.65   -2.61
RFC J1127+3620  Gaia  760593765584040192  1.11D-07  9.16D-01    0.45     0.51   -0.62
RFC J1128+5925  Gaia  859089047992235392  3.73D-09  6.72D-01    1.13     0.18    0.45
RFC J1128-1122  Gaia 3589419686708074752  2.24D-06  1.09D-01    1.79    -5.21   -6.13
RFC J1128+2102  Gaia 3978634536514228864  1.52D-05  2.34D-02    3.15   -33.33   66.56
RFC J1128+6834  Gaia 1061053562894716288  6.45D-08  9.22D-01    0.43     0.77   -0.07
RFC J1128+2326  Gaia 3992691930114415360  5.59D-06  2.65D-01    1.03     8.12  -19.23
RFC J1129+1643  Gaia 3973609527857192320  5.48D-06  3.91D-01    0.71     8.71  -13.66
RFC J1129+2733  Gaia 4018731423476418944  3.43D-07  1.26D-01    1.66    -4.11    8.53
RFC J1129+0951  Gaia 3914592347882745856  1.07D-08  1.37D-01    2.98     1.23    1.27
RFC J1129+3703  Gaia  760719762744532992  1.36D-05  9.78D-01    0.01    -0.11    0.05
RFC J1129-2228  Gaia 3541239946174310912  1.64D-07  1.72D-01    2.77     2.08    3.15
RFC J1130-1449  Gaia 3560951337799787904  3.98D-09  8.48D-01    0.66     0.01   -0.19
RFC J1130+0732  Gaia 3910744057190736768  4.34D-07  3.03D-01    0.92     2.01   -3.72
RFC J1130+1015  Gaia 3914711129498315136  1.52D-07  7.29D-01    0.98    -2.39    1.12
RFC J1130+1429  Gaia 3966313752810784640  6.13D-08  9.92D-01    0.11     0.25   -0.04
RFC J1130+0846  Gaia 3914262425674727680  9.55D-08  9.15D-01    0.46     0.09   -1.20
RFC J1130+1054  Gaia 3915520266980692096  1.59D-07  7.68D-01    0.88     3.17   -0.61
RFC J1130+3031  Gaia 4022773537457869824  1.52D-07  9.12D-01    0.06    -0.13   -0.09
RFC J1130-0532  Gaia 3785911485562687744  1.29D-06  1.08D-02    3.85    12.35   -9.47
RFC J1130+3815  Gaia  766865586071262336  1.52D-05  6.96D-01    0.25     1.10   -9.90
RFC J1131+3114  Gaia 4023588103775190272  9.64D-10  3.64D-01    1.98    -0.06    0.48
RFC J1131+5808  Gaia  857993728252992512  4.21D-09  3.79D-01    1.93     0.01    0.79
RFC J1131+5128  Gaia  838441490933538432  3.22D-09  9.63D-01    0.27     0.01   -0.15
RFC J1131-0500  Gaia 3785968900685824128  2.56D-07  4.90D-01    0.53     1.60   -0.58
RFC J1131+1059  Gaia 3917012029381817600  6.06D-07  5.03D-02    3.81   -15.48   -4.91
RFC J1131-5818  Gaia 5336655023157701760  3.17D-07  2.67D-01    2.33     0.17    0.54
RFC J1131-2520  Gaia 3533671560961809664  7.24D-07  8.29D-01    0.72    -1.37    0.30
RFC J1132-4738  Gaia 5375071066084413312  1.28D-04  6.90D-01    0.26     4.44   -6.31
RFC J1132+4455  Gaia  784411420824563584  5.13D-09  5.08D-01    1.56     0.37    0.60
RFC J1132-2430  Gaia 3533874077259317376  8.64D-07  3.49D-01    2.03    -2.74   -7.16
RFC J1132+0034  Gaia 3797575723385453184  6.15D-08  1.45D-01    2.93    -4.00    0.60
RFC J1132+5410  Gaia  841360492441499136  7.76D-07  5.12D-01    0.49     2.23    3.17
RFC J1132+1023  Gaia 3914681064727475584  1.02D-07  1.63D-01    2.82    -2.89    3.36
RFC J1133+0015  Gaia 3797530815206792576  6.44D-08  8.18D-01    0.75    -1.48    0.19
RFC J1133-2501  Gaia 3533706745334304640  2.11D-07  3.42D-01    2.05    -1.90    2.05
RFC J1133+0040  Gaia 3797582148656575232  4.41D-08  4.69D-02    3.87    -1.93    3.13
RFC J1133-0905  Gaia 3590393579131915648  1.43D-06  3.47D-01    0.81     6.99   -2.13
RFC J1133-4720  Gaia 5375095495851784576  1.07D-05  7.96D-02    2.06    -7.28   -5.77
RFC J1133+4903  Gaia  790667745066080896  3.76D-07  6.64D-02    2.22     5.43    6.73
RFC J1134-2401  Gaia 3534104905982988416  1.12D-07  7.39D-01    0.96     1.16    0.10
RFC J1134+7249  Gaia 1075824367742607488  2.04D-08  8.78D-01    0.58     0.04   -0.58
RFC J1134-1908  Gaia 3545163282832961792  3.31D-08  9.27D-01    0.42    -0.21    0.23
RFC J1134+4857  Gaia  790476395683107840  3.39D-07  4.31D-01    1.77     4.00    2.31
RFC J1134+3005  Gaia 4022524463714409600  3.49D-07  3.61D-01    0.77     1.18    5.06
RFC J1135-0428  Gaia 3786096478393903616  1.63D-07  8.60D-01    0.63    -0.42    1.05
RFC J1136-6827  Gaia 5234270875504104320  4.09D-06  1.16D-02    4.85     3.71   -2.74
RFC J1136-7415  Gaia 5226731245091443328  1.11D-06  7.57D-01    0.91     1.52    0.34
RFC J1136+1448  Gaia 3972198442121465984  1.86D-07  9.63D-01    0.27     0.97    0.66
RFC J1136-0330  Gaia 3792374655428617344  1.26D-07  8.48D-01    0.66     1.12    1.07
RFC J1136+7009  Gaia 1062377409254619392  2.22D-09  2.48D-02    4.33     0.88    0.16
RFC J1136+3407  Gaia 4025976139951805696  9.92D-06  5.78D-01    0.40     3.33   -6.86
RFC J1136+6737  Gaia 1058135149797183488  3.00D-09  6.05D-01    1.30    -0.36    0.10
RFC J1136-0657  Gaia 3593328416184971648  1.38D-07  5.63D-01    1.41    -0.48    1.99
RFC J1136+2550  Gaia 4017536774027974400  5.66D-06  2.55D-01    1.06    -8.53   24.31
RFC J1136-2209  Gaia 3541140062412990976  5.89D-08  9.37D-01    0.38     0.14    0.44
RFC J1137+2935  Gaia 4019435626314352256  1.23D-07  6.19D-01    0.34    -0.64   -0.31
RFC J1138+4745  Gaia  787132334146184704  4.15D-09  9.87D-01    0.15     0.04    0.05
RFC J1138-0544  Gaia 3593742794629462016  1.13D-05  1.34D-01    1.61    25.57  -16.30
RFC J1138+0428  Gaia 3801014617800084736  3.38D-07  4.30D-01    1.78     4.40   -3.77
RFC J1138-4653  Gaia 5372534698910667008  7.04D-07  5.72D-01    1.39    -0.52    1.64
RFC J1139+4032  Gaia  767545908886972928  3.64D-09  3.89D-01    1.90    -0.52    0.61
RFC J1139-1350  Gaia 3584915021928862464  1.64D-08  4.45D-01    1.73     0.95   -0.02
RFC J1139+3642  Gaia  765771675076842880  1.42D-06  4.30D-01    0.63     1.59   -9.31
RFC J1139-1552  Gaia 3548487548865671552  7.07D-08  2.26D-01    2.50     2.77   -0.67
RFC J1139+6547  Gaia 1056752926242160256  1.33D-08  6.07D-01    1.30     0.04    1.20
RFC J1140+0053  Gaia 3798947535939325696  3.81D-07  9.28D-01    0.41    -0.72   -1.59
RFC J1140+1203  Gaia 3916783094736191616  6.56D-07  4.33D-01    0.63    -4.55   -3.58
RFC J1140+4022  Gaia  767502856134958848  7.29D-07  4.80D-01    0.54     1.81   -1.14
RFC J1141+6410  Gaia  864218750772464896  4.33D-07  3.40D-01    0.82     1.50    1.95
RFC J1141+5953  Gaia  858426179923367680  9.29D-08  7.50D-01    0.93    -2.28    0.20
RFC J1141+0022  Gaia 3795905565222304768  4.65D-07  1.88D-01    2.68    -7.06    4.32
RFC J1141-1407  Gaia 3572973294858542464  4.38D-08  4.78D-02    3.85     0.39   -2.61
RFC J1141+4945  Gaia  790619435274286336  3.33D-09  8.53D-01    0.65    -0.13    0.36
RFC J1142+1547  Gaia 3972367663832970752  1.88D-06  6.15D-01    0.35     1.89   -4.97
RFC J1142-2633  Gaia 3484605648414270848  4.37D-08  3.24D-01    2.12     0.51    1.26
RFC J1142-1831  Gaia 3543755770510552832  1.02D-07  6.18D-01    1.27     0.57    1.57
RFC J1142+2129  Gaia 3979600388759874048  7.88D-08  3.82D-01    1.92     2.97   -1.39
RFC J1143+1843  Gaia 3975585968727182208  2.46D-07  4.84D-01    0.54    -1.28    0.46
RFC J1143+6122  Gaia  859909146227526656  6.31D-09  5.12D-02    3.80     0.32    1.33
RFC J1143+4623  Gaia  786051239338423680  4.14D-09  7.04D-01    1.05     0.34   -0.46
RFC J1143+2315  Gaia 4004071016467940480  1.74D-07  8.73D-01    0.09    -0.15   -0.53
RFC J1143+6633  Gaia 1057045636853046912  8.89D-09  7.30D-01    0.98    -0.62   -0.23
RFC J1144+1231  Gaia 3916918364731414912  2.10D-07  3.22D-01    0.87     2.90   -0.09
RFC J1145-3909  Gaia 5384776042899392512  1.18D-06  3.76D-02    4.03    -5.09   -7.52
RFC J1145-0259  Gaia 3792639981328238848  2.19D-06  1.26D-01    1.66   -12.88   -1.42
RFC J1145+1310  Gaia 3922996808606997120  6.75D-08  8.88D-01    0.55    -0.38   -1.48
RFC J1145+0742  Gaia 3910154512794782592  1.13D-07  5.18D-01    1.53     1.75   -2.53
RFC J1145+0455  Gaia 3896991674982817792  1.31D-07  7.37D-01    0.96    -2.18    1.21
RFC J1145-2250  Gaia 3492397543723176960  1.40D-07  4.63D-02    3.88     1.85    3.06
RFC J1145+4156  Gaia  769217716317016448  1.19D-06  2.89D-01    0.96   -10.91   -6.89
RFC J1145-4836  Gaia 5371817336296003200  1.93D-05  2.16D-01    1.20    -2.32   -2.53
RFC J1145+4420  Gaia  772897025825562752  1.81D-06  6.64D-01    0.29     3.08    0.92
RFC J1145-6954  Gaia 5234037224983075456  3.87D-08  5.37D-01    1.48     0.30   -0.10
RFC J1146-2859  Gaia 3481014849596074240  7.26D-08  3.49D-01    2.03     0.94   -1.04
RFC J1146-3328  Gaia 3465472599902740096  3.99D-07  4.16D-01    1.82     4.04   -2.92
RFC J1146+3310  Gaia 4024791038215361408  7.26D-08  6.29D-01    1.24     0.84    2.44
RFC J1146+5356  Gaia  840786199479874304  1.33D-08  2.09D-01    2.58    -0.49   -2.25
RFC J1146+3958  Gaia  768184896941270528  7.30D-10  5.37D-01    1.48     0.32   -0.10
RFC J1147-3812  Gaia 3463339925302133504  1.09D-06  7.73D-01    0.18    -0.12   -0.75
RFC J1147-0435  Gaia 3599710497068738688  6.42D-08  9.66D-01    0.26     0.21    0.46
RFC J1147+0839  Gaia 3911774471379988992  2.99D-07  7.86D-01    0.83    -3.03   -2.43
RFC J1147-6753  Gaia 5235857054165122176  9.06D-06  9.05D-01    0.49    -1.48   -0.60
RFC J1147-0724  Gaia 3589359110490945280  2.93D-08  7.21D-01    1.00     1.07   -0.21
RFC J1147+2635  Gaia 4005892426199208960  1.59D-09  2.06D-01    2.59     0.59   -0.55
RFC J1148-4805  Gaia 5371478927232172032  4.11D-06  5.62D-01    1.41    -0.20    3.70
RFC J1148+3154  Gaia 4021605753029907328  2.12D-09  9.18D-01    0.45    -0.10    0.11
RFC J1148+1840  Gaia 3974880254060871040  6.75D-08  8.02D-01    0.79    -1.15    0.70
RFC J1148-0404  Gaia 3600173047866316928  7.59D-08  1.92D-01    2.67    -2.78    1.36
RFC J1149-1204  Gaia 3575106141258840576  5.78D-07  2.44D-01    2.42     7.92   -0.51
RFC J1149+2439  Gaia 4004639257821299072  1.92D-06  3.52D-01    2.02    -4.21   19.82
RFC J1150+4332  Gaia  769932570673873280  1.11D-08  8.05D-01    0.78     0.74   -0.18
RFC J1150+2417  Gaia 4004567892644482432  8.02D-09  3.03D-01    2.19    -0.63    0.80
RFC J1150-1930  Gaia 3543009300899787904  8.15D-08  6.17D-02    3.65     2.74   -1.06
RFC J1150+0630  Gaia 3897770163575527424  1.01D-07  6.59D-01    1.16    -2.10    1.36
RFC J1150-5416  Gaia 5344427505215764608  3.10D-06  2.57D-02    4.31     5.63   -0.84
RFC J1150+6539  Gaia  864641650432046976  6.35D-08  8.06D-01    0.78    -0.31   -1.19
RFC J1150-0023  Gaia 3795145837047224832  1.19D-08  1.19D-01    3.10     1.71    0.30
RFC J1150+5632  Gaia  845032719544042880  1.36D-08  8.49D-02    3.39     2.20    1.74
RFC J1151+5923  Gaia  846516957166620032  2.08D-08  8.26D-01    0.73     0.62    0.24
RFC J1151+4728  Gaia  786547668838643200  3.33D-08  8.72D-01    0.59     0.61    0.08
RFC J1151+0958  Gaia 3912354085809979008  7.55D-08  8.59D-01    0.63     1.77    0.50
RFC J1151+5859  Gaia  846537160688881536  1.76D-09  4.87D-02    3.84    -0.02    0.87
RFC J1151+3825  Gaia 4034409153618564096  8.89D-09  5.33D-01    1.49     0.29    1.16
RFC J1151-1347  Gaia 3573185328804089088  4.46D-08  5.10D-02    3.80    -0.48    2.02
RFC J1152-0841  Gaia 3588959128774594432  1.91D-08  6.07D-01    1.30    -0.37    0.56
RFC J1152+2313  Gaia 4003894235616128512  1.20D-07  9.28D-01    0.41    -0.45    0.61
RFC J1152+3209  Gaia 4027439177611191424  1.56D-07  2.88D-01    2.25     4.36    0.55
RFC J1152+4939  Gaia  787895738813950976  1.67D-09  1.47D-01    2.92    -0.19    0.68
RFC J1152+3307  Gaia 4027695638698454400  1.41D-09  3.70D-01    1.96     0.39   -0.22
RFC J1152-0519  Gaia 3599036290282590080  1.36D-07  3.07D-01    2.18    -2.79    1.91
RFC J1152+2930  Gaia 4020129005834476032  8.73D-10  4.21D-01    1.81     0.22   -0.33
RFC J1153-0442  Gaia 3599282752685881728  1.86D-07  7.68D-01    0.88     2.48   -0.01
RFC J1153+8058  Gaia 1130399211502927744  4.15D-09  7.68D-01    0.88    -0.31   -0.17
RFC J1153+0914  Gaia 3912043576850323840  4.83D-08  8.40D-01    0.69    -1.14   -1.11
RFC J1153-1105  Gaia 3575283643667263744  1.63D-08  8.45D-01    0.67    -0.24    0.22
RFC J1153-5821  Gaia 5341544860603782656  6.37D-06  7.39D-01    0.96    -0.43    2.15
RFC J1153+5831  Gaia  846274995884700160  4.59D-09  5.47D-01    1.45    -0.05    0.67
RFC J1153+4931  Gaia  787795683255771392  1.20D-09  1.90D-01    2.68     0.04   -0.59
RFC J1153+3617  Gaia 4031781217749045376  1.79D-07  3.02D-01    2.19    -5.42   -0.35
RFC J1153-2554  Gaia 3490481335473904640  2.38D-08  2.38D-01    2.45    -0.69   -0.76
RFC J1153+0955  Gaia 3912385799844746368  1.25D-05  8.81D-01    0.08    -1.11    1.52
RFC J1153-3009  Gaia 3479731513368621952  1.32D-07  1.51D-01    2.89     2.18    0.77
RFC J1153-0329  Gaia 3600257229225341440  3.50D-07  8.96D-01    0.52    -1.89   -0.64
RFC J1153+4036  Gaia  768447783299978752  2.13D-09  9.38D-01    0.37     0.19    0.03
RFC J1154+5934  Gaia  846616050648313728  2.76D-08  7.60D-01    0.90     1.02   -0.85
RFC J1154+6022  Gaia  858720264920716800  1.26D-08  2.59D-01    2.36     1.28    0.57
RFC J1154-0010  Gaia 3794982422131848576  3.59D-08  7.05D-01    1.04    -0.42   -1.07
RFC J1154-3242  Gaia 3467069400023052544  9.90D-05  7.37D-01    0.21    13.68    0.92
RFC J1154+0238  Gaia 3892666368038560128  2.90D-07  2.04D-01    2.60     5.30   -3.84
RFC J1154+4523  Gaia  773375382098948864  2.86D-07  8.18D-01    0.14    -0.29    0.09
RFC J1154+0142  Gaia 3892289888384680832  3.10D-07  4.74D-01    1.65     0.99    3.71
RFC J1155-3107  Gaia 3479602973586307200  1.01D-07  2.20D-01    2.53    -1.93    1.20
RFC J1155-2949  Gaia 3479836757246424320  6.06D-08  9.53D-01    0.32    -0.13    0.28
RFC J1155+193A  Gaia 3975233506531473920  1.74D-08  4.46D-02    3.90     0.61   -2.34
RFC J1155-1216  Gaia 3574944409970054912  3.53D-08  4.58D-02    3.88     2.21   -0.74
RFC J1155+0214  Gaia 3892452203788852608  2.89D-06  3.72D-01    0.75    -3.19   -5.02
RFC J1155-1017  Gaia 3587722315632718720  4.19D-08  1.32D-01    3.01    -0.56    1.48
RFC J1155-8101  Gaia 5199412435589035392  3.04D-06  6.30D-01    1.24     1.92   -2.40
RFC J1156+5847  Gaia  846307706355727744  1.79D-07  2.16D-01    2.55    -7.30   -2.92
RFC J1156+7306  Gaia 1075143254649312000  1.27D-08  2.21D-02    4.41    -0.61   -1.81
RFC J1156-2250  Gaia 3492960768557532416  5.32D-07  8.80D-01    0.57    -1.08   -1.25
RFC J1156-0826  Gaia 3594235410198610432  1.63D-08  7.28D-01    0.99     0.07   -0.53
RFC J1156+2632  Gaia 4006373359457533696  2.75D-07  1.63D-02    4.62    -0.42  -11.53
RFC J1157+1231  Gaia 3919537023475206912  4.94D-08  6.13D-01    1.28    -0.83    1.32
RFC J1157+4318  Gaia  769746615769988608  1.04D-09  8.28D-01    0.72     0.00   -0.21
RFC J1157+1638  Gaia 3926167800141925120  2.77D-09  2.34D-01    2.46    -0.37    0.47
RFC J1157+5527  Gaia  841020498537741952  2.30D-08  2.71D-01    2.31     0.71    2.27
RFC J1158+2450  Gaia 4004473025407150208  2.89D-08  8.04D-02    3.44     3.01    0.69
RFC J1158+4825  Gaia  786697546019725824  1.53D-08  1.36D-01    2.98    -1.37    0.78
RFC J1158+6254  Gaia  860113758469701504  3.50D-08  5.44D-01    1.46     0.48    2.23
RFC J1158+0937  Gaia 3912130060312086656  2.14D-08  2.67D-01    2.33     1.40   -0.63
RFC J1159-2228  Gaia 3493087143671723904  2.12D-08  6.17D-01    1.27     0.80    0.15
RFC J1159+0954  Gaia 3918154456319482624  7.45D-06  7.09D-02    2.16    35.92  -10.43
RFC J1159-0940  Gaia 3587866008058866048  1.04D-05  2.85D-01    0.97   -18.54   -3.46
RFC J1159-6635  Gaia 5236176702820191616  2.28D-06  2.04D-01    2.60     2.72   -0.80
RFC J1159-2142  Gaia 3494251526484981888  2.71D-08  7.87D-01    0.83    -0.64   -0.21
RFC J1159+2914  Gaia 4008143092141495424  4.51D-10  3.74D-01    1.95    -0.13   -0.21
RFC J1159-0127  Gaia 3602443951694767104  1.17D-08  7.04D-01    1.05     0.60   -0.13
RFC J1159+0112  Gaia 3891438660226209792  3.11D-08  5.93D-01    1.33    -0.78   -0.35
RFC J1159+3027  Gaia 4026246379294178944  1.43D-07  3.01D-01    2.20    -5.24   -1.51
RFC J1200+5300  Gaia 1549059498097061504  4.20D-09  8.89D-01    0.54    -0.01   -0.36
RFC J1200-1430  Gaia 3570600587420975232  1.76D-06  4.94D-01    0.52     0.41   -3.14
RFC J1200+1157  Gaia 3919064817587098624  2.13D-07  8.26D-01    0.72     2.54    1.87
RFC J1201+0028  Gaia 3891151962569283840  9.19D-09  5.04D-01    1.57     0.51   -0.39
RFC J1201+1114  Gaia 3918592508623657856  4.23D-08  2.60D-01    2.35    -2.68    0.27
RFC J1201+1431  Gaia 3921876474977854464  1.40D-08  3.05D-01    2.18    -1.03    0.77
RFC J1202+4444  Gaia 1539461620579978752  1.58D-08  7.61D-01    0.90     0.42   -0.92
RFC J1202+2756  Gaia 4007687722528745728  1.86D-09  6.46D-01    1.19     0.13   -0.33
RFC J1202-0528  Gaia 3595842002845722496  2.89D-09  7.92D-01    0.82     0.13   -0.16
RFC J1202-3655  Gaia 3460706663672964736  6.22D-06  4.03D-01    0.69    -3.56   -7.06
RFC J1203+0634  Gaia 3898522092089861248  2.87D-08  3.28D-01    2.10     1.04   -1.14
RFC J1203+6031  Gaia 1582257464991452672  2.48D-09  3.80D-01    1.93    -0.12   -0.59
RFC J1203+1118  Gaia 3918408409145393024  1.08D-07  6.53D-01    1.18     1.16   -1.39
RFC J1203+4803  Gaia 1546176372451050368  8.64D-10  2.64D-01    2.34    -0.35    0.05
RFC J1203+3049  Gaia 4014351690706436608  4.07D-08  1.24D-01    3.07     3.13   -2.23
RFC J1203-1325  Gaia 3573764530914678272  4.32D-06  1.27D-01    1.66    12.84   -6.98
RFC J1203+4510  Gaia 1539453271163715712  1.18D-09  7.17D-01    1.01    -0.05    0.29
RFC J1203-1612  Gaia 3567937428524411136  1.27D-06  6.34D-01    0.33     1.24    1.66
RFC J1204-0422  Gaia 3597744398479159808  4.24D-06  2.77D-01    0.99     8.24   -6.28
RFC J1204+3758  Gaia 4033634272799284096  1.78D-09  9.08D-01    0.48     0.19   -0.07
RFC J1204+1145  Gaia 3919011697431834240  2.47D-08  5.68D-01    1.40     1.45   -0.02
RFC J1204-0710  Gaia 3594766783552575104  8.22D-07  1.83D-01    2.71     9.36   -3.34
RFC J1204+4856  Gaia 1546338825293768576  4.84D-08  3.07D-01    2.18    -3.47    0.70
RFC J1204+5228  Gaia 1548978649636319488  6.91D-10  9.89D-01    0.13    -0.04   -0.01
RFC J1204+0408  Gaia 3894568866751548288  2.55D-06  3.80D-01    0.73     5.24   -3.64
RFC J1204+2930  Gaia 4013956381920254848  5.27D-07  3.02D-01    0.92     0.48    6.02
RFC J1204-5055  Gaia 6126416809307427584  3.20D-06  2.09D-01    2.58     4.15    1.82
RFC J1205+3041  Gaia 4014337946810661760  4.56D-09  4.98D-01    1.58     0.61   -0.67
RFC J1205+0527  Gaia 3895019941396751872  1.65D-08  1.75D-01    2.75    -1.10    1.03
RFC J1205-2634  Gaia 3486877136357811968  1.24D-06  5.00D-01    0.51    -0.24    2.19
RFC J1205+0053  Gaia 3699123459369267328  2.88D-05  1.99D-01    2.63    39.04  -65.13
RFC J1205+1042  Gaia 3906305260025165312  5.08D-07  6.08D-01    1.29    -1.39   -4.54
RFC J1206+3941  Gaia 4034026523571846144  1.47D-09  3.67D-01    1.97     0.45   -0.20
RFC J1206+0529  Gaia 3894973590109870592  1.62D-07  5.94D-02    3.68    -1.51    4.67
RFC J1207+1211  Gaia 3918935865491678080  4.92D-08  8.10D-02    3.43     1.80   -2.87
RFC J1207-4734  Gaia 6131020254029365504  2.33D-07  7.53D-01    0.92     0.87   -0.44
RFC J1207+2754  Gaia 4006985649995293440  1.90D-09  6.27D-01    1.24     0.12    0.32
RFC J1207-2703  Gaia 3486590644859772160  1.44D-06  6.56D-01    0.30     2.23   -0.14
RFC J1207+3352  Gaia 4028774298260124800  3.03D-06  2.29D-02    3.17    -5.26   13.76
RFC J1207-0106  Gaia 3697824180222657792  2.05D-06  6.05D-01    0.36    -3.19    1.66
RFC J1208-0435  Gaia 3597502849519054336  1.77D-06  5.92D-01    0.38    -3.42    1.31
RFC J1208+2514  Gaia 4003042663861848960  2.79D-07  4.02D-01    0.69    -3.74    1.71
RFC J1208-2249  Gaia 3490145537750354176  2.98D-06  1.77D-01    1.37     0.55    8.57
RFC J1208-7809  Gaia 5788630653805858176  9.18D-07  5.31D-01    1.49     1.90   -1.75
RFC J1208-1421  Gaia 3570476853709453696  1.05D-06  4.21D-01    0.65    -2.02    2.26
RFC J1208+5441  Gaia 1573149385544601856  1.20D-08  3.56D-01    2.01     0.70   -1.27
RFC J1209-2406  Gaia 3489814997067074944  1.57D-06  4.70D-01    0.56    -2.72    1.82
RFC J1209+433C  Gaia 1537625539240792832  8.09D-09  1.43D-01    2.94     0.80    1.56
RFC J1209+4119  Gaia 1537003696696348416  2.60D-06  9.24D-01    0.05     0.84   -0.12
RFC J1209-4016  Gaia 6149439032297794816  3.11D-08  7.12D-01    1.03     0.32    0.03
RFC J1209+2547  Gaia 4003458966448376448  2.64D-09  8.49D-01    0.66     0.05   -0.27
RFC J1209+1810  Gaia 3949981985048712704  2.03D-08  4.49D-01    1.72     0.11    1.13
RFC J1210-1217  Gaia 3571343303230755968  5.34D-05  4.72D-01    0.56   -21.69   22.60
RFC J1211+1820  Gaia 3950084067831165952  3.87D-09  9.30D-01    0.40     0.20    0.06
RFC J1212+6036  Gaia 1582139061332684672  1.33D-08  2.12D-01    2.57     1.32    0.69
RFC J1212+2453  Gaia 4002420305917850240  6.37D-09  4.32D-01    1.77    -0.86    0.30
RFC J1212+1925  Gaia 3950585170255526272  1.06D-09  5.62D-01    1.41    -0.01    0.26
RFC J1213-2618  Gaia 3488198337017383296  7.69D-08  8.52D-01    0.65     0.38   -0.57
RFC J1213-2453  Gaia 3488907144059923968  1.24D-06  7.41D-01    0.21    -0.61    0.65
RFC J1213+1307  Gaia 3920556614347796992  5.26D-09  7.75D-01    0.86     0.37    0.07
RFC J1213-1658  Gaia 3521052259851466112  1.57D-05  9.29D-01    0.05    -0.80    1.38
RFC J1213-4343  Gaia 6144895506655590912  7.53D-07  6.44D-01    1.20    -0.66   -2.03
RFC J1214-1921  Gaia 3518263039369508864  1.33D-06  5.99D-01    0.37    -2.76    0.62
RFC J1214+0242  Gaia 3701234968371382784  1.77D-07  8.10D-01    0.77     1.57    0.02
RFC J1214+1402  Gaia 3921231955008641536  1.08D-07  1.19D-01    3.10    -2.79   -4.55
RFC J1214+0829  Gaia 3904827859994702208  3.40D-07  1.24D-01    3.07    -8.31    2.57
RFC J1215+5002  Gaia 1547393497462863104  2.64D-09  7.72D-01    0.87     0.16   -0.23
RFC J1215+1654  Gaia 3946615898924606208  3.05D-06  7.79D-01    0.17     2.20    0.86
RFC J1215+4627  Gaia 1545095827398484864  1.88D-09  7.19D-01    1.01     0.27   -0.11
RFC J1215+0732  Gaia 3901643296363206400  2.18D-07  4.02D-01    1.86     2.08    3.76
RFC J1215-0628  Gaia 3584262942814057088  8.81D-07  2.59D-01    1.05     4.77   -2.64
RFC J1215-1731  Gaia 3520774701885649664  1.60D-05  2.31D-01    1.14    -7.14   28.10
RFC J1215+6422  Gaia 1584771463968886784  5.62D-09  3.43D-01    2.05     0.62    0.79
RFC J1215+3151  Gaia 4016157638554438912  5.80D-09  5.15D-01    1.54     0.28    0.80
RFC J1216-3734  Gaia 6151341531011811584  9.85D-08  4.45D-01    1.73     0.80   -0.66
RFC J1216-2804  Gaia 3475732452138974592  2.11D-06  7.12D-01    0.24     1.89    0.94
RFC J1216+0929  Gaia 3905509660282990336  4.73D-08  5.18D-01    1.53    -1.39   -1.34
RFC J1216-0107  Gaia 3697647261929965824  1.72D-06  3.96D-01    0.70     7.83    2.27
RFC J1216-3546  Gaia 3461905474943939840  3.22D-05  8.15D-01    0.14    -1.74   -1.02
RFC J1216-0604  Gaia 3584300394928974464  1.01D-06  7.15D-01    0.23     0.64    0.97
RFC J1217+5835  Gaia 1575122734038578688  7.24D-09  1.26D-02    4.79    -0.84    1.30
RFC J1217+3305  Gaia 4016517694252851072  1.94D-07  4.22D-01    1.80    -0.08   -5.74
RFC J1217+5155  Gaia 1548004551049904640  1.99D-08  7.34D-01    0.97    -1.27   -0.12
RFC J1217+3007  Gaia 4013512385376622080  3.75D-10  2.32D-01    2.48     0.17   -0.25
RFC J1217-3634  Gaia 3461620701432363008  3.53D-06  6.13D-01    0.35     2.52    1.01
RFC J1217-0029  Gaia 3698084249082210816  8.29D-08  1.51D-01    2.89     3.18   -1.54
RFC J1218+2828  Gaia 4010249722060640640  8.37D-08  7.28D-01    0.99    -1.07   -1.27
RFC J1218+0559  Gaia 3900489668147511808  3.65D-07  1.31D-01    3.02     7.47   -3.85
RFC J1218+1105  Gaia 3907282794581711744  6.27D-09  2.52D-01    2.39    -1.07   -0.10
RFC J1218+0102  Gaia 3700062442299258624  1.08D-06  2.40D-01    1.11     3.58   -3.91
RFC J1218-0119  Gaia 3694996305035343360  1.01D-06  4.88D-01    0.53    -3.15    1.67
RFC J1218-0631  Gaia 3584212124760644480  1.46D-06  8.75D-01    0.09     0.61    0.45
RFC J1219+6600  Gaia 1681117819620438272  4.91D-09  4.47D-01    1.73     0.77    0.11
RFC J1219-0314  Gaia 3693365351334427008  2.34D-07  7.16D-01    1.02     3.34   -0.36
RFC J1220+7105  Gaia 1684033071621852544  3.57D-09  5.81D-01    1.36     0.56   -0.03
RFC J1220+3431  Gaia 4017045322395058304  3.26D-09  1.41D-01    2.95    -0.35    0.88
RFC J1220+0203  Gaia 3700987475175430656  3.11D-08  4.00D-01    1.87     1.03   -1.01
RFC J1220-2653  Gaia 3475915074148916736  8.31D-07  1.31D-01    1.63     0.43   -5.67
RFC J1220+3343  Gaia 4016750687638611584  2.86D-09  8.22D-01    0.74     0.16    0.22
RFC J1220-0831  Gaia 3582936244595979648  1.38D-06  8.42D-01    0.11    -0.09   -0.64
RFC J1220+6446  Gaia 1584888905554071936  2.24D-06  3.08D-02    2.90    22.88  -11.90
RFC J1221+3010  Gaia 4013476071428318720  1.08D-09  4.02D-01    1.86     0.34   -0.20
RFC J1221-0241  Gaia 3693501931299193472  1.09D-06  4.23D-01    0.65    -5.68    0.77
RFC J1221+4411  Gaia 1538597163922291968  3.64D-09  4.11D-01    1.84     0.51    0.68
RFC J1221+2813  Gaia 4010020199008338176  3.37D-10  4.56D-01    1.70    -0.01   -0.21
RFC J1221+0821  Gaia 3902136221169844864  4.04D-07  9.46D-01    0.34    -1.50    0.40
RFC J1221+0435  Gaia 3894103189219543936  3.37D-05  6.47D-01    0.31   -15.53   -0.24
RFC J1221-4559  Gaia 6131551008905738752  2.03D-06  9.65D-01    0.27    -0.04    0.68
RFC J1221-0358  Gaia 3693075355142695936  2.00D-07  8.95D-01    0.52     1.53    0.81
RFC J1221+0510  Gaia 3900143150186492032  1.47D-06  3.25D-01    0.86     3.38   -6.29
RFC J1222-4122  Gaia 6149686766011486592  6.67D-08  5.95D-01    1.33    -0.62   -0.35
RFC J1222-1645  Gaia 3521258177763111552  1.34D-06  7.95D-01    0.16    -1.61   -0.24
RFC J1222+0413  Gaia 3701924052924338816  3.82D-08  2.68D-01    2.32    -2.29    0.97
RFC J1222+2934  Gaia 4010427636785717888  8.71D-09  2.65D-01    2.34    -0.90   -0.72
RFC J1223+8436  Gaia 1726497894313931648  2.49D-08  7.63D-01    0.89    -0.48    0.37
RFC J1223-3032  Gaia 3469948986617281152  1.51D-04  4.04D-01    0.68    35.98  -15.90
RFC J1223+4611  Gaia 1544889565889201664  1.39D-09  6.78D-01    1.11     0.00    0.33
RFC J1223+8040  Gaia 1719535889765779456  3.78D-07  4.31D-01    1.77    -2.98    1.81
RFC J1223+5037  Gaia 1547657414613229312  1.83D-09  1.46D-01    2.92    -0.46   -0.55
RFC J1223+0650  Gaia 3900609411835982976  3.52D-07  1.10D-01    1.78    -5.99    2.29
RFC J1223+7953  Gaia 1717984375779368576  6.10D-07  6.64D-02    2.22     4.31   -3.35
RFC J1224+5001  Gaia 1547571515267006592  3.04D-07  1.47D-01    2.92    -8.59    9.83
RFC J1224+2436  Gaia 3960155628701462784  2.01D-07  4.94D-01    1.59    -0.76   -4.30
RFC J1224+4015  Gaia 1533138054330475776  1.61D-08  5.76D-01    1.38     0.82    0.28
RFC J1224+0330  Gaia 3701616636344806656  7.55D-08  7.34D-01    0.97     1.08   -0.89
RFC J1224-8313  Gaia 5782734106091694464  6.64D-06  5.15D-01    0.49     1.41   -3.28
RFC J1224+2122  Gaia 3952378336281545344  9.95D-10  1.62D-01    2.82    -0.14    0.44
RFC J1225-2938  Gaia 3471557915725973632  2.87D-06  8.67D-01    0.09     1.19    0.22
RFC J1225-3447  Gaia 3467915130623262976  3.67D-05  6.13D-01    0.35    -4.31    9.11
RFC J1226+6406  Gaia 1584034310144692352  5.91D-07  3.40D-02    4.11    11.85    5.63
RFC J1226+1352  Gaia 3932859496627678208  1.76D-08  3.95D-02    3.99     0.86   -1.99
RFC J1226-1904  Gaia 3516679295948969088  9.24D-07  8.21D-01    0.13     0.11    0.57
RFC J1226-2630  Gaia 3475610749946017792  3.01D-06  7.83D-01    0.17     1.83   -0.44
RFC J1226-4557  Gaia 6132808369173284736  1.81D-07  4.30D-01    1.78    -1.05    0.51
RFC J1226-1328  Gaia 3576034781907711232  2.00D-07  6.47D-01    1.19     2.93   -0.79
RFC J1226+4340  Gaia 1535514751793121792  5.16D-09  3.75D-01    1.95     0.43    0.88
RFC J1227+1957  Gaia 3949026681246680576  7.27D-08  4.13D-01    1.83    -1.38    1.94
RFC J1227+4932  Gaia 1544541433019800448  1.02D-06  3.10D-01    0.90     1.15   -7.13
RFC J1228+0232  Gaia 3700695760997314944  1.51D-06  1.02D-01    1.85    -7.46    5.17
RFC J1228+3128  Gaia 4015522739308729728  1.39D-09  2.15D-01    2.55    -0.38    0.41
RFC J1228+1018  Gaia 3904025113426704128  1.05D-07  7.50D-01    0.93     1.90    0.63
RFC J1228-0304  Gaia 3693568589186544512  9.88D-07  1.59D-01    1.46     7.17   -3.79
RFC J1228+3706  Gaia 1519773078184038656  1.13D-09  6.25D-01    1.25    -0.08    0.38
RFC J1228+4858  Gaia 1544114307112041600  2.97D-08  8.90D-02    3.35    -0.87    3.07
RFC J1229+0203  Gaia 3700386901308864384  5.38D-09  1.66D-02    4.61     0.91    1.07
RFC J1229+5522  Gaia 1574156778713700224  1.37D-09  2.26D-01    2.50     0.32    0.48
RFC J1229+0423  Gaia 3707657937343791488  7.47D-07  5.58D-01    1.42    -7.57   -1.73
RFC J1229+1601  Gaia 3945751407902256768  2.44D-06  1.68D-02    3.45    21.70  -10.89
RFC J1229+2711  Gaia 4008985214968996480  6.07D-08  7.38D-01    0.96     2.40   -0.86
RFC J1230+2518  Gaia 3960262762365465728  4.70D-10  4.77D-01    1.64     0.03   -0.25
RFC J1230-3121  Gaia 3470387416878243328  4.90D-05  9.76D-01    0.01    -0.85   -0.08
RFC J1230+1223  Gaia 3907709439453756032  1.40D-07  3.25D-01    2.11    -0.48   -2.95
RFC J1230-0108  Gaia 3695590934667628928  6.44D-07  6.37D-01    0.32    -0.61    0.95
RFC J1230-1139  Gaia 3576694248365858432  1.41D-06  5.08D-01    0.50     1.45   -1.95
RFC J1230+6549  Gaia 1680691827583467648  1.95D-07  1.16D-02    4.85    -7.72   -5.67
RFC J1231-3533  Gaia 6157795183229746944  4.80D-06  7.12D-01    0.24     2.98    0.60
RFC J1231+0725  Gaia 3900939746364740864  1.00D-07  8.14D-01    0.76    -0.15    1.11
RFC J1231+1421  Gaia 3932939486098427136  2.37D-05  4.20D-01    0.65    24.56  -11.25
RFC J1231+0418  Gaia 3707731879504251648  9.34D-08  7.04D-01    1.05     1.96   -0.59
RFC J1231-3213  Gaia 3470112023575036800  1.42D-05  7.28D-01    0.22    -5.09   -0.65
RFC J1231-1236  Gaia 3528521345419717248  9.83D-06  2.89D-01    0.96    17.04   -8.51
RFC J1232-0224  Gaia 3693710872868290432  2.28D-06  8.65D-01    0.10     0.66    0.66
RFC J1232+1809  Gaia 3947730253954344192  4.15D-07  2.75D-01    1.00     3.71   -2.39
RFC J1232-1015  Gaia 3578610800212354816  1.14D-05  2.78D-01    0.99    16.68  -13.39
RFC J1233+8054  Gaia 1719376563658966016  9.79D-07  1.46D-01    1.53     5.45    2.36
RFC J1233-1025  Gaia 3578557267739917184  9.53D-07  8.49D-01    0.11     0.84   -0.19
RFC J1233-0144  Gaia 3695309528410630784  1.41D-06  8.62D-01    0.10     1.11   -0.14
RFC J1233+5026  Gaia 1544640354706570624  1.33D-07  7.68D-02    3.48     1.14    7.66
RFC J1234-0436  Gaia 3680388399707146112  9.13D-07  5.84D-01    0.39    -1.02    1.32
RFC J1235+3621  Gaia 1519445423713076864  2.20D-09  9.59D-01    0.29     0.02   -0.13
RFC J1235+5228  Gaia 1569258420052707456  4.43D-09  2.74D-01    2.30    -0.38    0.79
RFC J1237-7235  Gaia 5842042351703520000  7.37D-06  2.93D-01    0.95    -1.92    1.29
RFC J1237+5057  Gaia 1568590191860627584  5.89D-08  3.72D-01    1.95    -2.96   -2.52
RFC J1237+1924  Gaia 3948304542621507200  9.64D-09  7.02D-01    1.05    -0.45    0.40
RFC J1237+2234  Gaia 3955786066413330432  2.83D-09  2.34D-01    2.47    -0.62    0.41
RFC J1238-1959  Gaia 3515721552602214656  2.76D-06  2.71D-01    1.01     8.81   -2.34
RFC J1238-3825  Gaia 6153483345303311872  3.96D-06  4.75D-01    0.55     4.36   -0.28
RFC J1239+1744  Gaia 3935553265756094720  6.67D-07  2.19D-01    1.19     1.53   -4.29
RFC J1239+0730  Gaia 3710288828150350336  2.53D-08  8.67D-01    0.61     0.94    0.14
RFC J1239+0443  Gaia 3707164943817177984  4.94D-07  1.34D-01    1.61    -5.49    2.51
RFC J1239-1023  Gaia 3578701750439351296  1.71D-06  9.12D-01    0.06     0.56    0.31
RFC J1240+2425  Gaia 3959349858476839808  3.08D-08  9.19D-01    0.44     0.40   -0.44
RFC J1240+6958  Gaia 1682935381059775360  9.39D-09  6.34D-01    1.23    -0.60   -0.26
RFC J1240-1121  Gaia 3530181126939799424  1.14D-06  9.30D-01    0.04     0.46   -0.01
RFC J1241+6020  Gaia 1579976218883369088  2.69D-09  4.55D-01    1.70     0.50    0.18
RFC J1241-0716  Gaia 3676283510484062464  4.48D-06  3.31D-01    0.84     0.64   -7.95
RFC J1241+1620  Gaia 3935067831372090240  5.01D-07  7.16D-01    0.23     1.94    0.61
RFC J1241-1455  Gaia 3527028242987645312  3.10D-06  2.44D-01    1.10     8.62   -3.76
RFC J1241+1649  Gaia 3935192729021226496  3.57D-07  2.19D-01    1.19    -4.84    1.90
RFC J1242+3720  Gaia 1520354032634472448  5.43D-09  2.28D-01    2.49     0.00    1.29
RFC J1242+0240  Gaia 3703339845943676800  4.80D-07  2.66D-01    1.03    -2.26    2.25
RFC J1242+0941  Gaia 3903133615655047936  8.66D-08  2.26D-01    2.50    -3.62    1.09
RFC J1242+3751  Gaia 1520476765619787648  1.11D-09  4.51D-01    1.72    -0.19    0.40
RFC J1243-2943  Gaia 3470843817283165440  1.14D-04  6.57D-01    0.30   -24.09   -1.42
RFC J1243+7315  Gaia 1689898966156173184  1.07D-07  3.07D-01    2.18     3.96    0.47
RFC J1243+3627  Gaia 1520056992696696448  6.45D-10  5.45D-01    1.46     0.00    0.30
RFC J1243-3941  Gaia 6152411630704410240  7.49D-06  6.77D-01    0.28    -1.59   -1.56
RFC J1243+7442  Gaia 1691584586200503552  2.68D-08  6.63D-01    1.15     1.43   -0.22
RFC J1243-6811  Gaia 5856545322398678912  6.06D-06  6.34D-01    1.23     1.66    0.76
RFC J1243+4043  Gaia 1522148504331470720  2.79D-09  9.96D-01    0.07     0.02   -0.03
RFC J1243+1622  Gaia 3934402111441614208  9.27D-09  9.40D-01    0.37     0.20   -0.12
RFC J1243+1933  Gaia 3948172532506528896  1.24D-08  4.16D-02    3.96    -1.19    1.25
RFC J1244-0446  Gaia 3680191724567452544  1.06D-06  8.63D-01    0.10     0.04   -0.73
RFC J1244+4048  Gaia 1522107375723715200  8.81D-09  6.91D-01    1.08    -0.92   -0.10
RFC J1245+5709  Gaia 1577558392812746496  3.65D-09  9.77D-02    3.28     0.53    0.69
RFC J1245-1616  Gaia 3523563716208043520  3.48D-05  2.01D-01    1.26    29.69    6.92
RFC J1245-4128  Gaia 6151928360982493312  6.17D-06  6.87D-01    0.26     2.24    0.11
RFC J1245+4345  Gaia 1540807766409671808  3.44D-09  7.92D-01    0.82     0.10    0.24
RFC J1246+0113  Gaia 3702191543487506816  1.18D-06  3.65D-01    0.76     0.55    3.71
RFC J1246-0730  Gaia 3675476468949282688  1.66D-06  8.31D-01    0.12     0.92   -0.44
RFC J1246+3228  Gaia 1514124543348781824  5.34D-09  7.01D-01    1.05    -0.01    0.63
RFC J1246+1153  Gaia 3928057482672344832  4.27D-05  8.04D-02    2.05   -67.72   33.61
RFC J1246-2547  Gaia 3496722300911513856  9.53D-09  9.26D-01    0.42    -0.09    0.08
RFC J1247+4900  Gaia 1567350664299103744  8.53D-08  9.19D-02    3.33     3.92   -1.56
RFC J1247+7046  Gaia 1689070862101145728  1.10D-08  6.12D-01    1.28    -0.40    0.56
RFC J1247+2741  Gaia 3961890554974567936  6.70D-08  2.59D-01    2.36     1.16    3.09
RFC J1247+3209  Gaia 1513682848915856000  1.03D-08  7.12D-01    1.03     0.00    0.89
RFC J1247-2348  Gaia 3501692849383042304  3.05D-06  3.28D-01    0.85    -5.96    1.13
RFC J1248+5820  Gaia 1578013178309867008  2.14D-09  2.47D-01    2.41     0.37    0.55
RFC J1248-4559  Gaia 6129112257755839104  2.33D-06  8.07D-01    0.15    -0.61    0.18
RFC J1248+2022  Gaia 3954311793119137536  5.44D-08  9.38D-01    0.38     0.90    0.32
RFC J1248-1247  Gaia 3529208540185313024  4.73D-06  3.10D-01    0.90     3.58  -11.15
RFC J1248+4839  Gaia 1567278474488948480  1.49D-08  8.43D-01    0.68     0.60   -0.26
RFC J1248+4703  Gaia 1543062486805823104  1.04D-08  7.96D-01    0.81    -0.26   -0.77
RFC J1249+2101  Gaia 3954371269826913152  7.30D-08  3.32D-01    2.09     3.57   -0.73
RFC J1249+2817  Gaia 3962030055509187840  1.04D-09  8.42D-01    0.68    -0.11   -0.12
RFC J1249-2808  Gaia 3495429996792263808  7.42D-06  4.15D-01    0.66    -5.26    2.55
RFC J1249-0545  Gaia 3676835877638039040  2.08D-06  7.51D-01    0.20    -2.22    0.24
RFC J1249+3707  Gaia 1520151585056097664  1.70D-08  1.41D-01    2.96     0.08    2.32
RFC J1250+0158  Gaia 3702633409726047360  1.48D-06  8.86D-01    0.08     0.79   -0.21
RFC J1250+1621  Gaia 3934540134510454272  2.15D-08  6.04D-01    1.30     0.89    0.81
RFC J1250+1343  Gaia 3930548357545758592  1.30D-08  6.22D-02    3.65    -1.44    0.92
RFC J1250+0216  Gaia 3702660691355085440  8.73D-07  6.11D-01    0.35    -1.92    0.98
RFC J1251+3845  Gaia 1520763016600381056  3.25D-09  6.10D-01    1.29    -0.62   -0.13
RFC J1251+2823  Gaia 3962023458439285248  1.68D-05  1.56D-01    1.48   -14.32   35.74
RFC J1251-0027  Gaia 3689682502777294976  2.18D-05  9.70D-01    0.02     0.96   -0.12
RFC J1251-1717  Gaia 3522497293011288064  1.34D-06  8.68D-01    0.09     0.89   -0.09
RFC J1251+1039  Gaia 3735167065435868544  9.16D-08  2.10D-01    2.57    -2.48    2.01
RFC J1251-1927  Gaia 3509662251395091200  5.41D-06  7.95D-01    0.16     2.33   -0.32
RFC J1251+4317  Gaia 1528735815934307328  1.98D-08  6.71D-01    1.13    -0.23   -1.19
RFC J1252-2151  Gaia 3502352766813146112  3.49D-05  4.51D-02    2.56   -71.23   -2.83
RFC J1252-1158  Gaia 3529359654315140736  3.42D-06  1.50D-01    1.51    -2.48   -8.61
RFC J1252+1607  Gaia 3931492288281811584  7.30D-08  7.15D-01    1.02    -0.75    1.19
RFC J1252+3310  Gaia 1514043179488930432  2.24D-08  5.52D-01    1.44     0.54   -0.97
RFC J1252-6737  Gaia 5857317896817534592  1.80D-06  3.07D-01    2.18    -1.54    0.98
RFC J1252-3319  Gaia 6159381881587761280  1.13D-06  7.34D-01    0.22     0.33   -0.70
RFC J1253+2905  Gaia 1464087796396558976  1.87D-08  2.40D-01    2.44     1.66   -1.00
RFC J1253+5301  Gaia 1569757426532585728  8.28D-10  6.37D-01    1.22    -0.29   -0.09
RFC J1253+2739  Gaia 3961746725106115584  3.57D-08  8.61D-01    0.63    -0.66   -0.94
RFC J1253+4107  Gaia 1527987666988465408  1.60D-08  6.27D-01    1.24     0.43   -0.81
RFC J1253+0326  Gaia 3704522405058985984  1.83D-05  7.78D-01    0.17     5.00   -4.03
RFC J1253+6242  Gaia 1676523853880523008  1.05D-08  1.93D-01    2.66     0.64    1.24
RFC J1254-2204  Gaia 3502307716902019968  3.29D-07  2.59D-01    2.36     3.38   -2.15
RFC J1254+4536  Gaia 1530558531332274432  5.55D-09  3.42D-01    2.05     0.13    0.92
RFC J1254+2211  Gaia 3954931024324447616  7.63D-09  9.75D-01    0.21    -0.17   -0.01
RFC J1254+1141  Gaia 3927853729423951232  2.07D-08  6.00D-01    1.31    -1.06    0.42
RFC J1254+2951  Gaia 1464977163861651840  1.68D-08  2.38D-01    2.45     1.27   -1.31
RFC J1254-3833  Gaia 6152683897269302272  3.72D-06  7.09D-01    0.24    -0.04    1.29
RFC J1254+0233  Gaia 3702731025739404672  1.10D-06  6.03D-01    0.37    -1.42    2.11
RFC J1254-1053  Gaia 3625721437488600832  8.28D-06  2.41D-01    1.11    14.45   -9.23
RFC J1254-4424  Gaia 6135482793767635200  4.41D-05  5.55D-01    0.43    -0.26    2.46
RFC J1254-7138  Gaia 5842203906902213760  3.28D-07  4.46D-01    1.73    -0.63   -0.62
RFC J1255+0340  Gaia 3704554771933147904  2.32D-06  7.68D-01    0.18     1.14   -0.90
RFC J1255+1817  Gaia 3940983375728940032  6.70D-08  9.80D-01    0.19    -0.44   -0.27
RFC J1255-0804  Gaia 3627529481280978048  1.70D-05  4.38D-01    0.62    -3.89    7.36
RFC J1256-5919  Gaia 6057071603091343872  1.18D-05  5.44D-01    1.46    -0.54   -3.54
RFC J1256-0547  Gaia 3677618214520515968  3.79D-07  1.53D-01    2.88     6.86   -3.65
RFC J1256+5652  Gaia 1577113296763745664  1.53D-07  9.50D-01    0.33    -0.07   -0.56
RFC J1256-1146  Gaia 3625405980730941056  5.02D-07  7.30D-02    2.14    -4.82   -0.93
RFC J1256+1247  Gaia 3929499698331191936  1.38D-07  9.58D-01    0.30     0.04    0.53
RFC J1256-0819  Gaia 3627323047973057920  9.52D-07  3.08D-01    0.91     1.41    2.82
RFC J1257+3647  Gaia 1517267188099223296  3.43D-09  2.95D-01    2.22     0.46    0.67
RFC J1257-0132  Gaia 3688517879445325184  7.45D-06  8.08D-01    0.14     0.85    3.16
RFC J1257+7958  Gaia 1718504719657313536  2.51D-07  9.02D-01    0.50     0.84    1.53
RFC J1257-1109  Gaia 3625467793900080768  1.50D-06  1.05D-01    1.82     6.00   -6.11
RFC J1257+8342  Gaia 1726120383868070016  8.71D-07  6.15D-02    3.65    -2.90   13.11
RFC J1257-0717  Gaia 3629134252861634304  3.82D-06  4.59D-01    0.58     7.38   -3.35
RFC J1257+3229  Gaia 1467353002330836736  1.22D-09  7.14D-01    1.02     0.16    0.12
RFC J1257-3155  Gaia 6183506575450301824  3.37D-06  1.85D-01    1.33     6.20   -2.10
RFC J1258+0038  Gaia 3690185117030109824  9.57D-07  4.81D-01    0.54    -0.82    2.23
RFC J1258-1800  Gaia 3510245675457964160  1.25D-06  6.85D-01    0.27     2.64    0.09
RFC J1258-2219  Gaia 3505228672619835392  1.39D-06  8.06D-01    0.15     0.36   -0.34
RFC J1258-1750  Gaia 3510266772337429376  3.51D-06  3.71D-01    0.75    10.59    2.70
RFC J1259-2436  Gaia 3497948290736749056  1.51D-06  8.42D-01    0.11     0.12    0.28
RFC J1259-3748  Gaia 6142301690005313408  1.79D-07  7.35D-01    0.97    -0.98    0.92
RFC J1259-3223  Gaia 6180467250434262912  2.55D-06  1.81D-01    1.35    -0.47    2.64
RFC J1300+1206  Gaia 3737203429693163648  6.26D-06  6.96D-01    0.26    -6.37    1.66
RFC J1300-1514  Gaia 3524706147443509248  6.77D-06  7.12D-01    0.24     4.21    1.21
RFC J1300+4352  Gaia 1529375662981964544  9.37D-09  4.19D-01    1.81    -0.89   -0.18
RFC J1300+141A  Gaia 3930272277048077952  1.19D-08  7.16D-01    1.02     0.57   -0.40
RFC J1300-2318  Gaia 3498936339373427840  4.68D-06  5.48D-02    2.39    -1.60  -13.12
RFC J1300+2830  Gaia 1463852603984324224  1.59D-09  2.94D-02    4.21    -0.33   -0.78
RFC J1300+4009  Gaia 1526903720322170112  8.65D-09  6.46D-01    1.20     0.24    0.91
RFC J1300+0828  Gaia 3733687260223769088  1.01D-07  2.81D-01    2.27     3.50   -1.25
RFC J1300-3253  Gaia 6180388600992091648  2.48D-06  6.57D-01    0.30    -0.58    0.50
RFC J1301+3337  Gaia 1467579810963678208  1.37D-08  6.94D-01    1.07     0.50   -1.02
RFC J1301-0041  Gaia 3689044511155641216  2.11D-06  5.00D-01    0.51    -4.83    0.43
RFC J1302+4819  Gaia 1555073654907269120  2.23D-09  9.78D-02    3.28     0.05    0.81
RFC J1302-1710  Gaia 3511804095752012288  1.77D-06  6.22D-01    0.34     0.49   -1.04
RFC J1302+6902  Gaia 1685765489629874688  2.59D-08  1.78D-01    2.74     0.00    1.24
RFC J1302+5748  Gaia 1578536133527699456  1.06D-08  5.88D-01    1.34     0.93    0.35
RFC J1303+2433  Gaia 3957194506451852416  1.83D-08  8.05D-02    3.44    -2.28    0.72
RFC J1303-2405  Gaia 3498072260672335872  3.77D-06  4.55D-01    0.59     5.87   -2.04
RFC J1303+1853  Gaia 3941274746309629184  2.23D-07  3.31D-01    2.09     4.92   -1.92
RFC J1303-5540  Gaia 6067477690353187712  1.02D-06  6.40D-01    1.21     0.08    1.02
RFC J1304-0346  Gaia 3684254218165847168  3.21D-06  4.95D-02    2.48    18.98  -10.57
RFC J1304+6353  Gaia 1676305016706698240  1.31D-08  5.65D-01    1.40    -0.68   -0.55
RFC J1304-2106  Gaia 3505784303948920832  1.65D-06  4.17D-01    0.66     5.75   -0.02
RFC J1305+7854  Gaia 1716909981120825984  3.07D-07  6.90D-01    0.26     0.69    0.40
RFC J1305+2752  Gaia 1460947488105359872  5.98D-09  9.54D-01    0.31     0.19    0.04
RFC J1305+5116  Gaia 1557342600225239936  4.70D-09  3.98D-01    1.87     0.38   -0.76
RFC J1305-3132  Gaia 6180950176556953856  1.91D-07  4.30D-01    1.78     1.67    0.79
RFC J1305-1033  Gaia 3622979839604521984  5.63D-09  3.18D-01    2.14    -0.88   -0.27
RFC J1305+2047  Gaia 3943242872123383168  4.30D-07  1.20D-02    3.75    -8.65    6.14
RFC J1305+0149  Gaia 3691214088115560704  6.17D-07  8.02D-01    0.15     0.96    0.57
RFC J1306+5529  Gaia 1564742897595918976  1.77D-09  7.01D-01    1.06     0.14    0.36
RFC J1306-2945  Gaia 6184214660939909632  1.84D-05  2.73D-02    3.01    10.61  -13.47
RFC J1306+8008  Gaia 1718615907770689408  1.17D-07  7.86D-01    0.83    -2.18   -0.52
RFC J1306+1113  Gaia 3736231014734202624  1.95D-07  4.61D-01    1.69     1.37   -2.89
RFC J1306-1718  Gaia 3511105802788711040  1.24D-06  6.68D-01    0.29    -0.16   -1.91
RFC J1306-2147  Gaia 3505508189091298944  1.42D-07  5.83D-01    1.36    -1.80    1.11
RFC J1306-0629  Gaia 3629425451644438272  3.06D-06  2.81D-02    2.98    -0.28  -13.94
RFC J1307-3207  Gaia 6180709074272201984  2.66D-06  2.44D-01    1.10     0.85    1.85
RFC J1307-5019  Gaia 6081460218382269184  1.06D-05  8.26D-01    0.13     0.46    0.55
RFC J1307-4259  Gaia 6135858414427911424  9.40D-07  9.34D-01    0.39     0.89   -1.09
RFC J1307+0642  Gaia 3729510902744051456  1.87D-05  8.45D-02    2.01    40.61  -27.49
RFC J1308+4957  Gaia 1556376198224392832  5.14D-09  6.86D-01    1.09     0.14    0.66
RFC J1308+8544  Gaia 1726809502780695424  5.82D-07  5.66D-02    3.72    -4.56   -9.67
RFC J1308-4352  Gaia 6135013336663402112  4.17D-06  4.53D-01    0.59    -0.13   -0.76
RFC J1308+3546  Gaia 1474179766947957760  3.90D-09  1.70D-01    2.78    -1.03    0.72
RFC J1308-2458  Gaia 6187922179787784064  2.05D-07  2.61D-01    2.35    -2.92    1.80
RFC J1308-8259  Gaia 5770791726186805248  1.97D-07  3.90D-01    1.90     1.53   -0.42
RFC J1308+3150  Gaia 1466380729109090048  6.24D-08  5.20D-01    1.52    -1.19    1.80
RFC J1309+1029  Gaia 3735899821216146176  9.26D-06  1.27D-01    1.65    22.11  -11.80
RFC J1309+5557  Gaia 1564770488466088320  2.79D-09  3.45D-01    2.04     0.39    0.52
RFC J1309-0415  Gaia 3683989918763350784  2.64D-07  1.75D-01    2.75     6.57   -1.02
RFC J1309+4305  Gaia 1526147496840561792  1.34D-08  6.12D-01    1.28     0.82    0.37
RFC J1309+1154  Gaia 3736659789909090304  2.32D-08  5.21D-01    1.52     1.16    0.93
RFC J1309+4047  Gaia 1524183975231577856  6.13D-09  7.07D-01    1.04    -0.35   -0.78
RFC J1310+0044  Gaia 3690844033732887936  1.62D-06  5.65D-02    2.36    13.72   -4.54
RFC J1310+3220  Gaia 1466773353544464384  1.19D-09  6.51D-01    1.18    -0.14   -0.19
RFC J1310-5552  Gaia 6066583100207489152  1.51D-06  4.99D-01    1.58    -1.00   -1.30
RFC J1310+4653  Gaia 1554001631065215872  7.41D-07  5.64D-01    0.42    -0.52   -2.33
RFC J1310+3233  Gaia 1466783214793243008  8.21D-10  6.84D-01    1.10     0.24    0.01
RFC J1311+5513  Gaia 1564536910964901760  4.42D-09  2.77D-01    2.29    -0.80    0.70
RFC J1311+0035  Gaia 3687835941721653376  7.16D-07  2.77D-01    0.99     4.29   -0.64
RFC J1311+1417  Gaia 3743915948176897920  2.63D-06  6.34D-01    0.33     6.02    1.26
RFC J1311-1150  Gaia 3621806901217809280  1.73D-06  5.88D-01    0.38    -0.31   -0.90
RFC J1312+4809  Gaia 1554536509112575360  1.26D-08  7.79D-02    3.46    -2.07   -0.35
RFC J1312+4450  Gaia 1526718383892988288  1.17D-07  7.29D-01    0.98    -1.61    1.34
RFC J1312+3515  Gaia 1473927669547701632  1.55D-08  3.70D-01    1.96    -1.02    1.38
RFC J1312+0353  Gaia 3716619850466555648  1.09D-05  7.99D-01    0.15    -4.70    0.04
RFC J1312-1453  Gaia 3608632552891774208  2.77D-06  5.61D-01    0.42    -0.61    1.83
RFC J1312-2156  Gaia 3504696444567481472  3.32D-08  1.19D-01    3.10     0.14   -1.38
RFC J1312-7724  Gaia 5788198507083304832  1.07D-06  8.24D-01    0.73     1.56    0.00
RFC J1312-2350  Gaia 6194107757328723584  5.08D-06  2.25D-01    1.17     9.12   -4.73
RFC J1312+3113  Gaia 1463103424248692992  6.12D-10  9.74D-01    0.22     0.04    0.01
RFC J1312-0424  Gaia 3635980774328554112  1.80D-06  9.27D-01    0.05    -0.67   -0.13
RFC J1313+1027  Gaia 3732896299046009728  8.21D-08  9.16D-01    0.45    -0.80    0.35
RFC J1314-2129  Gaia 3504827801847210240  5.36D-06  5.78D-01    0.40     3.74    1.38
RFC J1314+6219  Gaia 1675928399614391168  2.09D-07  3.08D-01    2.17     1.58   -4.76
RFC J1314+2348  Gaia 1446820069358478208  4.16D-09  4.93D-01    1.60     0.18   -0.73
RFC J1315+1220  Gaia 3736568152486933248  2.21D-06  1.63D-01    1.44   -12.63    3.32
RFC J1315+2840  Gaia 1461785728285248000  2.80D-07  1.58D-01    2.85     4.38   -3.56
RFC J1315-0733  Gaia 3628361055669570560  3.81D-06  9.09D-01    0.06     1.37    0.37
RFC J1315+1736  Gaia 3938679452191899008  1.09D-07  7.44D-01    0.94    -1.52    0.94
RFC J1316-0218  Gaia 3684754663463376512  7.77D-05  4.50D-01    0.60    26.92    8.72
RFC J1316-3338  Gaia 6167533970034510336  3.88D-06  7.18D-01    0.23     0.16    0.30
RFC J1316+1947  Gaia 3939784117780522624  1.60D-08  8.50D-01    0.66     0.25    0.52
RFC J1316+6726  Gaia 1678644124619459200  6.05D-07  4.36D-01    0.62    -1.67    1.04
RFC J1316+7226  Gaia 1687959427644736512  1.73D-08  4.84D-01    1.62     0.92    0.60
RFC J1317+3925  Gaia 1524547569982661888  9.07D-09  2.08D-01    2.58     1.41    0.30
RFC J1317-2031  Gaia 3506402195124936064  2.61D-06  6.84D-01    0.27     0.93   -1.41
RFC J1317+3425  Gaia 1473023664831604608  5.42D-10  7.82D-01    0.85     0.10    0.14
RFC J1317-1345  Gaia 3609171382308552192  1.14D-06  7.40D-01    0.21    -1.35    0.55
RFC J1318+1807  Gaia 3938723982412608768  1.89D-07  6.14D-01    1.28    -2.20    2.26
RFC J1318-0607  Gaia 3634542200802743808  1.73D-06  8.03D-01    0.15     1.86    0.21
RFC J1318-1235  Gaia 3609600398002518528  3.17D-06  3.43D-01    0.82     6.68   -3.37
RFC J1318-1441  Gaia 3607938417457591552  4.35D-06  1.16D-01    1.73    -9.01    5.83
RFC J1319+2938  Gaia 1461959554198707712  1.43D-06  1.34D-02    4.75    -1.88   24.88
RFC J1319+6217  Gaia 1663912764747595648  1.23D-08  5.52D-01    1.44     0.54   -1.15
RFC J1319-1217  Gaia 3609614932171317248  1.57D-08  3.89D-01    1.90    -0.75   -0.39
RFC J1319+1405  Gaia 3743028745372877184  1.13D-07  9.90D-01    0.12     0.15   -0.22
RFC J1319-0049  Gaia 3686634553465701248  4.71D-06  9.93D-02    1.87    21.88   -2.43
RFC J1319+5148  Gaia 1562824387244598528  5.05D-10  4.41D-01    1.75    -0.09    0.28
RFC J1320-5827  Gaia 6062303663509687552  4.65D-06  3.75D-01    1.95     2.43   -1.67
RFC J1320-0304  Gaia 3636555372233933184  2.09D-06  6.21D-01    0.34     1.36   -0.87
RFC J1320+4541  Gaia 1551005496239086464  6.38D-09  9.39D-01    0.37    -0.25    0.09
RFC J1320+0858  Gaia 3731701855756448640  6.09D-06  9.12D-02    1.94    37.74    0.94
RFC J1321+2216  Gaia 1442683122499460352  5.28D-09  8.52D-01    0.65    -0.37    0.05
RFC J1321+0023  Gaia 3687174448035270528  6.73D-07  5.15D-02    3.79    14.38   -2.77
RFC J1321-5918  Gaia 6061997655686636544  2.02D-05  1.83D-01    2.71    -5.27   -4.23
RFC J1322+2148  Gaia 1442576366792185472  1.53D-08  1.08D-02    4.90    -1.80    1.08
RFC J1322+3252  Gaia 1469641124682971136  1.36D-05  8.16D-01    0.14     4.43   -5.00
RFC J1322-8419  Gaia 5769671083318592768  5.80D-07  4.24D-01    1.80     2.26    0.99
RFC J1322-0937  Gaia 3624045713048311936  1.74D-06  7.82D-01    0.17    -1.11    0.51
RFC J1322-1617  Gaia 3604519864007659904  1.17D-05  3.75D-01    0.74    10.35   -2.49
RFC J1322+3912  Gaia 1476549317585085312  1.19D-09  1.37D-01    2.98    -0.37    0.45
RFC J1323-3849  Gaia 6162373687087884416  2.35D-06  7.00D-01    0.25    -0.32    0.71
RFC J1323-3407  Gaia 6167321317612896640  2.39D-06  1.71D-01    1.40     1.23   -1.34
RFC J1323-3038  Gaia 6181839062988254976  2.37D-06  4.56D-01    0.59     0.48   -0.45
RFC J1323-5824  Gaia 6062120083771974656  4.77D-05  1.23D-01    3.07    -7.76   -7.08
RFC J1323+6452  Gaia 1677777232711454336  2.47D-08  3.08D-01    2.17     1.00   -1.26
RFC J1323+2508  Gaia 1446673353278921728  2.14D-08  5.90D-01    1.34    -1.24    0.45
RFC J1324+5739  Gaia 1565968818701639680  8.91D-08  6.04D-01    1.30    -2.48    1.61
RFC J1324-3623  Gaia 6166073887312092160  1.10D-06  6.89D-01    1.08     1.06   -1.92
RFC J1324-3235  Gaia 6169233265254397056  2.50D-06  8.45D-01    0.11     0.80   -0.43
RFC J1324+4743  Gaia 1552730183307054464  7.17D-07  4.21D-01    0.65     1.07    1.92
RFC J1324+3251  Gaia 1469535807789487744  1.95D-09  1.91D-01    2.67     0.54   -0.18
RFC J1325-0804  Gaia 3631039672152609024  1.04D-06  2.62D-01    1.04    -2.49    0.93
RFC J1325-1117  Gaia 3611244408404446592  8.80D-07  5.41D-01    0.45     1.69    1.97
RFC J1325+3807  Gaia 1476122054238922752  1.45D-06  6.61D-01    0.29    -4.21   -0.92
RFC J1325+5119  Gaia 1559739741732363264  1.30D-07  4.18D-01    1.81     0.37    5.07
RFC J1325+651A  Gaia 1678164874984728832  2.92D-08  7.66D-01    0.89     0.63    0.95
RFC J1325+4115  Gaia 1525096810400981504  3.73D-09  3.39D-01    2.06    -0.67    0.51
RFC J1326+0326  Gaia 3713009707112441088  2.52D-07  8.50D-01    0.66    -0.33    1.84
RFC J1326+5154  Gaia 1559871648768017536  7.36D-07  2.09D-02    3.25    11.58    8.30
RFC J1326-5256  Gaia 6068970277387564800  1.13D-05  2.50D-01    1.08    -1.14    0.56
RFC J1326-0500  Gaia 3635136349398464896  1.59D-06  3.37D-01    0.83    -0.45    0.95
RFC J1327+2210  Gaia 1442529122151581184  4.30D-09  5.94D-01    1.33    -0.64   -0.02
RFC J1327+4326  Gaia 1549473086267633152  2.03D-09  6.60D-01    1.16    -0.32    0.05
RFC J1327+5008  Gaia 1553636524485777536  6.61D-09  3.77D-01    1.94    -0.87    0.22
RFC J1327+3151  Gaia 1468589196998136704  1.87D-07  6.10D-01    1.29    -0.22    3.53
RFC J1327-0758  Gaia 3630317018135690112  1.14D-05  6.70D-01    1.13    13.31  -24.16
RFC J1327-4214  Gaia 6136869793326003712  4.56D-06  1.14D-01    1.75    -1.42   -1.56
RFC J1327-1336  Gaia 3609926987315330944  2.93D-06  5.92D-01    0.38     5.92    0.11
RFC J1327+1223  Gaia 3739375721068971904  1.29D-05  9.22D-01    0.05    -0.94    1.12
RFC J1328+6221  Gaia 1663789894326034176  5.97D-09  7.61D-01    0.90     0.41   -0.24
RFC J1328-4727  Gaia 6083889481947943936  3.87D-05  7.67D-01    0.18    -1.67   -0.07
RFC J1329-5608  Gaia 6063702654623436928  3.69D-06  1.93D-01    2.66     1.81    1.13
RFC J1329+1053  Gaia 3738321186338141952  3.27D-08  6.83D-01    1.10    -1.03   -0.68
RFC J1329+5009  Gaia 1553451840891543424  6.64D-09  5.57D-01    1.42    -0.71   -0.76
RFC J1329+4801  Gaia 1552801857720661632  3.39D-08  5.77D-01    1.37     0.73   -2.02
RFC J1329-2640  Gaia 6189715586332452736  2.46D-06  3.95D-01    0.70     2.05   -4.41
RFC J1329-0546  Gaia 3632020058567385088  1.04D-06  1.68D-01    1.41    -0.09   -2.67
RFC J1329+3154  Gaia 1468627164508851584  1.91D-09  5.56D-01    1.43     0.41   -0.40
RFC J1330-2142  Gaia 6196404740197342208  5.03D-06  3.84D-01    0.72    10.69    0.20
RFC J1330-2056  Gaia 6196523899771009280  2.78D-06  4.74D-01    0.55     3.75    1.57
RFC J1330-7003  Gaia 5844046585307743872  2.70D-06  6.20D-02    3.65    -2.61   -2.35
RFC J1330-3122  Gaia 6169602907320673152  3.91D-06  8.48D-01    0.11     0.93   -0.73
RFC J1330+7001  Gaia 1685373513734612864  1.80D-08  2.25D-01    2.51     0.88    1.28
RFC J1330+4954  Gaia 1553387107144396672  3.68D-09  6.55D-01    1.17     0.43   -0.06
RFC J1331-2639  Gaia 6189689885247890048  7.23D-05  3.66D-01    0.76    28.21    6.92
RFC J1331+0521  Gaia 3717777052091385472  1.74D-06  5.47D-01    1.45     1.11  -15.44
RFC J1331-0341  Gaia 3636874642926066944  1.49D-06  7.74D-01    0.18     0.97   -0.08
RFC J1331+0608  Gaia 3717962148006494080  1.57D-06  4.00D-01    0.69    -1.79    1.50
RFC J1332-0509  Gaia 3633579337854695680  8.26D-07  6.50D-02    2.24    -9.19    0.28
RFC J1332-1402  Gaia 3606675662712537600  2.31D-06  6.98D-01    0.25     1.46    1.97
RFC J1332-2559  Gaia 6189856976655991936  1.58D-06  2.72D-02    3.01     6.57    5.94
RFC J1332+4722  Gaia 1551968908943338368  1.83D-09  3.64D-01    1.98     0.03    0.45
RFC J1332+0200  Gaia 3711818008306553600  2.65D-06  4.51D-01    0.59     8.18    0.04
RFC J1333+0652  Gaia 3718580348414729856  4.38D-07  1.59D-01    1.46    -1.49    1.28
RFC J1333-1000  Gaia 3617802033190407680  1.83D-05  3.68D-01    0.76   -23.94    2.08
RFC J1333+2725  Gaia 1448859938305936384  7.30D-08  6.13D-01    1.28    -1.88    0.79
RFC J1333+1649  Gaia 3745628574976069504  1.39D-09  1.26D-01    3.06     0.29   -0.43
RFC J1333-3305  Gaia 6168539954455507840  1.14D-05  6.12D-01    0.35     3.51    1.87
RFC J1333-2356  Gaia 6191837540695184512  6.58D-08  5.88D-01    1.34    -1.36   -0.67
RFC J1333-1950  Gaia 6292945846845723520  1.45D-06  7.84D-01    0.17     0.00   -0.89
RFC J1333+5057  Gaia 1559539699335620864  2.00D-08  3.39D-01    2.07    -1.80    1.18
RFC J1334+3044  Gaia 1456307720835108864  5.76D-10  8.77D-01    0.58    -0.08   -0.09
RFC J1334+3128  Gaia 1468366030496654976  1.14D-07  8.49D-01    0.66     0.26   -2.39
RFC J1335+0253  Gaia 3711984068922560128  1.10D-06  7.79D-02    2.08     9.03   -0.80
RFC J1335+4542  Gaia 1551544394375704064  1.32D-09  9.80D-02    3.27     0.52   -0.28
RFC J1335-2950  Gaia 6175988183658971904  7.44D-06  3.21D-01    0.87     0.56    5.73
RFC J1336+1725  Gaia 3745757733233209216  1.03D-07  8.78D-01    0.57    -0.23    2.04
RFC J1336-0451  Gaia 3633508591152947456  5.41D-06  7.69D-02    2.09   -15.80  -10.66
RFC J1336+0314  Gaia 3712066669733115264  1.11D-06  1.09D-01    1.78    12.79    0.51
RFC J1336-1529  Gaia 3606266781826210048  1.81D-06  2.47D-01    1.09     0.04    0.65
RFC J1336-1852  Gaia 6293132110987387520  8.49D-08  3.05D-01    2.18     0.01   -1.10
RFC J1337+6532  Gaia 1666235208183537024  1.49D-08  3.31D-01    2.09     1.43    0.25
RFC J1337+0035  Gaia 3663023846929434624  1.41D-06  9.55D-02    1.90    10.77   -0.57
RFC J1337+0206  Gaia 3711694244529293440  6.53D-07  1.96D-01    1.28     7.23    0.90
RFC J1337-1257  Gaia 3607230057091473664  1.76D-06  6.63D-01    0.29     2.57    0.51
RFC J1337+5501  Gaia 1562088436008938240  8.97D-10  1.20D-01    3.10     0.50   -0.08
RFC J1337+5143  Gaia 1559970162433081472  6.16D-08  5.58D-01    1.42    -2.15    0.17
RFC J1338-062A  Gaia 3632439419174136576  1.52D-05  1.01D-01    1.86    -8.64   41.41
RFC J1338-0400  Gaia 3634128784430772608  2.08D-06  7.66D-01    0.18    -1.98    0.15
RFC J1338+4302  Gaia 1501514622447131520  2.02D-08  8.61D-01    0.62    -0.54   -0.11
RFC J1338+1153  Gaia 3738720961894478464  1.01D-07  4.68D-01    1.67     3.58   -0.41
RFC J1339-2401  Gaia 6191976422757560064  7.03D-08  7.50D-01    0.93    -0.33    0.29
RFC J1339-0637  Gaia 3632243018910280704  4.60D-06  8.03D-02    2.05    -0.12    3.59
RFC J1339-2348  Gaia 6191989101501053440  2.49D-06  1.61D-01    1.45     2.74   -2.41
RFC J1339+6328  Gaia 1665394665903493888  2.51D-08  2.89D-02    4.22     3.29   -0.72
RFC J1339-0317  Gaia 3634240865897061248  2.71D-06  3.28D-01    0.85     2.14   -3.16
RFC J1340-0137  Gaia 3661526793129221760  1.05D-06  6.81D-01    0.27     2.46   -0.13
RFC J1340+4410  Gaia 1501668691514409344  1.06D-08  2.56D-01    2.37     1.44    0.41
RFC J1340+3008  Gaia 1456357027059627904  3.74D-08  6.58D-01    1.17     0.84   -1.29
RFC J1340+6923  Gaia 1685098567108486528  6.72D-08  8.22D-01    0.74     1.50    0.08
RFC J1341-1643  Gaia 3605139507529163264  2.98D-06  1.16D-01    1.73    -1.94    4.97
RFC J1341+3301  Gaia 1470432219004127744  5.95D-07  7.37D-02    3.51   -10.94   10.13
RFC J1341+2816  Gaia 1454776891411444224  8.40D-08  6.66D-01    1.15    -0.69    1.06
RFC J1341+3707  Gaia 1472344682041214848  4.47D-08  5.18D-01    1.53    -0.16   -2.50
RFC J1342-2051  Gaia 6291757549654611456  6.84D-07  6.42D-01    0.32     0.13    1.21
RFC J1342-3240  Gaia 6171434487534849664  4.62D-06  4.13D-01    0.66     6.16   -0.42
RFC J1342+2709  Gaia 1451654965583161344  3.14D-09  7.77D-01    0.86    -0.36   -0.02
RFC J1342+602A  Gaia 1662612695326680320  7.76D-08  5.80D-01    1.36    -0.26   -2.73
RFC J1342-3010  Gaia 6175355174199646976  4.00D-06  8.48D-01    0.11     1.26    0.03
RFC J1342+5110  Gaia 1559132605155964416  1.80D-09  4.80D-01    1.63    -0.40   -0.19
RFC J1342+0504  Gaia 3714191235441738368  1.18D-05  7.94D-01    0.16    -5.47    4.63
RFC J1342+4032  Gaia 1499943557773635584  2.25D-09  8.60D-01    0.63    -0.02    0.21
RFC J1343+2844  Gaia 1454902377471654144  2.42D-08  4.70D-01    1.66     0.63   -1.03
RFC J1343+6855  Gaia 1673069978620353152  2.48D-09  7.50D-01    0.93    -0.21    0.26
RFC J1343+4532  Gaia 1503536212014017024  4.20D-09  3.84D-01    1.92     0.69   -0.28
RFC J1343+5721  Gaia 1658786704099765888  1.66D-09  2.89D-01    2.24     0.55    0.25
RFC J1343+6602  Gaia 1672077738095607552  3.28D-08  1.44D-01    2.94    -1.71    1.30
RFC J1343+5754  Gaia 1658898579408392320  6.88D-09  6.95D-01    1.07     0.44   -0.20
RFC J1344-3655  Gaia 6163429286970589184  8.71D-07  5.74D-01    1.38     0.90    3.42
RFC J1344-0924  Gaia 3617347385132716928  3.70D-06  1.81D-01    1.35     7.72    1.60
RFC J1344+6606  Gaia 1672079524802018944  7.63D-09  3.57D-01    2.00     0.52   -0.71
RFC J1344-1723  Gaia 6295191668065694848  1.39D-06  8.08D-01    0.14    -0.82   -0.81
RFC J1344+3355  Gaia 1470582542859077376  1.49D-08  1.93D-01    2.66     1.03    0.88
RFC J1344-0743  Gaia 3619863892371348224  1.67D-06  3.37D-01    0.83     1.65    4.25
RFC J1344+5503  Gaia 1562239962454374528  1.04D-07  1.72D-01    2.77     4.96   -1.21
RFC J1344+4245  Gaia 1500771455668913664  2.55D-08  9.51D-01    0.32    -0.07   -0.43
RFC J1344+7907  Gaia 1715254494566199168  2.06D-07  8.01D-01    0.79    -1.70    1.39
RFC J1345+4452  Gaia 1503247865089643264  1.72D-09  7.29D-01    0.98    -0.31    0.02
RFC J1345-3356  Gaia 6165074637401612544  4.19D-07  6.12D-01    1.28    -2.09   -0.72
RFC J1345+5332  Gaia 1561000744130306432  6.79D-09  1.08D-01    3.19    -0.21   -1.03
RFC J1345+0706  Gaia 3721429045603539200  4.90D-07  5.23D-01    0.48     1.62   -0.46
RFC J1346+7320  Gaia 1687648059695216896  1.26D-09  6.23D-01    1.25     0.29   -0.01
RFC J1346-3758  Gaia 6115266313986316416  4.39D-05  8.68D-02    1.98    -9.63  -14.42
RFC J1347+3850  Gaia 1496746487193824384  1.11D-09  7.11D-01    1.03    -0.22    0.06
RFC J1347-2958  Gaia 6175232681731982720  2.45D-07  2.74D-01    2.30    -0.92    2.37
RFC J1347+1835  Gaia 1248076642488968832  1.62D-08  5.59D-01    1.42    -0.09    0.59
RFC J1347-3750  Gaia 6115244804790613248  3.81D-06  8.30D-01    0.13    -0.78   -0.04
RFC J1348+2840  Gaia 1452221385870468864  3.40D-09  9.10D-01    0.47     0.00   -0.23
RFC J1348-1640  Gaia 6295175110966212736  1.44D-05  7.93D-01    0.16     1.64   -2.23
RFC J1348-1704  Gaia 6295126693799954816  4.90D-07  7.47D-01    0.94     2.81   -0.46
RFC J1349-1110  Gaia 3613876501801831936  2.41D-06  8.30D-01    0.12     1.40    0.24
RFC J1349-7152  Gaia 5839919293544291200  4.53D-05  1.44D-01    2.94   -16.54   -9.24
RFC J1349-3056  Gaia 6172038158071879168  8.56D-06  8.71D-01    0.09    -1.48    0.01
RFC J1349-1132  Gaia 3613290874421695616  2.32D-06  2.65D-01    1.03     6.70    2.91
RFC J1349+5341  Gaia 1561346128220345088  6.75D-10  5.48D-01    1.45     0.25   -0.01
RFC J1350+2411  Gaia 1444116610783685632  3.96D-08  9.31D-01    0.40    -0.71    0.11
RFC J1350+3859  Gaia 1496577093684385280  3.01D-09  8.79D-01    0.57     0.09    0.27
RFC J1350-1634  Gaia 6295168647040174464  1.21D-05  6.23D-01    0.34     4.51    0.82
RFC J1350+2331  Gaia 1251787253714825344  5.32D-09  2.46D-01    2.42     0.73    0.45
RFC J1350+3034  Gaia 1456992613502386944  1.74D-08  4.24D-01    1.79     0.92   -0.67
RFC J1351+0830  Gaia 3722008488231607168  6.83D-09  4.16D-01    1.82    -0.50   -0.49
RFC J1351+3838  Gaia 1496510440086655232  2.88D-09  4.65D-01    1.68    -0.40    0.33
RFC J1351+1114  Gaia 3727224708832916992  3.44D-08  1.36D-01    2.98     1.99   -0.95
RFC J1351-2912  Gaia 6176774368833809280  2.38D-06  6.96D-01    0.25    -1.87    0.64
RFC J1351+3413  Gaia 1458930949419974912  2.45D-09  3.43D-01    2.05     0.35    0.53
RFC J1351+5542  Gaia 1657680183085366912  4.97D-09  5.23D-01    1.51    -0.64    0.16
RFC J1352-2649  Gaia 6178406628204405376  2.18D-06  1.10D-02    4.88    -3.94  -15.64
RFC J1352-2745  Gaia 6177221354669980416  1.68D-07  6.99D-01    1.06     1.39    0.69
RFC J1352+4908  Gaia 1510498147842347904  8.02D-09  8.76D-01    0.58     0.32    0.36
RFC J1352-1817  Gaia 6293919739270208768  6.33D-06  1.10D-01    1.78     4.24    6.50
RFC J1352-4412  Gaia 6107957791478046976  1.74D-06  9.34D-01    0.39     0.15   -1.57
RFC J1353+0443  Gaia 3671930578309615104  4.17D-06  1.25D-01    1.66    11.45  -10.31
RFC J1353+6345  Gaia 1664907960209574400  6.29D-09  9.54D-01    0.31     0.00   -0.23
RFC J1353+1435  Gaia 1230992327737192576  1.30D-06  8.38D-02    2.01    16.21    6.45
RFC J1353+7532  Gaia 1712312235810163456  4.30D-09  7.59D-01    0.91    -0.22   -0.24
RFC J1353-6639  Gaia 5851096207192940416  3.60D-06  3.29D-01    2.10     0.84   -2.63
RFC J1353+6044  Gaia 1661053587838534400  2.55D-08  4.83D-01    1.62     0.32    1.45
RFC J1353-0637  Gaia 3620374856039863168  2.97D-06  9.88D-02    1.87     4.80    9.03
RFC J1353+0151  Gaia 3664163353292492544  1.97D-06  4.42D-01    0.61     6.61    0.75
RFC J1353+2933  Gaia 1452338758738376832  3.15D-06  5.74D-01    0.40     4.68   -2.99
RFC J1353+6324  Gaia 1664864804378341120  1.29D-06  4.25D-01    0.64     3.74   -2.99
RFC J1354-0206  Gaia 3657896068294755584  1.44D-06  3.60D-01    0.78    -4.42   -0.87
RFC J1354+6645  Gaia 1671784993124305280  4.79D-08  7.39D-01    0.96     1.30    0.90
RFC J1354+3706  Gaia 1495416593520332800  2.41D-09  3.73D-01    1.95    -0.49    0.25
RFC J1354-2443  Gaia 6275001439124715648  1.13D-05  6.27D-01    0.33     5.86    1.54
RFC J1354-7353  Gaia 5791206599099092992  1.35D-05  7.75D-01    0.17     0.84    0.54
RFC J1354-1041  Gaia 3613827539174854784  4.24D-07  3.30D-01    2.10     4.45    0.82
RFC J1355+6708  Gaia 1672570697262159744  5.08D-06  3.48D-02    2.79    -5.20   21.51
RFC J1355+3024  Gaia 1453939063550708608  1.79D-09  6.19D-01    1.26     0.34    0.17
RFC J1355-3709  Gaia 6115524115103446016  1.05D-04  7.65D-01    0.18    -4.21   -2.27
RFC J1356-0355  Gaia 3657074286432259072  3.71D-06  4.38D-02    2.59    11.10    7.76
RFC J1356-1724  Gaia 6294446164822599424  1.25D-05  6.04D-01    0.36    10.06   -1.03
RFC J1356+4136  Gaia 1498895207793191680  8.61D-08  6.28D-01    1.24    -1.55    2.90
RFC J1356-0628  Gaia 3619725834941709056  2.97D-06  2.00D-01    1.27    -3.74    4.67
RFC J1356+2431  Gaia 1257953933398500992  1.28D-08  7.31D-01    0.98     0.53   -0.27
RFC J1356-1101  Gaia 3613752600585241216  5.08D-07  1.06D-01    3.20     4.76    1.89
RFC J1357+1919  Gaia 1246691704514555136  1.52D-09  8.71D-01    0.60    -0.17    0.13
RFC J1357-1744  Gaia 6294416890324562560  1.81D-06  5.86D-01    0.39     0.67    0.66
RFC J1357-1527  Gaia 6301680951333143808  2.11D-08  4.01D-01    1.86     1.50    0.22
RFC J1357+0128  Gaia 3664262171900413184  1.25D-07  7.45D-01    0.94    -1.74   -0.40
RFC J1358-3821  Gaia 6114630177789411840  2.24D-07  9.55D-01    0.31    -0.29   -0.18
RFC J1358+8340  Gaia 1725730125959440128  1.91D-07  6.05D-01    1.30    -0.01    2.88
RFC J1358+2140  Gaia 1250426058319413632  2.57D-05  3.35D-01    0.84   -13.72  -16.46
RFC J1358+1119  Gaia 3727325314146302336  4.44D-07  4.68D-01    0.57     0.19    2.94
RFC J1358-2148  Gaia 6288020137833049728  6.88D-07  6.33D-01    1.23     5.01    0.92
RFC J1358+4737  Gaia 1509569026157071744  1.91D-07  7.27D-01    0.99    -2.20    2.75
RFC J1358-0704  Gaia 3619442401459871488  1.98D-06  2.84D-01    0.97     0.70   -3.03
RFC J1359-4152  Gaia 6110489966757247360  6.41D-08  2.56D-01    2.37    -0.59   -0.66
RFC J1359+5544  Gaia 1657542228735830528  7.87D-09  5.07D-01    1.56    -0.37   -0.87
RFC J1359+0159  Gaia 3664310653491357696  4.56D-08  5.43D-01    1.46    -0.97   -0.58
RFC J1359+3607  Gaia 1483268020825538560  8.98D-10  7.94D-01    0.81     0.17   -0.01
RFC J1359+2708  Gaia 1450937259367885824  1.74D-08  6.60D-01    1.16     0.41    0.95
RFC J1400-1858  Gaia 6290863440542939392  3.43D-07  6.38D-01    1.22    -3.49   -0.03
RFC J1400+1751  Gaia 1245546906751966464  5.42D-07  2.16D-01    1.20    -6.67    4.50
RFC J1400-5604  Gaia 5872303145089504256  3.06D-05  4.21D-01    0.65    -3.40   -0.32
RFC J1400+0425  Gaia 3671708476960444032  1.41D-06  5.37D-01    0.46    -1.32   -2.62
RFC J1401-0916  Gaia 3615525666164417536  2.87D-06  2.08D-01    1.23    -2.89   -3.94
RFC J1401-0315  Gaia 3645502854262785664  3.85D-06  4.01D-01    1.86    -2.89   20.07
RFC J1401-3004  Gaia 6173504043297918976  1.64D-06  3.62D-01    0.77    -2.70    1.32
RFC J1401+3611  Gaia 1483073613426241408  6.44D-09  9.32D-01    0.40     0.11    0.28
RFC J1402+1559  Gaia 1231616197506959104  2.38D-07  2.17D-02    4.43     6.99   -3.83
RFC J1402-1825  Gaia 6291096949324623232  1.14D-05  8.01D-01    0.15     1.31    1.21
RFC J1402-1840  Gaia 6291065544523550080  8.55D-07  6.72D-01    0.28    -1.89    0.31
RFC J1403+0610  Gaia 3672562904869126272  9.01D-06  4.61D-01    0.58   -12.12    2.39
RFC J1404-0013  Gaia 3659719264732172416  1.63D-07  8.22D-01    0.74     1.74    0.32
RFC J1404+0728  Gaia 3722237461528126208  4.76D-08  7.18D-01    1.01     0.22    0.72
RFC J1404-0130  Gaia 3659291726507783808  1.25D-07  9.77D-02    3.28     5.65   -0.23
RFC J1404+0402  Gaia 3670896384544136192  2.64D-06  8.28D-01    0.72     2.90   -8.75
RFC J1404-4626  Gaia 6095999674812489472  9.86D-06  3.27D-01    2.11     4.08    7.09
RFC J1405+0415  Gaia 3670918787093720832  9.85D-09  4.31D-01    1.77     0.79    0.57
RFC J1405+4056  Gaia 1497912622354859008  2.87D-09  3.62D-01    1.99     0.00   -0.71
RFC J1405+3418  Gaia 1481922630910117760  1.51D-09  9.15D-01    0.46     0.10    0.11
RFC J1405-6904  Gaia 5847056021669886464  1.98D-05  3.14D-01    2.15     0.83    3.71
RFC J1405-1440  Gaia 6301453077547958656  8.18D-09  8.03D-01    0.79    -0.16   -0.29
RFC J1406-1058  Gaia 3614311393009928064  2.63D-06  2.75D-01    1.00     8.81    1.09
RFC J1406-0848  Gaia 3615986052298236160  1.96D-06  7.96D-01    0.15    -1.57   -0.17
RFC J1406-2508  Gaia 6274363584941079168  7.02D-07  3.08D-01    2.17    -1.85    5.51
RFC J1406-0707  Gaia 3640399402323372288  2.15D-06  4.59D-01    0.58    -4.42    2.80
RFC J1406+2509  Gaia 1257487603029752576  3.79D-09  4.72D-01    1.66     0.46   -0.42
RFC J1406+7828  Gaia 1714953571978132352  1.50D-08  4.56D-01    1.70    -0.11   -0.86
RFC J1406+3433  Gaia 1481944174466178304  9.52D-10  5.33D-01    1.49     0.26   -0.08
RFC J1406+5822  Gaia 1659678545469055232  3.13D-08  1.84D-01    2.70     2.67    0.95
RFC J1407+2827  Gaia 1452581029251399296  5.17D-09  1.36D-01    2.99     0.67    0.45
RFC J1407+7628  Gaia 1713924669611974400  2.09D-08  8.84D-01    0.56    -0.65    0.25
RFC J1407-2709  Gaia 6270479186453245056  5.97D-06  4.43D-02    2.58    15.67    2.77
RFC J1407-2701  Gaia 6270533195671403648  7.80D-07  2.36D-01    2.46     7.16    0.39
RFC J1407+5249  Gaia 1512843238640634624  1.17D-08  6.51D-01    1.18     1.06   -0.33
RFC J1407-4302  Gaia 6109716017943010048  1.91D-05  3.99D-01    0.69     5.95    0.71
RFC J1407-3431  Gaia 6122257146353811968  1.50D-07  1.71D-01    2.78     1.47    1.49
RFC J1408+5613  Gaia 1609880976652258304  1.94D-09  6.16D-01    1.27    -0.25    0.32
RFC J1408+2533  Gaia 1257617311044881024  1.13D-05  6.89D-01    0.26    -4.15   -3.27
RFC J1408+6854  Gaia 1673632825494594176  1.55D-08  3.69D-01    1.97    -0.28   -0.85
RFC J1408+0225  Gaia 3667389148610465920  1.50D-06  1.47D-01    1.53    11.39    1.58
RFC J1408-3004  Gaia 6173073206536184704  5.63D-06  3.74D-01    0.75     0.10   -1.78
RFC J1408+6505  Gaia 1668403548192472064  2.47D-09  3.48D-01    2.03     0.54    0.10
RFC J1408-2900  Gaia 6173294895567213696  4.18D-06  8.09D-01    0.14     1.35    0.59
RFC J1408-0752  Gaia 3640114250854932352  1.64D-06  8.81D-02    1.97    11.52    2.38
RFC J1409-2315  Gaia 6276893080159556864  7.41D-05  2.24D-01    1.17    46.21    6.10
RFC J1409-0246  Gaia 3646905453148293504  1.46D-06  6.70D-01    0.28    -2.22    0.01
RFC J1410+0203  Gaia 3667172304304640384  3.24D-06  2.62D-01    1.04     8.69    2.75
RFC J1410+6141  Gaia 1661443158552269952  8.04D-09  1.29D-01    3.03    -0.09   -1.09
RFC J1411+0036  Gaia 3660209887440203264  1.93D-06  7.65D-01    0.18    -0.24    0.65
RFC J1411-5335  Gaia 5896807376618847360  5.35D-06  5.01D-01    1.58     3.21    1.85
RFC J1411+7424  Gaia 1711971765162941952  1.92D-07  2.02D-01    2.61     3.94   -3.79
RFC J1411+2134  Gaia 1253273518563998848  6.85D-06  7.27D-01    0.22    -1.46    3.84
RFC J1413-2813  Gaia 6269410800453630848  5.28D-07  5.61D-01    1.41    -2.97   -0.87
RFC J1413+4505  Gaia 1505144694446516736  2.80D-09  4.30D-01    1.78     0.37    0.51
RFC J1413+5305  Gaia 1608182334266502016  9.66D-08  5.04D-01    1.57     2.17   -0.80
RFC J1413-0710  Gaia 3640236713256944256  3.40D-06  6.33D-01    0.33    -3.96   -0.78
RFC J1415+0832  Gaia 3674800166218577664  1.60D-07  9.72D-01    0.23    -0.67    0.01
RFC J1415-0955  Gaia 6305017900403734272  8.67D-07  7.36D-01    0.21     1.67    0.55
RFC J1415+3706  Gaia 1484166356185431936  1.49D-09  3.20D-01    2.13    -0.25    0.49
RFC J1415+6501  Gaia 1668352730139999872  1.42D-07  7.81D-01    0.85     1.75   -1.73
RFC J1415+4830  Gaia 1508014351074848000  2.03D-07  6.22D-01    1.26    -1.28   -4.87
RFC J1416-2418  Gaia 6275777728692159872  7.43D-06  4.20D-01    0.65    -2.31    2.55
RFC J1416+1242  Gaia 1226730345789998464  7.57D-07  1.75D-01    1.38     2.56    0.25
RFC J1416-1705  Gaia 6296950852310157312  1.81D-06  2.38D-01    1.12     4.79    1.83
RFC J1417+4607  Gaia 1505300653298449792  2.40D-09  2.58D-02    4.30     0.83   -0.33
RFC J1417+3818  Gaia 1484801049272366464  4.87D-09  1.13D-01    3.15     0.71   -0.95
RFC J1417+2543  Gaia 1258924256704702080  1.63D-08  4.31D-01    1.78    -0.53    1.69
RFC J1418+1703  Gaia 1232685472565226880  1.20D-08  5.56D-01    1.43    -0.82    0.22
RFC J1418+0952  Gaia 1176966071560070016  3.56D-06  3.63D-01    0.77    -0.27   -8.80
RFC J1418+8059  Gaia 1721811226000196992  1.21D-06  4.36D-01    0.62    -2.93    0.34
RFC J1418-0233  Gaia 3646525743673980672  1.20D-07  1.40D-01    2.96    -1.06   -3.95
RFC J1418+3542  Gaia 1480899294822329856  2.16D-09  6.39D-01    1.21    -0.16    0.24
RFC J1418+1541  Gaia 1231930623473014400  4.81D-08  9.37D-01    0.38     0.00   -0.79
RFC J1418-3509  Gaia 6119763591421799424  3.06D-07  3.32D-01    2.09    -1.69   -0.86
RFC J1418-1555  Gaia 6297898631333016192  3.65D-06  2.89D-01    0.96    -4.98    3.66
RFC J1419+7732  Gaia 1714099560680356736  1.64D-08  2.51D-01    2.40     0.99    0.95
RFC J1419-0838  Gaia 3639084970531745280  5.11D-08  7.48D-01    0.93    -1.07    0.40
RFC J1419+5423  Gaia 1608689037327996928  5.00D-10  3.69D-01    1.97     0.24   -0.05
RFC J1419+3821  Gaia 1484629869055835520  3.56D-09  1.88D-01    2.68    -0.47    0.76
RFC J1419-1928  Gaia 6283977925067104512  1.49D-05  2.15D-01    1.20    21.24    2.62
RFC J1419+2706  Gaia 1259456828355236608  3.72D-06  4.80D-01    0.54    -4.71   -4.13
RFC J1420+3721  Gaia 1484504902687461376  2.00D-09  5.77D-01    1.37     0.21   -0.24
RFC J1420-0642  Gaia 3639926200006897664  1.20D-06  6.91D-01    0.26     1.58    0.48
RFC J1420+1703  Gaia 1232724092911349632  5.35D-07  5.20D-01    0.48     3.67    0.91
RFC J1420-0640  Gaia 3639927230798424832  3.74D-07  9.80D-01    0.19    -0.72   -0.01
RFC J1421-1118  Gaia 6303880803516864768  5.42D-06  2.34D-01    1.13   -11.77   -1.88
RFC J1421+3855  Gaia 1484925259726600960  8.55D-10  8.01D-01    0.79     0.13    0.03
RFC J1421-0643  Gaia 3639923107629780608  2.71D-07  2.88D-01    2.25    -5.18   -1.22
RFC J1421+2824  Gaia 1259864128693544064  5.82D-08  9.08D-01    0.48     0.26    0.54
RFC J1421-1931  Gaia 6283878552408861440  4.00D-05  8.19D-01    0.13     5.10    0.85
RFC J1421-2001  Gaia 6283710395849319552  2.71D-05  2.75D-01    1.00    15.50    9.75
RFC J1422+4953  Gaia 1508395091336181504  3.45D-09  5.01D-01    1.57    -0.73    0.04
RFC J1422+3223  Gaia 1477906492896040576  1.56D-08  7.68D-01    0.88     0.29    0.69
RFC J1422-2308  Gaia 6273332758430277248  3.23D-06  5.32D-01    0.46     0.08    1.88
RFC J1422+5801  Gaia 1611442283164184448  8.05D-09  5.48D-01    1.45    -0.82   -0.01
RFC J1422+0414  Gaia 3669358889331746304  1.32D-07  1.67D-01    2.80    -2.59   -2.01
RFC J1422-2727  Gaia 6269746529457135232  2.76D-07  6.52D-01    1.18    -0.61    0.94
RFC J1423+3737  Gaia 1481530311418096384  1.63D-09  9.97D-01    0.06    -0.01   -0.02
RFC J1423+4802  Gaia 1507375981496003968  6.84D-09  5.24D-01    1.51    -0.57   -0.67
RFC J1423+7159  Gaia 1699132424288243200  3.56D-07  6.91D-01    1.08    -0.25   -3.92
RFC J1423-7829  Gaia 5785750066486756352  2.57D-07  4.57D-01    1.70    -1.41   -0.28
RFC J1424+0434  Gaia 3669465679397926784  5.07D-07  4.54D-01    0.59     1.38   -0.43
RFC J1424-1750  Gaia 6284613197975044992  5.97D-07  2.70D-02    4.27    -8.24   -0.18
RFC J1424-3826  Gaia 6116706502420254848  4.27D-07  5.25D-01    1.51     0.98    1.10
RFC J1424+4705  Gaia 1506726479361363712  2.85D-09  8.91D-01    0.54     0.11   -0.16
RFC J1424+2637  Gaia 1256454680574651008  3.88D-07  2.21D-01    2.52    -9.80    1.32
RFC J1424+3615  Gaia 1481198327625201024  2.93D-09  2.38D-01    2.45    -0.06    0.73
RFC J1424+2000  Gaia 1240256331676711552  1.23D-06  8.63D-02    1.99     9.49    6.51
RFC J1425-4604  Gaia 6093079234494233088  4.92D-06  4.29D-01    1.78     3.85    0.18
RFC J1425+1239  Gaia 1227315492134476672  3.15D-08  5.56D-01    1.43     1.07   -1.46
RFC J1425-2513  Gaia 6271771589357740928  1.52D-06  5.27D-01    0.47    -1.30   -0.72
RFC J1425+1424  Gaia 1228542306593247360  2.31D-05  4.57D-01    0.58    24.19    5.93
RFC J1425+3946  Gaia 1490817095863889280  5.39D-09  3.75D-01    1.95    -0.35    0.81
RFC J1425+2404  Gaia 1254784728570179584  6.72D-09  9.35D-01    0.39     0.08   -0.27
RFC J1425+3028  Gaia 1285245667425498368  2.80D-07  1.78D-02    4.56   -11.01   -4.88
RFC J1426+3404  Gaia 1479569813465953536  1.38D-09  8.67D-01    0.61    -0.09    0.15
RFC J1426+1512  Gaia 1229027053781948416  8.78D-07  5.79D-01    0.40    -1.04   -2.18
RFC J1426+3625  Gaia 1481179395409479040  6.62D-09  6.55D-01    1.17    -0.47   -0.71
RFC J1426-5558  Gaia 5892720934281381632  3.76D-05  3.22D-01    2.12    -7.01    5.57
RFC J1427+2348  Gaia 1254715734215404544  6.44D-10  1.72D-01    2.77     0.22   -0.25
RFC J1427-1934  Gaia 6283454450157984256  1.06D-04  3.90D-02    2.69     9.05  -63.42
RFC J1427+5409  Gaia 1608529745581439104  2.38D-07  6.14D-02    3.66     7.38   -1.61
RFC J1427+5456  Gaia 1610112423849816704  6.49D-08  7.26D-01    0.99     2.18   -1.04
RFC J1427+2632  Gaia 1256406680019892096  3.40D-08  2.34D-01    2.46    -0.82    2.79
RFC J1427-3305  Gaia 6216445676081336064  4.48D-05  8.49D-01    0.11    -2.41   -0.65
RFC J1427+1602  Gaia 1229377179515707392  9.91D-07  3.02D-01    0.92    -6.63    0.07
RFC J1427-4206  Gaia 6103247518022814720  3.68D-08  5.71D-01    1.39     0.19    0.25
RFC J1428+3912  Gaia 1487726987153460608  1.95D-08  5.25D-01    1.51     1.28   -0.71
RFC J1428+5636  Gaia 1610516631812377088  3.26D-09  7.90D-01    0.82     0.31    0.11
RFC J1428-2741  Gaia 6223148711277097856  4.54D-05  8.37D-01    0.12     3.37   -1.28
RFC J1428-1553  Gaia 6298456770923030784  3.00D-06  2.62D-01    1.04     1.02    4.24
RFC J1428+4240  Gaia 1492521476325319936  2.30D-09  5.88D-01    1.34     0.08    0.38
RFC J1428+2103  Gaia 1240445722555473408  1.79D-08  8.40D-01    0.69    -0.13   -0.51
RFC J1429+6316  Gaia 1667032628991960832  9.25D-09  6.79D-01    1.11     0.68    0.10
RFC J1429+5406  Gaia 1605524127467470976  1.88D-08  6.76D-01    1.12    -0.71   -1.03
RFC J1429+5250  Gaia 1605313536631588736  2.32D-08  7.52D-01    0.92    -0.47    0.65
RFC J1429+2607  Gaia 1256196467141170176  1.09D-08  8.84D-01    0.56     0.12    0.47
RFC J1429+6532  Gaia 1669750140698852480  2.32D-07  2.25D-01    2.51     6.39   -1.18
RFC J1430+1043  Gaia 1177312314644071296  3.23D-08  1.11D-02    4.88    -1.89   -2.04
RFC J1430+3158  Gaia 1286980902933298048  2.12D-06  7.12D-01    0.24     2.15    3.31
RFC J1430+3649  Gaia 1480546729546999424  4.98D-09  6.15D-01    1.27    -0.20   -0.68
RFC J1431-4501  Gaia 6099231826683184896  5.28D-06  4.95D-01    1.59    -6.27    1.24
RFC J1431-3120  Gaia 6219662709660705408  6.72D-06  2.93D-01    0.95    -5.83   -2.12
RFC J1431+3952  Gaia 1487862948638019072  1.65D-09  4.81D-01    1.63    -0.36    0.20
RFC J1431+2442  Gaia 1255148254602830848  8.26D-09  3.62D-01    1.99     0.63    0.14
RFC J1431-2903  Gaia 6220569291356903552  3.36D-06  5.49D-01    0.44     2.52    0.76
RFC J1432-1801  Gaia 6285157593670234752  6.17D-07  1.44D-01    2.94    -6.39   -1.97
RFC J1433-8341  Gaia 5769945823788054528  1.61D-05  8.54D-01    0.10     0.69    0.89
RFC J1433+6407  Gaia 1667175565508654208  8.83D-07  3.99D-02    2.67     4.45    4.11
RFC J1434+4203  Gaia 1491507108134392192  9.35D-09  9.06D-01    0.49    -0.41   -0.09
RFC J1434+1448  Gaia 1228061545133955328  1.53D-05  5.88D-01    0.38     9.70    4.94
RFC J1434+5429  Gaia 1607048570274520192  4.85D-09  5.80D-01    1.37    -0.25    0.63
RFC J1434-1146  Gaia 6324445961628885376  2.95D-06  8.63D-01    0.10    -0.31    0.54
RFC J1434+1952  Gaia 1239326797675072768  3.66D-09  8.61D-01    0.63    -0.07   -0.23
RFC J1434+3328  Gaia 1287184759268509952  2.94D-08  2.86D-01    2.25     1.26   -0.01
RFC J1435+2021  Gaia 1241033617678002304  6.27D-09  8.37D-01    0.69     0.30    0.29
RFC J1435+4603  Gaia 1494745101153709440  6.53D-08  1.90D-02    4.52     1.06   -4.57
RFC J1435+5435  Gaia 1607009052283229184  5.85D-07  3.77D-01    0.74     2.36   -2.30
RFC J1435+1729  Gaia 1235753316165118720  5.76D-07  7.14D-01    0.24     0.26    1.75
RFC J1436+2321  Gaia 1242762874591209088  3.62D-08  7.83D-01    0.84    -0.23   -1.04
RFC J1436+0229  Gaia 3655990236686628224  3.53D-08  3.00D-01    2.20    -0.03    2.04
RFC J1436+5639  Gaia 1610659259086353152  4.49D-09  6.54D-01    1.18    -0.05   -0.54
RFC J1437+0405  Gaia 3656815110925733120  8.27D-08  4.81D-02    3.85     3.74   -0.75
RFC J1437-2947  Gaia 6221729035605592192  3.07D-06  2.72D-01    1.01     1.48   -2.49
RFC J1437+3505  Gaia 1287998947620871680  3.38D-08  8.02D-01    0.79     0.52    1.02
RFC J1437+3804  Gaia 1486720590416570496  3.74D-06  3.53D-01    2.02     7.57    3.43
RFC J1437+5112  Gaia 1604181417615145216  8.99D-08  4.61D-01    1.69    -1.34    1.72
RFC J1437+0948  Gaia 1177698724261236480  2.09D-08  5.46D-01    1.45     0.92    0.88
RFC J1437+3119  Gaia 1285917194152293248  5.88D-09  2.38D-01    2.45     1.05    0.07
RFC J1438-2204  Gaia 6278951984402695424  7.30D-07  5.66D-01    1.40     3.39    1.44
RFC J1438-3122  Gaia 6216891635415169408  3.28D-06  6.63D-02    2.22    -7.03   -3.16
RFC J1438+4418  Gaia 1493417406503271296  7.55D-09  1.67D-01    2.80    -0.54    1.17
RFC J1438+1235  Gaia 1179435265438331264  8.48D-08  3.82D-01    1.92     0.75    2.56
RFC J1438+3710  Gaia 1486425371548459776  5.10D-07  5.67D-02    2.36    -3.36   -6.73
RFC J1439+4410  Gaia 1493411908945095680  2.59D-09  8.02D-01    0.79     0.31    0.04
RFC J1439-7020  Gaia 5798099579236113152  1.61D-06  7.63D-01    0.89     1.64    0.17
RFC J1439+3932  Gaia 1487928747537036416  9.07D-10  3.41D-01    2.06     0.29   -0.20
RFC J1439+3712  Gaia 1486413964111358208  7.83D-09  2.21D-01    2.52     0.39    0.63
RFC J1439+3253  Gaia 1286709461003881344  1.17D-08  2.24D-01    2.51     0.53    1.31
RFC J1439+4603  Gaia 1494031483747588224  1.85D-08  5.78D-01    1.37    -1.32   -0.16
RFC J1439+4958  Gaia 1603851495403483136  1.94D-09  2.89D-01    2.24     0.37    0.45
RFC J1439-3955  Gaia 6104893967968533632  2.04D-05  3.40D-01    2.06     5.53  -15.42
RFC J1439-1531  Gaia 6286714570854483328  4.76D-08  2.75D-01    2.30    -0.77    0.99
RFC J1439-2719  Gaia 6222648880162295296  9.42D-06  4.09D-01    0.67     7.89    2.62
RFC J1440+0556  Gaia 1171111584458916864  1.90D-07  1.69D-01    2.79    -1.91   -5.32
RFC J1440+0531  Gaia 1171080145298340736  2.17D-06  6.69D-01    0.28    -3.66    0.46
RFC J1440+0127  Gaia 3654930857233962112  7.78D-06  8.33D-01    0.12    -0.67    1.73
RFC J1440-3846  Gaia 6105507426735506816  1.61D-04  5.42D-01    1.47   -18.57   42.21
RFC J1440+0610  Gaia 1171191333411433344  3.97D-09  7.44D-01    0.94     0.03    0.30
RFC J1440+0157  Gaia 3655524387353840128  2.23D-05  7.11D-01    0.24    -6.91   -2.76
RFC J1441-3303  Gaia 6215828025425735808  9.90D-06  7.02D-02    2.17     3.19   -6.75
RFC J1442+3234  Gaia 1286659811177943296  1.59D-08  3.80D-01    1.93     0.32   -1.12
RFC J1442+4348  Gaia 1493526910990273920  2.78D-09  9.29D-01    0.41     0.02    0.17
RFC J1442+0625  Gaia 1171572279831100800  8.39D-08  5.89D-01    1.34     1.64    0.78
RFC J1442-5407  Gaia 5894294236649905536  3.59D-05  1.23D-01    3.08     7.37   -4.94
RFC J1442-1201  Gaia 6323945786917687424  6.36D-06  1.74D-02    3.42     8.04  -23.44
RFC J1443+5201  Gaia 1605626382049550720  8.90D-09  2.95D-01    2.22    -1.11   -0.45
RFC J1443+2518  Gaia 1267165435657666944  3.71D-08  8.69D-01    0.60     0.42   -0.53
RFC J1443-2215  Gaia 6278713699616668928  3.53D-05  3.66D-01    0.76     3.55   15.17
RFC J1443+0809  Gaia 1172053728485602176  8.56D-07  3.46D-01    0.81    -3.13    0.22
RFC J1443+5645  Gaia 1607751428788200064  9.22D-08  2.01D-01    2.62     0.93    4.47
RFC J1443+2501  Gaia 1267075859819396992  1.26D-08  6.78D-01    1.11    -0.39    0.43
RFC J1443-3908  Gaia 6105307624858242944  5.01D-07  1.40D-01    2.96     0.97    3.02
RFC J1443+6332  Gaia 1620538061824241024  5.02D-09  4.42D-01    1.74    -0.63    0.05
RFC J1444+0257  Gaia 3655700103056547072  3.68D-08  9.38D-01    0.37    -0.42   -0.03
RFC J1444+1131  Gaia 1178318333422896640  5.45D-08  6.20D-01    1.26     1.15    0.60
RFC J1444-0859  Gaia 6326902992159494784  2.31D-07  2.60D-01    2.36     1.75    2.88
RFC J1445-0326  Gaia 6338634712508752768  3.36D-06  4.90D-01    1.61     3.77  -19.31
RFC J1445-1614  Gaia 6285810737935901184  5.13D-07  2.44D-01    2.42    -4.82   -2.00
RFC J1445+0958  Gaia 1174584976051272320  3.24D-09  1.48D-01    2.91    -0.27    0.71
RFC J1445+2438  Gaia 1266861008375633024  1.64D-08  9.79D-01    0.19     0.04    0.19
RFC J1445+1844  Gaia 1236658008076664576  1.41D-05  7.58D-01    0.19    -4.49    0.94
RFC J1445-2445  Gaia 6229776773526519040  2.31D-05  8.84D-01    0.08     1.51    0.55
RFC J1445-1629  Gaia 6285614028434078976  1.36D-05  5.57D-01    0.43    -7.49   -3.45
RFC J1445-3037  Gaia 6218486438378417664  3.14D-06  7.63D-01    0.19     0.76    0.37
RFC J1446+1721  Gaia 1234812202931575040  1.81D-05  9.30D-01    0.05    -1.63   -0.66
RFC J1446+2757  Gaia 1281365628330653056  2.68D-07  2.00D-01    2.62     3.78   -3.24
RFC J1446+2131  Gaia 1238451517699480832  8.61D-09  9.59D-01    0.29    -0.13    0.14
RFC J1447+3125  Gaia 1283300459557901696  5.45D-08  9.31D-01    0.40     0.29   -0.60
RFC J1447+1920  Gaia 1237546791428381568  1.29D-08  8.71D-01    0.60     0.30    0.38
RFC J1447+5824  Gaia 1616937264322342144  1.74D-08  1.42D-01    2.94     0.09    2.04
RFC J1448+3608  Gaia 1294247403481747072  2.36D-09  1.71D-01    2.77     0.30    0.47
RFC J1448+5014  Gaia 1591919526499629696  1.80D-08  5.04D-01    1.57     0.71    0.69
RFC J1448+0402  Gaia 1157877381470833536  3.41D-07  4.42D-01    0.61     0.03   -2.82
RFC J1448-1122  Gaia 6325411470277162752  1.70D-08  1.21D-01    3.09     0.22    1.30
RFC J1449+2746  Gaia 1281291651813224192  8.71D-07  3.60D-02    2.76   -13.52   -0.66
RFC J1450+4710  Gaia 1590049429019600640  1.87D-07  3.55D-01    2.01    -3.29   -5.51
RFC J1450-3619  Gaia 6201941331001794816  6.91D-06  1.36D-01    1.59     1.47   -5.48
RFC J1450+2955  Gaia 1282199333021872256  1.20D-07  2.54D-01    2.38    -1.17    4.05
RFC J1450-4335  Gaia 6100298872650734848  7.37D-05  1.47D-02    4.69    14.53   26.06
RFC J1450+5201  Gaia 1593661393435964800  4.09D-09  3.77D-01    1.94     0.10    0.65
RFC J1451-0127  Gaia 3650323422477027584  8.57D-09  2.19D-01    2.53     0.39    0.59
RFC J1451+6357  Gaia 1620631932629036672  5.94D-07  9.97D-02    1.86     6.36   -3.39
RFC J1452-5012  Gaia 5901364749251102976  3.25D-05  6.52D-01    0.30    -1.87   -0.47
RFC J1452+5142  Gaia 1593595250939855104  2.16D-08  4.68D-02    3.87    -1.47    0.95
RFC J1452+6550  Gaia 1669210692806711936  2.03D-07  3.78D-02    4.03     2.95    8.87
RFC J1452+4522  Gaia 1586744778102811136  1.58D-09  7.85D-01    0.84     0.21    0.03
RFC J1452-1319  Gaia 6311416096005527040  6.07D-07  3.61D-01    0.78    -0.28   -1.99
RFC J1453+1036  Gaia 1175054158278083584  5.15D-08  6.51D-01    1.18     0.96   -1.18
RFC J1453+3505  Gaia 1293195411372612480  7.82D-09  4.63D-01    1.68    -0.59   -0.68
RFC J1453-2414  Gaia 6229488048644566656  1.52D-05  3.97D-01    0.70     9.10    2.30
RFC J1453-2522  Gaia 6229121224079009920  3.66D-08  6.24D-01    1.25     0.34    0.54
RFC J1453+1025  Gaia 1174296938363955840  4.73D-08  7.62D-01    0.90    -1.39    0.43
RFC J1453+2648  Gaia 1269001139039891968  1.67D-06  2.55D-02    3.07    14.58   14.10
RFC J1453+0934  Gaia 1174079441220805504  3.22D-08  6.23D-01    1.26     0.87   -0.57
RFC J1454+5003  Gaia 1593159225859811456  2.05D-08  6.92D-02    3.56    -1.15    1.82
RFC J1454+4926  Gaia 1590878529506900224  4.67D-09  6.16D-01    1.27     0.65    0.20
RFC J1454+1624  Gaia 1187931226146082688  1.34D-06  1.34D-01    1.61    -9.45   -5.13
RFC J1454+5124  Gaia 1593390501258788480  4.40D-10  9.08D-01    0.48     0.03   -0.09
RFC J1454-3747  Gaia 6198608539458284800  2.77D-06  9.06D-02    3.34    -6.42    1.72
RFC J1454+2955  Gaia 1281976613198061312  4.20D-08  7.31D-01    0.98    -1.25   -1.15
RFC J1454-4012  Gaia 6197328433047757184  3.54D-06  6.07D-01    0.36     1.60    0.35
RFC J1454-2505  Gaia 6229150773452954752  2.72D-06  1.97D-01    1.28    -5.04   -4.27
RFC J1455-3655  Gaia 6202028673453816192  1.76D-05  8.33D-01    0.12     1.10    0.38
RFC J1455-2159  Gaia 6232087946968581376  6.95D-07  1.08D-01    3.19    -4.42   -4.23
RFC J1455+5906  Gaia 1614368186684427136  2.82D-06  1.82D-02    3.38   -26.53   -9.32
RFC J1455+4431  Gaia 1586555799541491456  4.05D-09  8.29D-01    0.72    -0.22    0.27
RFC J1455-1108  Gaia 6313412980919550208  2.86D-08  4.45D-02    3.90     0.99    1.19
RFC J1455+1151  Gaia 1181283510124855808  1.12D-06  1.58D-02    3.50     7.09   10.50
RFC J1456-0617  Gaia 6334052326001458816  1.35D-06  8.04D-01    0.15     0.28    1.09
RFC J1457-4248  Gaia 5908576819665149824  4.04D-06  9.32D-01    0.40    -1.50    0.44
RFC J1457+6731  Gaia 1693458708065642112  5.96D-06  7.49D-01    0.20    -1.50   -1.78
RFC J1457-3539  Gaia 6202219473082283136  5.98D-06  8.66D-01    0.09     0.71    0.40
RFC J1457+7412  Gaia 1700550691208126336  4.96D-07  5.79D-01    0.40     1.87   -0.27
RFC J1457+0749  Gaia 1161460002671175040  2.52D-06  1.91D-01    1.30     6.73    7.38
RFC J1457-2456  Gaia 6229196025228346240  3.37D-06  3.40D-01    0.82    -1.88   -2.95
RFC J1457+3439  Gaia 1290121211221430272  5.03D-09  8.48D-01    0.66     0.22    0.23
RFC J1458+3542  Gaia 1293286739557336064  5.46D-07  3.49D-01    0.80     4.20    1.00
RFC J1458+3720  Gaia 1295131342111767808  3.75D-09  2.54D-01    2.38    -0.62   -0.32
RFC J1458+0416  Gaia 1155131557339027456  1.58D-06  6.32D-01    0.33    -1.65   -1.42
RFC J1459-3655  Gaia 6199082051012058112  1.11D-05  3.70D-01    0.75    -6.59    0.12
RFC J1459+1526  Gaia 1186828484702768384  1.51D-08  2.85D-01    2.26     1.11   -0.18
RFC J1459+0904  Gaia 1161874655993615360  3.62D-07  9.27D-01    0.05    -0.16   -0.10
RFC J1459+4442  Gaia 1585819745227165184  1.17D-08  8.77D-01    0.58     0.23    0.40
RFC J1459+2708  Gaia 1268323603653779968  9.06D-06  9.16D-01    0.06     0.05    0.30
RFC J1500+4751  Gaia 1587500726706452736  1.21D-09  6.45D-01    1.20    -0.24    0.05
RFC J1501+2238  Gaia 1262752133422640768  3.50D-09  4.08D-01    1.84    -0.48   -0.02
RFC J1501+3046  Gaia 1288092371749631744  7.49D-06  4.39D-01    0.62   -10.49   -9.61
RFC J1501-3828  Gaia 6197897808270378240  1.22D-06  6.40D-01    1.21     1.88   -1.13
RFC J1501+1829  Gaia 1188655873028311680  1.47D-07  5.33D-01    1.49     2.20    1.99
RFC J1502-1508  Gaia 6307196788852319488  6.63D-05  8.80D-01    0.08     0.35    2.24
RFC J1502+3350  Gaia 1289879490461531520  6.29D-09  1.24D-01    3.07     0.88   -0.35
RFC J1503+4758  Gaia 1588956445741926016  5.27D-08  9.22D-01    0.43    -0.45    0.86
RFC J1503-1428  Gaia 6308756549175605248  2.68D-05  7.28D-01    0.22    -0.22    3.53
RFC J1503+0419  Gaia 1156583599882767616  4.00D-07  4.40D-01    0.61    -2.26   -1.19
RFC J1503-1541  Gaia 6306925656157755520  3.61D-05  6.03D-01    0.36    -8.45   -4.19
RFC J1503+4759  Gaia 1588955895986119040  6.22D-09  9.67D-01    0.25     0.10    0.15
RFC J1503-6425  Gaia 5872966356784792320  1.61D-05  1.15D-01    3.14    -7.42    3.51
RFC J1504-4248  Gaia 6004499828983722496  2.25D-05  6.35D-01    0.32    -2.56   -1.32
RFC J1504+0407  Gaia 1156377510171956992  4.34D-09  8.62D-01    0.62    -0.13    0.20
RFC J1504+6856  Gaia 1694216645238628608  7.14D-09  8.58D-01    0.64     0.35   -0.01
RFC J1504+0813  Gaia 1161545077382971904  4.41D-07  7.80D-01    0.85    -3.36    0.93
RFC J1504+1029  Gaia 1168109161801356032  9.71D-07  7.81D-01    0.17     0.56    0.65
RFC J1504+2854  Gaia 1269662048607160192  4.37D-09  6.97D-01    1.07    -0.18    0.28
RFC J1505-3432  Gaia 6200882913621045760  1.13D-05  2.30D-01    1.15    -4.40    9.91
RFC J1505+0326  Gaia 1154044518296765952  1.12D-08  7.05D-01    1.05     0.61    0.33
RFC J1505+3318  Gaia 1289046576044885248  1.02D-07  5.61D-01    1.42     1.78   -2.61
RFC J1505-8242  Gaia 5771594988154287488  7.95D-05  3.22D-01    2.12    46.12    7.09
RFC J1505-2424  Gaia 6227781576534700928  3.26D-05  4.24D-01    0.64    -1.73   10.15
RFC J1506-0919  Gaia 6320111824230530944  1.46D-06  6.26D-01    0.34     2.00    1.05
RFC J1506+4359  Gaia 1585859739961856000  5.11D-09  6.10D-01    1.29     0.38   -0.53
RFC J1506+8319  Gaia 1722539652453668736  3.10D-07  8.45D-01    0.67    -0.69    2.06
RFC J1506+081A  Gaia 1166789438609952128  1.06D-08  5.82D-01    1.36     0.25    0.76
RFC J1506+4239  Gaia 1393217159517592192  9.40D-09  9.03D-01    0.50    -0.02    0.40
RFC J1507+5117  Gaia 1592820060882344320  1.03D-08  8.22D-01    0.74    -0.01    0.61
RFC J1507+1236  Gaia 1180977055618469888  4.61D-08  2.06D-01    2.59     0.91   -2.14
RFC J1507+1018  Gaia 1168044496775758720  1.84D-05  3.96D-02    2.68    45.07  -28.45
RFC J1507+6213  Gaia 1619626016929093504  7.56D-08  6.68D-01    1.14    -1.41   -1.91
RFC J1507+0415  Gaia 1156350469058141184  1.72D-08  4.77D-01    1.64     0.85    0.16
RFC J1508+1852  Gaia 1212642131504951424  1.13D-07  6.12D-01    1.28    -1.93    0.93
RFC J1508+3347  Gaia 1290570636598704128  2.32D-09  3.04D-02    4.19     0.26   -0.82
RFC J1508-4953  Gaia 5902322694449166976  4.63D-06  5.32D-01    1.49    -2.96   -0.13
RFC J1508+2709  Gaia 1268497528354041088  3.90D-08  1.06D-01    3.20    -2.39   -0.11
RFC J1508-3036  Gaia 6210982030999145728  2.15D-06  1.43D-01    2.94    -6.21   -3.77
RFC J1509+2046  Gaia 1213498105602014208  3.99D-07  2.15D-01    2.55    -5.69   -4.44
RFC J1509+1611  Gaia 1184393925441230592  9.44D-07  8.07D-01    0.14     0.46   -1.06
RFC J1509-3713  Gaia 6199541612512425472  8.52D-06  9.10D-02    1.94     3.93   -4.81
RFC J1509-4340  Gaia 6003596958135265920  3.41D-05  5.09D-02    3.80     5.27   21.60
RFC J1509+5556  Gaia 1600845361893701632  3.65D-09  6.54D-02    3.61     0.87   -0.41
RFC J1509+1557  Gaia 1184235046010610816  4.50D-06  7.29D-02    2.14    -0.61   26.92
RFC J1510+5702  Gaia 1613062791508364160  5.88D-05  3.21D-01    0.87   -31.68   38.74
RFC J1510+1640  Gaia 1184435844321968000  3.51D-07  6.54D-01    1.17    -0.46   -3.69
RFC J1510+3127  Gaia 1276540215393564160  4.59D-06  2.17D-01    1.20    -6.41   -5.66
RFC J1510-0843  Gaia 6320364677547630208  2.65D-05  9.33D-01    0.04    -1.57   -0.09
RFC J1511-5203  Gaia 5888408379117146624  2.78D-06  7.34D-01    0.97    -0.32    0.79
RFC J1511-0513  Gaia 6334843596417772288  1.95D-05  8.08D-01    0.14     1.84    1.88
RFC J1511-3242  Gaia 6207463456353024512  5.60D-07  4.77D-01    1.64     1.22    1.57
RFC J1511+5225  Gaia 1599071849638108928  1.32D-07  2.58D-01    2.36     2.59   -1.88
RFC J1511+5905  Gaia 1614909799240247808  1.04D-07  8.58D-01    0.63     0.18    1.05
RFC J1512+1540  Gaia 1184114993088197888  1.60D-05  7.71D-01    0.18    -3.90   -2.83
RFC J1512+4703  Gaia 1587968843782617216  1.74D-06  5.99D-01    0.37     2.18   -0.84
RFC J1512+0203  Gaia 4420259154250759040  1.79D-05  9.13D-01    0.06     2.13    0.15
RFC J1512-1143  Gaia 6318561959511991168  4.65D-06  1.60D-01    1.45    -0.06    9.73
RFC J1512-0905  Gaia 6320281458258908160  6.43D-09  5.22D-02    3.78     0.59    0.49
RFC J1513-2539  Gaia 6226494971836633600  3.49D-06  7.50D-01    0.20     1.26    0.16
RFC J1513-3720  Gaia 6199424858121209856  8.76D-06  1.75D-02    4.58    -2.62   15.16
RFC J1513-3209  Gaia 6210509515876968576  3.50D-06  7.31D-01    0.22    -1.63    0.04
RFC J1513+1011  Gaia 1168168505363937024  6.23D-06  4.44D-01    0.61    -6.19   -1.57
RFC J1513-4221  Gaia 6004160427778823936  1.52D-05  4.37D-01    0.62     0.19   -1.44
RFC J1513-1012  Gaia 6319019562508305664  1.60D-08  1.57D-01    2.86    -0.86   -0.46
RFC J1514+2931  Gaia 1275367242644621696  4.82D-09  9.78D-01    0.20    -0.05   -0.04
RFC J1514+0252  Gaia 4421920207078589056  1.17D-08  7.69D-01    0.88     0.40    0.36
RFC J1514+4450  Gaia 1395303998227314048  8.82D-09  1.36D-01    2.98     0.28   -1.50
RFC J1514-4748  Gaia 5902939554827763328  1.21D-06  9.88D-01    0.14    -0.11    0.09
RFC J1514-3617  Gaia 6199864357831781376  3.80D-06  3.90D-01    1.90     7.21   -0.95
RFC J1514+3650  Gaia 1292126582991109888  1.02D-07  6.25D-01    1.25    -2.00    2.50
RFC J1514-0948  Gaia 6319411027301675008  5.58D-08  1.50D-01    2.90     0.19    2.12
RFC J1515+5934  Gaia 1615040538045019136  1.82D-07  3.06D-01    2.18    -1.50    4.01
RFC J1516+0015  Gaia 4419024608847134208  4.71D-05  8.27D-01    0.13    -3.49    3.44
RFC J1516+2918  Gaia 1275163661194946816  2.05D-07  4.53D-01    1.71    -2.37    2.29
RFC J1516+0701  Gaia 1163191699128919424  1.16D-05  2.93D-01    0.95   -10.85  -12.78
RFC J1516+3650  Gaia 1291398710588726528  6.52D-09  6.10D-01    1.29     0.32    0.60
RFC J1516+1830  Gaia 1212039942735477632  5.97D-06  2.92D-01    0.95    -3.20    7.35
RFC J1516+1932  Gaia 1212454286814890112  8.72D-09  4.87D-01    1.61    -0.35    0.64
RFC J1516+2535  Gaia 1264358897868177280  2.68D-08  9.78D-01    0.20    -0.07    0.23
RFC J1517+6627  Gaia 1645139157754203776  3.89D-06  6.81D-01    0.27     3.32   -0.70
RFC J1517-0710  Gaia 6322162726948836224  3.71D-06  6.92D-01    0.26     0.88    2.76
RFC J1517+6338  Gaia 1619814686252541568  5.42D-08  2.67D-01    2.33    -0.17    2.09
RFC J1517-2618  Gaia 6214383129703180800  3.51D-05  5.51D-01    0.43    -6.37   -3.57
RFC J1517+6525  Gaia 1644217144239652224  9.78D-09  2.64D-02    4.29     0.29    1.63
RFC J1517-7307  Gaia 5795063239211905792  8.15D-07  7.65D-01    0.89     0.45   -1.22
RFC J1518-2731  Gaia 6214054100847084672  4.01D-06  5.05D-01    0.50     1.82    1.92
RFC J1518+0613  Gaia 1162337859626245504  2.76D-06  8.95D-01    0.07    -0.37    0.87
RFC J1519-2411  Gaia 6227063797305633408  7.87D-06  1.16D-01    1.73     7.39    3.25
RFC J1520+5635  Gaia 1602248304371620224  4.40D-07  4.49D-01    0.60     3.58    1.64
RFC J1520+1601  Gaia 1207364029014969216  1.11D-08  4.51D-01    1.72     0.06    0.78
RFC J1520+4211  Gaia 1392433693058415872  1.78D-07  1.27D-01    3.04    -2.06    5.15
RFC J1520-3845  Gaia 6006871784795806592  5.66D-07  6.10D-01    1.29     0.14    1.22
RFC J1520+7225  Gaia 1696957693367812992  5.02D-09  4.96D-01    1.59    -0.10    0.51
RFC J1520-0348  Gaia 4413845668561965824  3.64D-08  1.47D-01    2.91    -1.54   -0.30
RFC J1521+7858  Gaia 1708493391408844032  8.37D-09  4.27D-01    1.79    -0.40   -0.48
RFC J1521+1654  Gaia 1208274184124597120  7.00D-08  9.22D-01    0.43    -0.50   -0.65
RFC J1521+1756  Gaia 1208783086209507328  4.52D-08  1.14D-01    3.14     0.98   -2.37
RFC J1521+4336  Gaia 1394212251900644992  1.10D-08  2.73D-01    2.30     0.68   -1.34
RFC J1522+3144  Gaia 1277213391387144960  5.58D-09  6.01D-01    1.31     0.04   -0.51
RFC J1522-2730  Gaia 6213270870612138880  9.69D-08  3.30D-01    2.10    -1.44    0.06
RFC J1522+3414  Gaia 1278693368398437120  2.98D-08  4.70D-01    1.66     1.53    1.15
RFC J1522+6645  Gaia 1645511097626796544  1.24D-07  7.72D-01    0.87    -0.01   -1.53
RFC J1523+5721  Gaia 1602485661443845504  1.83D-08  8.26D-01    0.73     0.26   -0.75
RFC J1523+2837  Gaia 1271936079171371648  2.08D-07  4.45D-01    1.73    -3.57   -0.52
RFC J1523-3936  Gaia 6006013650332074368  8.00D-05  3.25D-01    2.11     3.30   22.55
RFC J1523+6339  Gaia 1640817385567319040  1.95D-07  1.36D-01    2.99     2.26   -4.76
RFC J1523-3338  Gaia 6206424589662537088  3.33D-07  1.91D-01    2.67     1.14    1.91
RFC J1524-5103  Gaia 5889831559492118016  3.14D-05  2.99D-01    2.21    -3.91    4.13
RFC J1525+1107  Gaia 1168951112830327808  7.96D-08  6.04D-01    1.30     1.90    0.97
RFC J1525+5306  Gaia 1596358220581168384  1.23D-07  4.39D-01    1.75    -0.97    0.97
RFC J1526-0831  Gaia 6320983840030654976  6.77D-07  9.04D-01    0.49    -0.24   -1.84
RFC J1526-1725  Gaia 6258416684903030016  7.20D-07  7.73D-02    3.47    -3.59   -3.08
RFC J1526+1632  Gaia 1207631485218524288  9.10D-09  4.81D-01    1.63     0.73   -0.38
RFC J1526+0959  Gaia 1165800668418905856  4.63D-08  3.01D-01    2.20    -1.20    1.27
RFC J1526+6055  Gaia 1615556415156852864  1.18D-06  1.43D-01    1.55     0.31   12.52
RFC J1526-1351  Gaia 6266140096958653440  2.05D-05  5.86D-01    0.39    -7.68    4.91
RFC J1527+3115  Gaia 1276955555911179648  5.41D-09  5.13D-02    3.80     0.91    0.22
RFC J1527+1521  Gaia 1195127701548440192  5.11D-06  7.34D-01    0.21     3.67   -0.27
RFC J1527+5849  Gaia 1603077851534902912  1.83D-08  4.26D-01    1.79     0.66    1.33
RFC J1528-2858  Gaia 6209880320348135552  5.28D-07  5.38D-01    1.48     2.05   -0.62
RFC J1528-2402  Gaia 6239067303184119296  6.33D-06  3.70D-01    0.75     3.27    1.89
RFC J1528+6739  Gaia 1645668499588867328  7.04D-08  9.69D-01    0.24     0.55    0.20
RFC J1529+6934  Gaia 1647571891655438848  2.21D-06  3.07D-01    2.18     6.81  -16.69
RFC J1529+1904  Gaia 1210411291131788288  8.16D-06  8.66D-02    1.99   -16.05  -28.99
RFC J1530-1950  Gaia 6254533308619141888  4.41D-06  6.23D-01    0.34     0.55   -1.41
RFC J1530+2352  Gaia 1220895478100126976  7.64D-07  3.10D-01    2.16     5.46   -5.97
RFC J1530+8227  Gaia 1721491817874714368  3.28D-05  1.79D-01    1.36   -24.46  -17.70
RFC J1531+4356  Gaia 1394464761617473024  2.04D-07  8.58D-01    0.63     2.62   -0.85
RFC J1531+7206  Gaia 1696149311802568960  1.23D-08  4.86D-01    1.62     0.17    0.65
RFC J1531-5108  Gaia 5889361827493519872  7.83D-06  8.28D-01    0.72    -0.67   -0.80
RFC J1532+3016  Gaia 1273650114719665152  1.59D-08  7.58D-02    3.49     1.04    0.27
RFC J1532-2716  Gaia 6213475242334661504  5.40D-08  4.88D-01    1.61    -0.40    0.52
RFC J1532+5854  Gaia 1603049745268821632  3.92D-06  1.55D-01    1.48    10.58   18.17
RFC J1532-2310  Gaia 6239520714293075712  4.28D-06  4.51D-01    0.59     0.11    1.78
RFC J1532+2344  Gaia 1220923378207070464  1.74D-08  6.57D-01    1.17     0.15   -0.64
RFC J1533+1854  Gaia 1209725127156491008  7.19D-07  7.28D-01    0.99    -2.27   -0.51
RFC J1533-0421  Gaia 4401737571639007744  1.23D-06  6.70D-01    0.28    -0.91   -0.71
RFC J1533+1332  Gaia 1193897038798999808  3.44D-07  3.27D-01    2.11    -0.71    3.34
RFC J1534+4823  Gaia 1401989716119268608  5.62D-08  3.65D-01    1.98     1.56    1.92
RFC J1534+1349  Gaia 1193930848786675072  1.33D-05  4.68D-02    2.53     6.99   18.50
RFC J1534-2243  Gaia 6239651040780403968  1.36D-07  8.71D-01    0.60     0.50    0.44
RFC J1534+4920  Gaia 1402285141149657728  7.18D-09  1.45D-01    2.93    -0.92   -0.46
RFC J1534+3715  Gaia 1375522753252076544  7.06D-09  5.12D-01    1.54     0.08    0.74
RFC J1534+0131  Gaia 4417903278785511296  1.01D-08  8.12D-01    0.76     0.25   -0.18
RFC J1534-3526  Gaia 6013252972327526272  8.97D-08  6.85D-01    1.10     0.37    0.41
RFC J1534+5839  Gaia 1602841181657393152  1.44D-08  1.80D-01    2.72     0.83   -1.30
RFC J1535+4836  Gaia 1402016551075044096  3.50D-09  3.55D-01    2.01     0.26   -0.59
RFC J1535+6953  Gaia 1647594706521071488  1.39D-07  7.22D-01    1.00     1.50   -0.87
RFC J1535+4957  Gaia 1402714053763357824  6.40D-09  3.94D-01    1.89    -0.46    0.82
RFC J1535-4730  Gaia 5987049518607487744  3.72D-05  3.22D-01    0.87    -3.13   -1.86
RFC J1535+3126  Gaia 1274182415790279680  6.76D-08  3.17D-01    2.14     0.77    2.33
RFC J1536+3833  Gaia 1377289943315623680  1.08D-08  5.56D-01    1.43     0.62   -0.26
RFC J1536-3151  Gaia 6208357084427924352  5.86D-06  7.47D-02    2.12    -6.40    1.79
RFC J1537+2300  Gaia 1220631698388572288  3.73D-08  5.64D-01    1.41     0.32    1.17
RFC J1537-1259  Gaia 6266452701858743552  1.97D-06  7.92D-01    0.82    -3.11    0.42
RFC J1537+5715  Gaia 1601903744914811776  7.47D-08  9.63D-01    0.27    -0.07    0.52
RFC J1537-7958  Gaia 5778430999830972416  1.51D-06  7.28D-01    0.99    -1.76    2.74
RFC J1537-1527  Gaia 6264764504832945792  4.08D-08  1.47D-01    2.91     0.32    1.06
RFC J1538+4225  Gaia 1390419177303521664  1.67D-06  6.48D-01    0.31     0.68   -1.75
RFC J1539+3530  Gaia 1374298825011053696  6.91D-07  2.79D-02    2.99     4.29  -10.07
RFC J1539+0534  Gaia 4428135437072509184  2.35D-08  5.72D-01    1.38    -0.73   -0.26
RFC J1539+0430  Gaia 4427728549051208448  1.71D-06  5.76D-01    0.40     0.43    1.46
RFC J1539+1604  Gaia 1196858195411378560  1.26D-08  9.35D-01    0.39    -0.10   -0.27
RFC J1539+4735  Gaia 1401110141181720576  2.93D-09  2.43D-01    2.43    -0.26   -0.42
RFC J1539+1707  Gaia 1197257318132902528  7.88D-09  9.59D-01    0.29    -0.13    0.09
RFC J1539+2744  Gaia 1224304307743426048  7.23D-09  5.72D-01    1.39     0.44    0.53
RFC J1539-4322  Gaia 6001236650275177856  3.26D-06  1.24D-01    3.07    -4.49   -0.62
RFC J1539-1128  Gaia 6268364237182779776  6.01D-05  2.74D-01    1.00    14.39   19.32
RFC J1539+4143  Gaia 1390153713964843648  1.74D-07  8.56D-01    0.64     1.60   -0.75
RFC J1540-0823  Gaia 4395887791821842048  1.41D-07  6.21D-01    1.26     0.93    0.97
RFC J1540+8155  Gaia 1721404028740535936  8.03D-08  7.41D-01    0.95    -0.66    1.31
RFC J1540+0805  Gaia 4430955787477487232  1.54D-06  1.18D-01    1.72     8.02   -2.82
RFC J1540-3906  Gaia 6009044905117560320  3.80D-05  1.57D-01    1.47    11.02    2.19
RFC J1540+5803  Gaia 1602095266096846208  3.53D-08  9.33D-01    0.40    -0.25   -0.51
RFC J1541-1815  Gaia 6260366119021145600  1.47D-05  6.40D-01    0.32     4.80    2.05
RFC J1541+5348  Gaia 1597801776269581952  4.76D-09  5.68D-01    1.40     0.36   -0.63
RFC J1542-1634  Gaia 6261403366506087936  5.26D-07  6.73D-01    1.13     1.05    0.80
RFC J1542+3358  Gaia 1371092030629023616  4.77D-07  1.51D-01    2.89     2.60    6.80
RFC J1542+5509  Gaia 1598309239540464512  5.04D-06  2.28D-02    3.17   -28.44    2.68
RFC J1542+3346  Gaia 1371074644601284352  4.09D-07  4.11D-01    0.67     2.19    0.56
RFC J1542+6129  Gaia 1639461344133083648  2.45D-09  5.93D-01    1.33     0.19    0.30
RFC J1543+6621  Gaia 1644563249884258944  5.53D-08  7.76D-01    0.86    -0.34   -1.17
RFC J1543-0135  Gaia 4404061252024896000  2.34D-06  3.74D-01    0.74    -5.38    0.01
RFC J1543+0452  Gaia 4427805411785811328  7.87D-08  4.16D-01    1.82     1.21   -1.65
RFC J1543+1847  Gaia 1197894759998678784  3.14D-08  1.32D-01    3.01    -1.18   -1.09
RFC J1544+3240  Gaia 1370406072812299904  5.37D-09  2.54D-01    2.38     0.56    0.03
RFC J1544-2312  Gaia 6240071294739112960  1.84D-06  5.75D-01    0.40     0.00    0.68
RFC J1544+2308  Gaia 1217794820949891840  7.54D-06  9.07D-01    0.48    -1.71   10.07
RFC J1544+0407  Gaia 4424680634098888576  2.03D-08  4.00D-01    1.87    -0.63    0.49
RFC J1545+5135  Gaia 1404404140574664960  6.89D-09  1.45D-02    4.70     0.10    1.48
RFC J1545+5259  Gaia 1596768716375334656  2.44D-07  2.43D-01    2.43    -3.30    3.73
RFC J1545+6439  Gaia 1641165415357272704  2.18D-08  3.93D-01    1.89     1.07    0.62
RFC J1545+2006  Gaia 1216029829909033856  9.71D-08  7.38D-01    0.96    -0.97   -1.07
RFC J1545+0149  Gaia 4423016798132331008  2.30D-05  1.61D-02    3.48   -14.27  -37.86
RFC J1545+5400  Gaia 1597069776403450368  1.47D-08  5.81D-01    1.36    -0.19    1.20
RFC J1545+3941  Gaia 1377653434987302144  2.08D-07  6.26D-01    1.25    -1.23    2.93
RFC J1546+0819  Gaia 4431209980821021952  1.69D-08  1.68D-01    2.79    -1.02    0.36
RFC J1546+2621  Gaia 1223185417223303808  5.27D-09  9.11D-01    0.47     0.19   -0.10
RFC J1547-2803  Gaia 6233448901844686848  1.11D-05  4.96D-01    1.59    -3.72   -9.47
RFC J1547-0943  Gaia 4347412798054675200  2.90D-06  3.08D-01    0.90    -5.85   -1.20
RFC J1547+2052  Gaia 1216220217219259392  5.33D-09  7.22D-01    1.00     0.00    0.44
RFC J1548-6401  Gaia 5826067989646636800  9.57D-05  3.00D-02    2.93    -6.05   -4.04
RFC J1548-2251  Gaia 6240375481502503296  4.29D-08  1.12D-01    3.16     0.65   -0.80
RFC J1548+1727  Gaia 1196767485702360576  3.52D-08  8.60D-01    0.63     0.59    0.06
RFC J1548+0854  Gaia 4455264305939571712  3.79D-06  1.35D-02    3.65   -23.96   -9.17
RFC J1549+5038  Gaia 1404060783708865408  6.17D-09  7.93D-01    0.82    -0.13   -0.48
RFC J1549+0237  Gaia 4423448219003043968  6.90D-09  7.14D-01    1.02    -0.39    0.19
RFC J1549-3045  Gaia 6040533779960614144  8.80D-06  4.90D-01    1.61    -5.44   -3.08
RFC J1549+6134  Gaia 1627792673904163968  9.66D-08  5.60D-01    1.42    -0.63    2.72
RFC J1549+7012  Gaia 1647851648645289216  4.08D-07  5.29D-01    0.47    -0.76   -2.57
RFC J1549+6310  Gaia 1640005945985756928  1.67D-08  5.92D-01    1.33     0.62    0.19
RFC J1550-0538  Gaia 4398917667911183872  4.91D-08  7.05D-01    1.05    -0.88    0.12
RFC J1550+0527  Gaia 4426441570690915712  2.18D-08  2.04D-01    2.60     0.82    0.93
RFC J1550+1120  Gaia 1189547164641740288  5.47D-09  7.44D-01    0.94    -0.19   -0.12
RFC J1550-2004  Gaia 6247677716180983424  1.17D-06  7.40D-01    0.96    -0.06    2.95
RFC J1550-8258  Gaia 5768855073892306560  2.28D-05  4.88D-01    0.53     1.09    3.54
RFC J1551-1755  Gaia 6260577255316833536  7.47D-08  8.24D-01    0.73    -0.54    0.00
RFC J1551+5806  Gaia 1625854612861082368  5.00D-09  6.68D-02    3.59    -0.57    0.78
RFC J1552+0850  Gaia 4455227712818752256  1.26D-08  4.26D-01    1.79     0.27    0.72
RFC J1552-7614  Gaia 5781571578709217152  1.28D-05  3.62D-01    0.77     6.98   -0.75
RFC J1553+1754  Gaia 1202763156968216704  4.10D-06  4.87D-01    0.53     5.07    1.58
RFC J1553-2422  Gaia 6236613399389593216  7.13D-08  8.37D-01    0.69     0.46   -0.05
RFC J1553+1256  Gaia 1191498248029265536  1.70D-08  1.27D-02    4.79     0.61   -1.49
RFC J1553-3118  Gaia 6039714991692400512  3.26D-07  3.97D-01    1.88     0.62   -1.29
RFC J1553+2348  Gaia 1218640585909796864  9.61D-08  3.26D-01    2.11     1.94   -1.81
RFC J1554-2704  Gaia 6233800195813694976  2.45D-07  2.35D-01    2.46    -1.82   -0.92
RFC J1554+2011  Gaia 1204245298642964608  2.07D-07  7.91D-01    0.82    -0.96    2.01
RFC J1554+3001  Gaia 1320878021783403904  1.91D-07  5.16D-01    1.54     1.84    0.50
RFC J1555-4522  Gaia 5988216684567308928  9.00D-06  5.66D-01    1.40    -3.41    0.01
RFC J1555-4150  Gaia 5995606364759044352  3.33D-06  5.52D-01    1.44     0.58    2.26
RFC J1555+1111  Gaia 4456196245123765504  2.50D-09  7.69D-01    0.88    -0.15    0.03
RFC J1556+2426  Gaia 1218782903945659264  1.48D-06  2.10D-02    3.24    -9.59   -9.02
RFC J1556-3302  Gaia 6012299047212142976  2.15D-06  5.02D-02    3.81    -2.89    3.27
RFC J1556+4259  Gaia 1384420654179020928  2.99D-08  4.66D-01    1.67    -1.48    0.72
RFC J1557-2724  Gaia 6043074407731890944  2.03D-06  8.17D-01    0.75    -1.84   -0.76
RFC J1557+4522  Gaia 1396945500368680960  1.23D-07  4.07D-01    1.85     2.95    0.54
RFC J1557-0001  Gaia 4409953122521714688  4.40D-08  7.31D-01    0.98     0.15    0.71
RFC J1557+0253  Gaia 4424828999449765120  6.75D-08  8.46D-01    0.67    -0.64    0.13
RFC J1558+6521  Gaia 1641970635826269696  3.47D-08  1.96D-02    4.50     1.09   -1.93
RFC J1558+5625  Gaia 1621714848503992832  7.40D-09  4.18D-01    1.81     0.34    0.51
RFC J1558+3323  Gaia 1323353503493805952  7.41D-09  6.45D-02    3.62     0.08    1.15
RFC J1559+0304  Gaia 4412920085929273856  2.61D-07  9.95D-01    0.08     0.22   -0.19
RFC J1559-2442  Gaia 6236132122535984512  2.05D-07  8.53D-01    0.65    -0.08    0.16
RFC J1559-0531  Gaia 4398404230341309824  5.39D-08  7.13D-01    1.02     0.87    0.04
RFC J1559+2556  Gaia 1220109636523620480  3.38D-07  5.33D-01    1.49     3.99    1.76
RFC J1600+0412  Gaia 4425441667948043648  1.44D-06  6.67D-01    0.29    -0.91   -0.79
RFC J1600-5811  Gaia 5835594673786603776  6.43D-06  9.73D-01    0.23     0.23    0.23
RFC J1600+1838  Gaia 1203098989051223680  2.17D-08  2.14D-01    2.56    -1.26   -0.35
RFC J1600+8509  Gaia 1724290659080296832  2.66D-08  7.39D-02    3.51     0.81    1.42
RFC J1600-0722  Gaia 4349670370304256640  7.45D-06  2.22D-01    1.18    13.30   -1.19
RFC J1602+2610  Gaia 1316181320426500736  1.89D-07  7.11D-01    1.03    -1.16   -1.98
RFC J1602+3051  Gaia 1320648430012045696  2.13D-07  8.92D-01    0.53     0.61   -1.65
RFC J1603+0231  Gaia 4412641394092437376  3.11D-08  7.05D-01    1.04     0.46    0.79
RFC J1603-2933  Gaia 6040349096363788800  9.11D-07  3.13D-01    2.16    -0.46   -1.88
RFC J1603+6945  Gaia 1647073366211522816  1.06D-06  4.73D-01    0.56     1.31   -0.81
RFC J1603-1007  Gaia 4346599056371273472  2.22D-08  7.87D-01    0.83     0.09    0.30
RFC J1603+1105  Gaia 4456721674243136256  5.38D-09  1.15D-01    3.13     0.69   -0.01
RFC J1603+5730  Gaia 1622625072332196480  9.00D-09  1.36D-01    2.98    -0.46    1.12
RFC J1604+4323  Gaia 1385231578363524608  2.99D-08  6.28D-01    1.24     0.03    1.28
RFC J1604+5714  Gaia 1621856170106946944  3.71D-09  5.44D-01    1.46    -0.28   -0.18
RFC J1604+0117  Gaia 4411664649813700864  1.38D-05  5.92D-01    0.38     5.95   -2.19
RFC J1604-0019  Gaia 4409742050648539008  2.30D-08  6.92D-01    1.08     0.37    0.54
RFC J1605+1743  Gaia 1199930849375548928  1.24D-06  9.26D-02    1.93    -7.06   -1.00
RFC J1605-1139  Gaia 4342858861411287552  4.76D-08  3.08D-01    2.17     0.47    0.49
RFC J1605+3038  Gaia 1321896203910163456  2.12D-08  4.36D-01    1.76    -0.46    0.95
RFC J1605+3001  Gaia 1320314934391166592  6.15D-08  3.78D-01    1.94     1.58    1.40
RFC J1605+3722  Gaia 1378450546557645696  7.49D-08  2.82D-02    4.24    -2.69   -2.78
RFC J1606+0619  Gaia 4450049425368681600  9.67D-08  6.34D-01    1.23    -0.76   -0.72
RFC J1606+0000  Gaia 4409777578618604800  1.35D-06  4.29D-02    2.61    -0.83    4.96
RFC J1606+7658  Gaia 1704431108261056896  1.16D-07  3.75D-01    1.95    -2.14   -2.65
RFC J1606+1814  Gaia 1199989948124930688  5.53D-08  7.78D-01    0.86    -0.33   -0.67
RFC J1606+5405  Gaia 1428903664822965248  4.66D-08  6.58D-01    1.17     1.43   -0.73
RFC J1606-1929  Gaia 6247242447015522432  4.23D-05  2.51D-01    1.08   -13.89   -7.61
RFC J1606+2717  Gaia 1316365419908716800  8.60D-08  8.34D-01    0.70     0.56    0.44
RFC J1607+8501  Gaia 1724238432278786432  1.84D-08  7.73D-01    0.87     0.02   -0.67
RFC J1607+3528  Gaia 1324051521579438464  3.82D-08  1.74D-01    2.76     2.03    1.57
RFC J1607-3331  Gaia 6035304262139696896  6.98D-07  5.08D-01    1.56     1.81    0.30
RFC J1607-3724  Gaia 5998364764563545216  1.26D-06  5.84D-01    1.35     1.08   -0.67
RFC J1607-2039  Gaia 6243914637633846656  2.12D-06  6.29D-01    1.24     0.08    4.30
RFC J1608+0041  Gaia 4411336720466779136  9.38D-08  3.56D-01    2.01    -0.34    1.49
RFC J1608+6018  Gaia 1626556341798002688  5.70D-09  5.71D-01    1.39     0.51   -0.03
RFC J1608+5613  Gaia 1621554319805902208  1.03D-08  7.17D-01    1.01     0.30   -0.18
RFC J1608+2828  Gaia 1316957025879468672  3.47D-07  2.44D-01    2.42    -1.69    5.02
RFC J1608+4012  Gaia 1380022401509398272  1.33D-05  9.49D-01    0.03    -0.10    1.16
RFC J1608+1029  Gaia 4456428963632246528  1.10D-08  3.72D-02    4.04    -0.74   -0.58
RFC J1609+5354  Gaia 1428929881303012352  1.44D-08  8.42D-01    0.68     0.42    0.32
RFC J1609-2205  Gaia 6242914322571937408  2.13D-07  3.88D-01    1.91    -0.26    1.59
RFC J1610+1811  Gaia 1199869070565011968  7.20D-08  8.75D-01    0.58    -0.16    0.92
RFC J1610-3958  Gaia 5996795997677884544  1.59D-06  8.37D-01    0.69     0.99    0.00
RFC J1610+2414  Gaia 1302960964412498944  2.37D-08  5.75D-01    1.38     0.74    0.10
RFC J1610-6649  Gaia 5821442172430918528  6.61D-06  8.27D-01    0.72     0.79   -2.52
RFC J1610+7809  Gaia 1707644671511227520  9.06D-08  1.08D-01    3.19     0.82   -3.70
RFC J1611+2500  Gaia 1303069025790356992  4.45D-08  4.08D-01    1.84    -1.45    0.81
RFC J1611+2655  Gaia 1315907645109992192  1.09D-06  1.39D-01    1.58    -0.04   -7.55
RFC J1611+1856  Gaia 1201433744331351936  1.85D-07  9.73D-01    0.23    -0.31    0.12
RFC J1612-2239  Gaia 6242634840459794304  6.14D-05  3.57D-01    0.78    -3.89   13.07
RFC J1612-7423  Gaia 5782124293750586624  6.65D-06  6.03D-01    1.31     4.22   -5.11
RFC J1613+3412  Gaia 1328936308147198080  3.37D-09  5.14D-02    3.80     0.62   -0.26
RFC J1613-2750  Gaia 6042202769889090816  2.15D-06  3.21D-01    2.13    -3.46   -2.26
RFC J1614+5027  Gaia 1424345196988131456  1.28D-06  1.50D-01    1.51    -8.35   -6.96
RFC J1614-0055  Gaia 4407159091677299968  7.28D-07  4.82D-02    3.84     4.47    6.68
RFC J1614-3543  Gaia 6022658164734545792  9.35D-05  5.25D-01    0.47    -2.53    1.85
RFC J1614+4704  Gaia 1386993030351378432  4.85D-09  1.93D-01    2.66     0.18    0.85
RFC J1614+3746  Gaia 1378703743470045568  5.93D-09  5.14D-01    1.54    -0.01    0.60
RFC J1615+4312  Gaia 1382036878610793472  6.57D-08  4.26D-01    1.79    -0.28    2.24
RFC J1615+2130  Gaia 1205421295047824384  3.61D-08  8.23D-01    0.73     0.35   -0.29
RFC J1616+4632  Gaia 1386765328365041152  3.06D-08  9.15D-01    0.46     0.31   -0.10
RFC J1616-7108  Gaia 5807141202642961792  2.90D-07  7.47D-01    0.94    -0.37    0.56
RFC J1616+0459  Gaia 4437427134960622720  5.07D-08  1.22D-01    3.09     0.36    1.40
RFC J1616-3509  Gaia 6022702381416066048  1.21D-06  3.35D-01    2.08     0.13   -2.08
RFC J1616+3621  Gaia 1330340968607809152  1.65D-08  1.29D-01    3.03     0.82    1.34
RFC J1617+0408  Gaia 4436546804104382592  1.64D-05  3.79D-01    0.73    -5.92   -2.60
RFC J1617+5515  Gaia 1429438061833886080  1.37D-07  6.58D-01    1.17     1.49    1.80
RFC J1617-5848  Gaia 5834978539249827200  4.18D-07  5.91D-01    1.34    -0.54   -0.19
RFC J1617-1941  Gaia 6245543735911259008  4.12D-06  4.87D-01    0.53     2.56   -0.50
RFC J1617+5140  Gaia 1424700575467531904  2.00D-08  7.51D-01    0.93    -0.47    0.71
RFC J1617+3500  Gaia 1329069628223485056  1.36D-06  1.30D-01    1.64    -0.96    8.87
RFC J1617-5914  Gaia 5831590870913774208  3.48D-06  3.89D-02    4.01    -0.47    3.23
RFC J1617+3222  Gaia 1319541531045381504  1.91D-07  9.75D-02    3.28    -2.88    2.14
RFC J1617+5150  Gaia 1424715831191456384  3.59D-09  7.67D-01    0.88    -0.24    0.12
RFC J1617+3801  Gaia 1330760191775933184  7.33D-09  4.43D-01    1.74     0.53   -0.20
RFC J1617-7717  Gaia 5780473991219814400  2.90D-08  5.58D-01    1.42     0.10   -0.47
RFC J1617+0246  Gaia 4436071402764673536  1.87D-09  9.96D-01    0.07     0.00   -0.01
RFC J1618+3632  Gaia 1330360691097936640  1.53D-08  4.55D-01    1.70    -0.82   -0.74
RFC J1618+0819  Gaia 4452135920481932416  9.00D-09  2.84D-01    2.26     0.10    0.68
RFC J1619+3030  Gaia 1319021599479374080  1.83D-06  2.12D-01    1.22     0.58   -7.85
RFC J1619+0613  Gaia 4438169958144737408  2.38D-07  7.33D-01    0.97    -1.45   -0.95
RFC J1619+2247  Gaia 1301648216255321216  2.15D-07  9.46D-01    0.34    -0.24   -1.15
RFC J1619+5256  Gaia 1428205096982868992  6.28D-09  4.46D-02    3.90    -0.11   -1.19
RFC J1619+0228  Gaia 4433050597645751168  4.64D-08  8.54D-01    0.65    -0.21    0.34
RFC J1619-4228  Gaia 5992568890891464320  6.77D-06  9.86D-01    0.15    -0.37   -0.05
RFC J1620+1736  Gaia 1200259225394931328  7.01D-08  7.25D-01    0.99    -0.17    1.32
RFC J1620+4901  Gaia 1423199982613739264  4.40D-09  8.07D-01    0.78     0.11   -0.34
RFC J1620+5448  Gaia 1428607312080253952  3.13D-08  4.63D-01    1.68    -0.98    0.11
RFC J1621-4003  Gaia 5993976888542999680  4.94D-05  7.69D-02    2.09    10.59    2.54
RFC J1623+3909  Gaia 1332433029997756032  4.24D-09  7.88D-02    3.46     0.63   -0.22
RFC J1623+3559  Gaia 1329566259587884672  6.95D-09  4.00D-01    1.87     0.44    0.32
RFC J1623+6308  Gaia 1628923212375129088  6.17D-09  5.71D-01    1.39    -0.21   -0.62
RFC J1623+0741  Gaia 4439878461775172864  6.75D-09  5.93D-01    1.33    -0.19    0.30
RFC J1624+0543  Gaia 4437158029490938496  1.06D-08  7.82D-01    0.85     0.13   -0.24
RFC J1624+5741  Gaia 1431404916337277952  2.73D-07  8.57D-01    0.64    -1.39   -2.54
RFC J1624+5652  Gaia 1431307162881162240  3.29D-07  1.70D-01    2.78     3.20   -5.48
RFC J1624-0649  Gaia 4352052290446984192  2.67D-06  4.55D-01    0.59     0.71    1.56
RFC J1624+6259  Gaia 1628905826347459712  2.99D-08  6.92D-01    1.08    -0.17    0.79
RFC J1624-3213  Gaia 6025165665422005120  1.04D-06  4.15D-01    1.82     1.46    0.93
RFC J1625+5715  Gaia 1431333654243333376  2.48D-06  2.14D-01    1.21    -2.51    5.40
RFC J1625-2527  Gaia 6048934598549717248  2.70D-05  7.81D-01    0.17     4.12   -1.71
RFC J1625-3108  Gaia 6025638833373391360  3.55D-07  1.99D-01    2.63     0.40    1.30
RFC J1626-2951  Gaia 6037878356299151488  1.48D-05  8.36D-01    0.12     0.20   -0.33
RFC J1626+5442  Gaia 1428470594680983296  2.25D-08  7.82D-01    0.84     0.30   -0.78
RFC J1626+5809  Gaia 1623596800093783808  8.46D-09  2.49D-01    2.40    -0.38    1.03
RFC J1626-7638  Gaia 5780598717071606656  3.04D-06  5.38D-01    1.48    -3.30   -4.27
RFC J1627+1216  Gaia 4459946095171207680  1.20D-07  2.28D-01    2.49    -0.54    2.30
RFC J1627+5419  Gaia 1428400329015679232  7.83D-07  3.23D-01    2.12    -0.22    7.66
RFC J1628+024A  Gaia 4433318878482801024  4.77D-07  2.01D-01    2.62     5.02    1.21
RFC J1628-3343  Gaia 6024061721387731328  1.75D-05  2.71D-01    2.31     6.90   -5.88
RFC J1628+7706  Gaia 1704317824203418368  2.03D-08  9.69D-01    0.24    -0.02    0.19
RFC J1628+4734  Gaia 1410159809068172416  3.61D-08  9.70D-02    3.28    -0.98   -1.78
RFC J1628+3933  Gaia 1332600190128032384  8.62D-07  1.49D-01    1.51     0.36   -7.67
RFC J1628-1415  Gaia 4328731751901684864  2.43D-07  6.49D-01    1.19     1.45   -0.64
RFC J1628-0041  Gaia 4359421251736060416  5.06D-07  5.57D-01    1.42     2.85    1.28
RFC J1628+5641  Gaia 1431077777268064256  1.08D-08  9.66D-01    0.26     0.08   -0.13
RFC J1628-6152  Gaia 5830277504289129088  4.54D-06  3.02D-01    2.20     1.68    1.42
RFC J1629+6757  Gaia 1648681092729300992  2.27D-08  6.10D-01    1.29     0.04    1.15
RFC J1630-7217  Gaia 5806080345722801152  4.96D-06  2.01D-01    2.62    -3.75    5.98
RFC J1630+0701  Gaia 4438842756181796608  1.08D-07  7.80D-01    0.85     0.09    1.03
RFC J1630+5221  Gaia 1424227957266394752  3.78D-09  7.33D-01    0.97    -0.24    0.19
RFC J1631+4348  Gaia 1405524233685427840  1.52D-08  4.47D-01    1.73     0.63    0.86
RFC J1631+4927  Gaia 1411634013642927360  5.36D-08  1.54D-01    2.87    -0.76    2.94
RFC J1632-1052  Gaia 4332075263683060352  3.05D-06  3.58D-01    0.78    -1.13    1.53
RFC J1632+1615  Gaia 4465599268564797824  3.04D-08  5.53D-01    1.44     0.72    0.02
RFC J1633+3924  Gaia 1331891554880928256  9.17D-07  4.76D-01    1.65     2.78   -8.33
RFC J1633+6500  Gaia 1629931361461796096  2.19D-07  9.97D-01    0.06     0.21   -0.13
RFC J1634+3900  Gaia 1331727899447693184  2.30D-08  7.92D-01    0.82    -0.26    0.52
RFC J1634+3203  Gaia 1324700267799142016  3.92D-09  7.29D-01    0.98     0.18   -0.10
RFC J1634-2058  Gaia 6052451661367779968  3.82D-05  7.89D-01    0.16    -0.06    2.24
RFC J1634-7310  Gaia 5805619615991048064  2.44D-06  8.71D-02    3.37     2.79   -5.53
RFC J1635+3808  Gaia 1331488308992280576  1.67D-09  4.41D-01    1.75    -0.08   -0.31
RFC J1635+5955  Gaia 1624211530172897536  8.20D-08  7.82D-01    0.85     0.61   -1.53
RFC J1635+1831  Gaia 4563281084166625536  2.92D-08  3.23D-01    2.12     0.07    1.38
RFC J1635+7128  Gaia 1653459742062555520  7.90D-07  3.15D-01    2.15    -5.70   -9.20
RFC J1636-7713  Gaia 5780521476377836800  1.49D-05  2.30D-02    4.38    18.72  -13.03
RFC J1636+2112  Gaia 1297640496365590144  3.12D-08  7.56D-01    0.91     0.45   -0.65
RFC J1637+4717  Gaia 1407233699389245440  3.44D-08  1.89D-01    2.68    -1.29    1.34
RFC J1638+5720  Gaia 1430454697773230464  6.45D-09  2.52D-01    2.39     0.57    0.53
RFC J1638-1415  Gaia 4327083961930102400  5.97D-08  3.24D-01    2.12     0.48   -0.98
RFC J1639+4128  Gaia 1356866136872023296  1.38D-08  6.38D-02    3.63    -1.06   -0.70
RFC J1639+5357  Gaia 1426677050697210624  2.32D-08  2.26D-01    2.50     1.04   -0.74
RFC J1639+4705  Gaia 1407259331753652096  1.17D-08  6.64D-01    1.15     0.34    0.61
RFC J1640+5547  Gaia 1430079077112896512  6.73D-08  4.30D-01    1.78     1.26   -1.35
RFC J1640-0011  Gaia 4383306561301574656  2.58D-06  3.51D-02    2.78     8.02    6.75
RFC J1640+3946  Gaia 1355708557286900992  9.25D-09  9.64D-01    0.27     0.06   -0.14
RFC J1640+5419  Gaia 1426738485909723904  1.73D-07  8.41D-01    0.68     1.73   -0.22
RFC J1641+2257  Gaia 1299401707834397056  8.98D-09  4.02D-01    1.86     0.47    0.58
RFC J1641+3345  Gaia 1326425573342049664  3.26D-08  7.48D-01    0.93     0.16   -0.78
RFC J1641+5115  Gaia 1413341795718436096  9.92D-08  3.70D-01    1.96    -2.17    0.37
RFC J1642-0621  Gaia 4352844213697118976  3.87D-05  8.86D-01    0.08     1.60    1.22
RFC J1642+6856  Gaia 1648854540688432384  1.10D-06  4.90D-01    0.53     0.74   -3.58
RFC J1642+6655  Gaia 1636379962795838336  1.07D-07  4.36D-01    1.76    -1.73   -0.86
RFC J1642+2523  Gaia 1301040598635797376  1.50D-08  4.29D-01    1.78    -0.75   -0.13
RFC J1642-8108  Gaia 5774988081031940224  1.90D-07  6.20D-01    1.26     0.12    1.54
RFC J1643-0402  Gaia 4354564399639761664  3.73D-06  7.81D-01    0.17    -0.42   -1.05
RFC J1643-0646  Gaia 4340757179293581184  4.01D-07  9.01D-02    3.34    -4.04   -0.28
RFC J1643-2316  Gaia 6047998398757215232  2.59D-07  5.14D-01    1.54    -0.77   -0.30
RFC J1643+0732  Gaia 4442084047742513536  2.40D-06  1.99D-01    1.27     4.77   -2.05
RFC J1643+1715  Gaia 4559176366748250112  1.64D-07  8.80D-01    0.57    -0.34   -1.04
RFC J1644+2551  Gaia 1301151889833047296  7.98D-06  4.92D-01    0.52     6.48    1.62
RFC J1644-7715  Gaia 5777527751030190720  4.26D-07  2.67D-02    4.28     2.42   -2.61
RFC J1644+0720  Gaia 4442065905799814912  4.49D-07  5.42D-01    1.46    -1.40   -1.96
RFC J1644+1813  Gaia 4562343613065666304  1.18D-07  3.24D-01    2.12     1.47    2.06
RFC J1645+6330  Gaia 1631769504382576384  3.26D-08  8.08D-01    0.78    -0.44   -0.45
RFC J1646+0042  Gaia 4383075320262653568  2.30D-08  2.69D-01    2.32    -0.46   -0.59
RFC J1646-1328  Gaia 4326825817215809024  6.18D-07  5.57D-01    1.42    -0.03   -2.07
RFC J1646+4059  Gaia 1356181519085556608  3.51D-08  4.70D-01    1.66    -0.08   -1.57
RFC J1647+2909  Gaia 1311140025254141440  4.32D-08  1.95D-02    4.50    -1.10    2.01
RFC J1647+4950  Gaia 1412115359217772416  1.10D-06  8.79D-01    0.08     0.37   -0.07
RFC J1647-6438  Gaia 5816104524513771776  1.33D-06  1.63D-02    4.62     0.92    3.95
RFC J1647-2912  Gaia 6031371072829824640  6.01D-06  6.12D-01    1.28     0.03    2.49
RFC J1648+2141  Gaia 4565594456632090752  6.20D-08  6.57D-01    1.17     0.11   -1.24
RFC J1649-2620  Gaia 6034561404598520576  2.45D-06  4.28D-01    1.78     1.49    0.93
RFC J1649+5235  Gaia 1413922578376677248  1.01D-08  3.82D-01    1.92    -0.02    0.86
RFC J1649+0412  Gaia 4434403993382002304  2.12D-06  3.59D-01    0.78    -2.26   -2.79
RFC J1649+7442  Gaia 1654984249294111616  8.77D-09  9.37D-01    0.38     0.15   -0.13
RFC J1649+0626  Gaia 4440966428532133760  1.00D-07  9.78D-01    0.20    -0.25   -0.04
RFC J1649+3258  Gaia 1314174986583804160  2.10D-08  1.92D-01    2.66    -0.06   -1.43
RFC J1649+1603  Gaia 4558045003636837504  2.35D-07  7.98D-01    0.80     1.41    1.45
RFC J1650+4140  Gaia 1356317858527814016  2.89D-08  1.11D-02    4.88     0.77   -2.08
RFC J1650-5044  Gaia 5937450235533323008  1.65D-05  3.07D-01    2.18     3.65    2.28
RFC J1650+0824  Gaia 4442576457151383680  6.52D-07  9.67D-01    0.25     0.37   -0.24
RFC J1650-1248  Gaia 4332960203039979392  1.18D-05  7.94D-01    0.16     0.13   -0.95
RFC J1650+8134  Gaia 1710502684484125568  8.14D-05  6.82D-01    0.27    -4.70    4.59
RFC J1651+4002  Gaia 1353088558516249856  1.02D-08  7.48D-01    0.93     0.00   -0.47
RFC J1652+0618  Gaia 4440993229126973952  1.97D-07  7.51D-01    0.93    -1.46   -0.59
RFC J1652+6232  Gaia 1630720467210764928  7.22D-08  6.55D-01    1.17     0.57   -1.45
RFC J1652-0400  Gaia 4377610541315251584  9.88D-07  5.09D-01    1.55     3.64   -1.08
RFC J1652+3902  Gaia 1352782550686684672  1.14D-07  8.26D-01    0.73    -0.82   -0.01
RFC J1653+3107  Gaia 1312920959213325056  2.36D-09  7.62D-01    0.90     0.15    0.09
RFC J1655-1831  Gaia 4132214045806628224  5.78D-06  9.90D-01    0.12     0.28    0.23
RFC J1655+4233  Gaia 1357890469392225664  1.38D-05  2.35D-01    1.13     8.76   15.89
RFC J1655+1948  Gaia 4561422428481900928  2.65D-06  2.07D-01    1.24     1.31   -8.92
RFC J1655+5430  Gaia 1426204088899441152  1.77D-07  2.69D-02    4.28    -1.75   -2.06
RFC J1656-3302  Gaia 6026700587968888448  1.93D-04  6.74D-01    0.28     1.82    1.50
RFC J1656+1826  Gaia 4559541885639223168  1.60D-07  9.47D-01    0.34    -0.46   -0.11
RFC J1656+5321  Gaia 1414020984666897536  4.42D-07  7.73D-01    0.18    -0.92   -0.33
RFC J1656+6012  Gaia 1437908561975568256  3.98D-08  6.96D-01    1.07     0.24    1.18
RFC J1656-2010  Gaia 4128752680123436800  1.21D-06  9.20D-02    3.33    -2.80    0.80
RFC J1657+5705  Gaia 1433579647257438336  5.73D-09  9.28D-01    0.41    -0.09    0.20
RFC J1657-6121  Gaia 5914428631004711168  9.42D-06  2.03D-01    2.61     3.88    3.65
RFC J1658+3443  Gaia 1338723370380059776  3.02D-09  5.66D-01    1.40     0.22   -0.13
RFC J1658+4737  Gaia 1408229478966120832  3.72D-09  1.06D-01    3.21     0.53   -0.04
RFC J1658+0741  Gaia 4441567827032226944  2.16D-07  7.46D-01    0.94    -1.43   -0.29
RFC J1658+0515  Gaia 4392588123067503104  5.89D-08  6.47D-01    1.19    -0.75   -0.34
RFC J1658-0739  Gaia 4339842591777607424  1.53D-07  3.55D-02    4.07    -2.53   -0.04
RFC J1658+6653  Gaia 1635781313074206976  1.45D-07  4.39D-01    1.75    -2.69    1.03
RFC J1659+7702  Gaia 1705052607208820096  1.17D-06  4.79D-01    0.55     2.47   -2.35
RFC J1659-5320  Gaia 5935809935992609664  3.14D-05  7.31D-01    0.98     0.55   -4.00
RFC J1659+1714  Gaia 4558639186592758784  2.03D-08  6.93D-01    1.08     0.40   -0.20
RFC J1659+2629  Gaia 1306648966935230080  6.42D-09  1.59D-01    2.84     0.48   -0.27
RFC J1659+4702  Gaia 1407964908980820224  2.21D-07  9.32D-01    0.40     0.38   -0.87
RFC J1659+0213  Gaia 4385031626327045120  1.85D-05  2.39D-01    1.12    11.41    9.54
RFC J1659-3130  Gaia 6028424175551838464  5.59D-06  4.54D-01    1.71    -0.49   -2.20
RFC J1659+5847  Gaia 1436784414414724864  5.45D-08  2.92D-01    2.23     1.49   -0.80
RFC J1700+6830  Gaia 1636991737937414400  1.47D-08  7.34D-01    0.97     0.32    0.61
RFC J1700+0522  Gaia 4392605337296602624  1.21D-07  8.06D-01    0.78    -0.75    0.03
RFC J1700+3008  Gaia 1309672830064946304  4.64D-07  1.30D-02    4.77     6.38    6.39
RFC J1700-2610  Gaia 4112096041051619840  5.97D-07  9.25D-01    0.42    -0.35    0.04
RFC J1701+3533  Gaia 1338866341251819264  2.22D-08  3.35D-01    2.08     0.41   -0.96
RFC J1701+3954  Gaia 1353629724396137600  4.05D-09  1.87D-01    2.69     0.46    0.06
RFC J1701-5621  Gaia 5917467230167981696  5.17D-06  4.04D-01    1.86    -0.26   -3.11
RFC J1702+1502  Gaia 4545899523322089088  1.46D-06  2.32D-01    1.14     2.75    3.20
RFC J1702+0757  Gaia 4442901568996361088  9.28D-07  3.52D-01    2.02     1.83    3.54
RFC J1702+3157  Gaia 1310484269646556416  1.31D-07  5.43D-01    1.46    -0.06    2.22
RFC J1703-6931  Gaia 5808129045128851200  1.48D-04  6.97D-01    0.25     3.59   -3.60
RFC J1703-6212  Gaia 5817514613816457984  1.20D-07  9.15D-01    0.46     0.22    0.03
RFC J1703-6511  Gaia 5816709152831267200  6.30D-07  1.87D-01    2.69    -1.94    1.24
RFC J1704-1316  Gaia 4140730416199902464  1.23D-06  6.13D-02    3.66     3.97    3.18
RFC J1704+2946  Gaia 1308852250794541056  1.28D-07  5.55D-01    1.43     0.57    1.60
RFC J1704+0134  Gaia 4381878536217329280  9.83D-06  4.71D-01    0.56     1.87    5.53
RFC J1704+7138  Gaia 1651786560242594688  2.91D-07  7.07D-01    1.04    -1.37    3.46
RFC J1705+6849  Gaia 1637025341761681792  4.55D-06  3.45D-02    2.80   -16.50    2.64
RFC J1705-6949  Gaia 5808109082115063040  7.88D-07  2.65D-01    2.34     0.56    2.93
RFC J1705+7756  Gaia 1705914349447156480  2.75D-08  2.84D-01    2.26    -0.13    1.64
RFC J1705+5109  Gaia 1415626374723010176  1.84D-06  5.98D-01    0.37     0.38   -2.88
RFC J1705+0943  Gaia 4443733315183751936  3.68D-06  8.09D-01    0.14     0.07    0.56
RFC J1706-1837  Gaia 4129385071121473792  3.40D-05  1.95D-01    2.65     0.14  -13.33
RFC J1706+1208  Gaia 4541146368911925248  7.62D-08  2.73D-01    2.30     0.38    1.28
RFC J1706+0953  Gaia 4443765647697743104  8.82D-08  9.36D-01    0.38    -0.27    0.35
RFC J1707-5934  Gaia 5915056757079611392  1.18D-05  1.20D-02    4.83    -8.60   -5.58
RFC J1707+4536  Gaia 1358852920024142208  3.43D-09  2.20D-02    4.42     0.66    0.44
RFC J1707+1122  Gaia 4540844759129044608  2.45D-06  7.60D-01    0.19    -0.40    0.82
RFC J1707+0148  Gaia 4387723814907950464  7.29D-08  3.50D-02    4.08    -1.53   -0.86
RFC J1707+1331  Gaia 4544389481536824064  1.10D-08  1.80D-01    2.73     0.48    0.14
RFC J1707+1846  Gaia 4560536256467983232  2.34D-07  4.67D-01    1.67     0.38    2.00
RFC J1708+3346  Gaia 1334717849520031232  1.03D-08  7.80D-01    0.85     0.11   -0.30
RFC J1708+1402  Gaia 4544798465503881216  5.17D-06  5.26D-01    0.47    -0.89   -0.10
RFC J1709-2226  Gaia 4115276928175288704  1.87D-04  3.28D-01    0.85     9.75    5.39
RFC J1709-1728  Gaia 4135536907395788416  1.34D-05  2.18D-01    1.19     4.64    1.40
RFC J1709+4318  Gaia 1355242089478756480  5.07D-08  3.31D-01    2.09     0.43   -2.08
RFC J1709-6905  Gaia 5811156142369926272  2.43D-06  6.15D-01    1.27    -0.73   -2.96
RFC J1710-0355  Gaia 4365088615702675200  6.78D-06  9.43D-01    0.04     0.15    0.23
RFC J1711+3818  Gaia 1341110410124192640  4.98D-07  4.77D-01    1.64     4.93   -2.41
RFC J1712+4413  Gaia 1355493396605511424  9.69D-09  7.13D-01    1.02     0.35    0.21
RFC J1712+6053  Gaia 1437625850047870208  7.25D-08  1.01D-01    3.25     2.31   -1.41
RFC J1713+5300  Gaia 1418885361547646592  3.05D-08  6.30D-01    1.24    -0.37    0.30
RFC J1716+2152  Gaia 4567570072869778432  9.08D-08  9.75D-02    3.28     1.34   -0.94
RFC J1716+6836  Gaia 1638219033432539520  1.30D-08  1.86D-02    4.53    -1.10    0.17
RFC J1716-6706  Gaia 5811851991492946560  8.51D-06  1.23D-01    3.08    -8.99   -5.33
RFC J1716-0452  Gaia 4363221026482745472  2.18D-06  4.94D-01    0.52    -1.43   -1.50
RFC J1716-4702  Gaia 5951071539657262976  1.33D-04  6.02D-01    0.37    -4.40   -1.10
RFC J1716+2616  Gaia 4573674527067155200  3.66D-08  1.15D-02    4.86     0.98    1.00
RFC J1716+2305  Gaia 4568505379306419584  1.36D-07  3.31D-01    2.09     0.48    2.19
RFC J1717+1917  Gaia 4554619853118856576  8.89D-06  7.28D-01    0.22     0.10    3.64
RFC J1717-5702  Gaia 5916483545217045632  1.82D-06  8.41D-01    0.68    -0.95    0.61
RFC J1717-8115  Gaia 5774516734140638720  8.91D-07  2.48D-01    2.41     3.25   -2.82
RFC J1717+3905  Gaia 1340792342027030400  1.51D-08  2.79D-01    2.28     0.77    0.13
RFC J1717-5155  Gaia 5925752703123989120  5.54D-05  5.90D-01    0.38    -3.81   -0.51
RFC J1719-1420  Gaia 4138030256157645312  1.97D-06  8.72D-01    0.59    -1.26    0.83
RFC J1719+0658  Gaia 4394142763791278976  1.46D-05  1.67D-01    1.42     6.18    4.09
RFC J1719+1745  Gaia 4547472340343476480  3.49D-05  9.68D-01    0.02    -0.36    0.23
RFC J1719+4858  Gaia 1366200784433611264  1.06D-07  2.81D-02    4.24    -1.23   -3.73
RFC J1719+4804  Gaia 1365900789558355712  6.33D-09  5.80D-01    1.37     0.12   -0.51
RFC J1719+0817  Gaia 4395135485350020608  4.10D-06  7.98D-01    0.15     0.16   -1.39
RFC J1720+6542  Gaia 1633765255425807360  5.60D-08  5.56D-01    1.43     1.14    0.92
RFC J1720+3825  Gaia 1340520453416407808  5.09D-07  8.86D-01    0.55    -1.53   -2.10
RFC J1720+2335  Gaia 4570047787962988416  1.08D-07  4.28D-01    1.78    -1.14    0.99
RFC J1720+0253  Gaia 4387524081747931904  3.27D-07  6.00D-01    1.31     0.63   -1.05
RFC J1720-2258  Gaia 4114615984247824000  5.30D-06  4.70D-01    1.66     0.08    2.27
RFC J1721+3542  Gaia 1336677247960139648  2.76D-08  1.99D-01    2.63     0.55    1.34
RFC J1721-5055  Gaia 5925448619435943040  7.45D-05  7.14D-01    0.24    -1.28   -1.59
RFC J1721-6154  Gaia 5913414292868038912  1.27D-04  7.52D-01    0.20    -1.01    3.05
RFC J1722-0503  Gaia 4363073279607972096  3.14D-06  4.02D-01    0.69    -3.59    0.44
RFC J1722+5856  Gaia 1434033676840645632  7.70D-07  3.74D-01    0.74    -1.09    1.13
RFC J1722+6105  Gaia 1437492156306408832  3.22D-07  1.13D-02    4.87     2.49   -6.66
RFC J1722+2815  Gaia 4598476245213786496  4.76D-08  5.37D-01    1.48    -0.09    1.15
RFC J1722+1013  Gaia 4491687621475692928  1.43D-06  1.60D-01    2.84    -5.65   -4.19
RFC J1722+2458  Gaia 4570295384237538432  6.79D-08  2.12D-02    4.44     0.03    2.43
RFC J1722+5611  Gaia 1420755287230833536  1.14D-07  6.69D-01    1.14    -0.29   -1.91
RFC J1723+6547  Gaia 1633741615926208256  5.29D-09  2.90D-01    2.24    -0.05   -0.67
RFC J1723+3417  Gaia 1335705554559394176  3.20D-09  8.38D-01    0.69    -0.12    0.04
RFC J1723+5236  Gaia 1415954544584533760  3.97D-08  4.42D-01    1.74     0.82    0.40
RFC J1723-7713  Gaia 5776977200647537792  1.15D-07  1.21D-01    3.09    -1.03   -1.40
RFC J1723+7653  Gaia 1657138330011732736  1.44D-08  3.97D-01    1.88     0.32    0.79
RFC J1724+3303  Gaia 1333884350992645504  2.34D-06  3.61D-01    0.78     0.74    5.02
RFC J1724+0224  Gaia 4387266452429375744  7.72D-07  4.42D-01    1.74    -0.72   -2.61
RFC J1724-1443  Gaia 4137858564838658816  1.36D-06  2.33D-01    2.47     0.86    1.86
RFC J1725+1152  Gaia 4540370800898744704  1.48D-08  3.73D-01    1.95    -0.50    0.12
RFC J1725+3026  Gaia 4599889736131168640  1.61D-08  9.52D-01    0.32     0.08    0.06
RFC J1725+5301  Gaia 1416244609495545344  3.74D-06  3.03D-02    2.92   -16.57    6.50
RFC J1725+5851  Gaia 1433270169094672768  1.40D-08  4.96D-01    1.59    -0.07    0.91
RFC J1726+3957  Gaia 1346709020254239744  1.22D-08  3.49D-01    2.03     0.33    0.73
RFC J1726+3213  Gaia 4600394343248177536  1.46D-08  2.88D-01    2.25     0.36    0.76
RFC J1726+0639  Gaia 4390929681576779648  5.13D-06  4.61D-01    0.58     2.95    2.63
RFC J1727-1951  Gaia 4121285488659423104  8.27D-05  5.68D-01    0.41    -3.74   -0.52
RFC J1727+5510  Gaia 1419681992082037376  4.51D-06  4.74D-01    0.55    -2.72    4.24
RFC J1727+4530  Gaia 1361813389442063744  2.75D-09  6.91D-01    1.08     0.15    0.19
RFC J1727+5846  Gaia 1434752516927153792  3.74D-08  9.73D-01    0.23     0.11    0.23
RFC J1727-7546  Gaia 5801172297612767104  5.95D-07  3.47D-02    4.09     5.37    1.00
RFC J1728+1215  Gaia 4493872625959139712  1.15D-05  2.05D-01    1.25     1.29    6.58
RFC J1728+5013  Gaia 1366729752606094336  5.06D-09  1.85D-02    4.54    -0.79    0.07
RFC J1728-0350  Gaia 4363587438736093312  3.91D-07  8.18D-01    0.75     1.05    0.14
RFC J1728+3838  Gaia 1343515076414461440  2.18D-09  9.95D-01    0.08    -0.01    0.01
RFC J1729+7935  Gaia 1706438988291858304  1.01D-07  9.50D-01    0.33     0.29    0.59
RFC J1730+3714  Gaia 1337197385680644992  1.41D-08  7.22D-01    1.00    -0.17    0.36
RFC J1730+6025  Gaia 1435853609102280960  2.16D-07  3.45D-01    2.04     2.17   -3.11
RFC J1732-5553  Gaia 5919782153116193920  7.67D-05  6.82D-01    0.27    -2.98   -1.99
RFC J1732+6533  Gaia 1633030197547119104  7.68D-07  3.57D-01    0.78     0.14   -3.17
RFC J1733-7935  Gaia 5776291345907993600  1.66D-07  7.58D-01    0.91     0.05   -1.14
RFC J1734+3857  Gaia 1343451442182996864  5.80D-07  7.07D-01    1.04     0.66   -2.35
RFC J1734+1600  Gaia 4549031344751562496  4.48D-07  6.57D-01    1.17    -1.38   -0.39
RFC J1735+0808  Gaia 4487572115093448832  3.96D-07  9.74D-01    0.22    -0.04   -0.40
RFC J1735-1117  Gaia 4163111353340699520  6.81D-06  1.92D-01    2.67    -5.44   -3.58
RFC J1735+3616  Gaia 1342149311174192384  5.01D-08  4.52D-01    1.71     0.83   -0.10
RFC J1736+2033  Gaia 4555709744018626944  4.55D-08  9.70D-01    0.24    -0.10    0.11
RFC J1737+0621  Gaia 4486035203995244544  2.84D-06  9.10D-01    0.06     0.06    0.25
RFC J1737-0101  Gaia 4370606446088951808  1.45D-06  4.52D-01    1.71    -2.85   -1.44
RFC J1738+4008  Gaia 1343991164948408832  4.49D-06  3.81D-01    0.73    -4.03    4.00
RFC J1738-5334  Gaia 5921763881088719360  6.11D-05  3.23D-01    0.87    -7.79   -4.80
RFC J1738+3224  Gaia 4600965951857021056  4.34D-09  4.35D-01    1.76     0.27    0.24
RFC J1739+4955  Gaia 1367189073589443968  9.33D-08  1.08D-01    3.19    -0.43   -2.77
RFC J1739+3358  Gaia 4602282445232405376  3.75D-07  6.47D-01    1.19    -1.13   -2.54
RFC J1739+4737  Gaia 1363579823594466560  6.89D-07  1.44D-01    1.55     1.13   -2.46
RFC J1740+2211  Gaia 4556346258175109888  1.38D-08  4.49D-01    1.72     0.32    0.17
RFC J1740+4506  Gaia 1350296554897009664  1.88D-08  1.32D-01    3.02     0.47   -0.87
RFC J1740+1943  Gaia 4552407979322076544  8.59D-08  7.38D-01    0.96    -0.28   -0.75
RFC J1740+5211  Gaia 1368492853860935552  6.31D-09  4.72D-01    1.66     0.25    0.38
RFC J1740+0311  Gaia 4377080958961368576  3.11D-05  1.16D-01    1.73    -3.21   -2.01
RFC J1740+4348  Gaia 1349235663615379200  5.22D-07  3.63D-01    1.98     3.01   -4.06
RFC J1741+7224  Gaia 1651475329732985344  5.24D-08  8.20D-01    0.74     0.48    0.46
RFC J1742+1904  Gaia 4552137911778056704  2.31D-07  5.98D-01    1.32    -0.75    0.98
RFC J1742-1517  Gaia 4149013896298694400  1.63D-06  3.31D-01    2.09    -1.07   -0.88
RFC J1742-5901  Gaia 5912848594136458112  1.59D-05  1.10D-01    1.78    -6.04   -4.83
RFC J1742+5945  Gaia 1435242074479559168  1.44D-08  2.68D-02    4.28     0.85    0.48
RFC J1743+3747  Gaia 1342688896505119488  1.04D-07  6.47D-01    1.19     0.37   -1.16
RFC J1743-6626  Gaia 5812798572223496704  8.16D-06  4.78D-01    0.55    -0.45    3.76
RFC J1743+2752  Gaia 4594710486611735168  3.75D-05  8.33D-01    0.12    -2.15   -2.02
RFC J1743-0350  Gaia 4176506462983010176  3.38D-07  6.85D-02    3.57    -1.06   -2.01
RFC J1744-1726  Gaia 4123672803284165120  3.67D-05  4.13D-01    0.66     0.37    2.70
RFC J1745+2252  Gaia 4580460987712372224  5.71D-07  1.01D-01    3.25    -4.06   -4.69
RFC J1745+5627  Gaia 1421522711991448448  1.18D-05  5.45D-01    0.44     4.94    0.13
RFC J1745-0753  Gaia 4168688969666347264  1.30D-06  4.91D-01    1.60     2.11    1.24
RFC J1745+1720  Gaia 4549466820076210944  3.11D-07  7.63D-01    0.90     1.07    0.21
RFC J1745+1814  Gaia 4551274554632541696  1.20D-07  8.90D-01    0.54    -0.09   -0.39
RFC J1746+6226  Gaia 1439500139416538368  1.22D-06  6.73D-01    0.28     1.42   -0.44
RFC J1746+6920  Gaia 1637761602235387776  3.13D-08  7.85D-01    0.84     0.25    0.71
RFC J1746+5341  Gaia 1417041136951009536  1.18D-06  2.18D-01    1.19     4.16   -1.62
RFC J1746+1127  Gaia 4490040213754622080  1.62D-05  6.00D-01    0.37     3.12    2.87
RFC J1747-5450  Gaia 5920516897469555328  4.04D-05  1.25D-01    1.67    -8.83   -5.98
RFC J1747+0304  Gaia 4472173459042209152  1.10D-06  7.67D-01    0.88    -0.01    2.05
RFC J1748+3404  Gaia 4607507908602761344  1.72D-07  6.47D-01    1.19     1.76   -1.29
RFC J1748+5123  Gaia 1367788273065994752  5.58D-06  1.91D-01    1.31    -1.53   15.45
RFC J1748-5713  Gaia 5918640924472564480  1.06D-04  6.60D-01    0.30    -5.81   -1.84
RFC J1749-6258  Gaia 5909744329211114240  6.51D-07  3.70D-02    4.04    -3.58   -0.38
RFC J1751+2659  Gaia 4583841779807395584  1.36D-05  2.32D-01    2.47   -13.83   17.95
RFC J1751+4713  Gaia 1362943996633172608  1.48D-08  6.64D-01    1.15     0.50   -0.16
RFC J1751+0939  Gaia 4488787487759666304  3.36D-08  2.32D-01    2.48     0.38    0.76
RFC J1751+2920  Gaia 4596580343569812608  7.09D-08  7.76D-01    0.86    -0.22    0.39
RFC J1752+5819  Gaia 1422720320666173056  4.37D-06  2.65D-01    1.03     4.91    5.89
RFC J1752+1734  Gaia 4502986752717927424  3.08D-08  3.98D-01    1.87     0.23    0.47
RFC J1753+4409  Gaia 1349438317351097600  1.13D-07  3.14D-01    2.15     2.04    0.87
RFC J1753+2848  Gaia 4596492210841133568  3.62D-08  9.26D-01    0.42     0.04   -0.28
RFC J1754+6452  Gaia 1440764302910539648  9.01D-07  1.11D-01    1.77    -2.17    1.21
RFC J1754+3212  Gaia 4603911887104442752  1.22D-08  1.09D-01    3.18     0.55    0.16
RFC J1754+3540  Gaia 4608073779132819712  2.24D-07  8.38D-01    0.69    -0.34   -0.94
RFC J1754+3234  Gaia 4603939203095465216  7.60D-06  1.57D-01    1.47    -8.37   -1.61
RFC J1754-6423  Gaia 5909358916026729728  6.64D-06  6.20D-01    1.26    -6.90   -0.56
RFC J1754+1156  Gaia 4495948469552204672  1.25D-06  9.51D-01    0.32    -0.37   -0.72
RFC J1754+3442  Gaia 4607762342466021248  1.21D-06  4.04D-01    1.85     3.19   -4.87
RFC J1755+3350  Gaia 4604344648009660544  7.91D-07  8.36D-01    0.70     1.68   -2.16
RFC J1755+2023  Gaia 4551989683866945408  1.30D-07  6.08D-01    1.29    -0.03    1.05
RFC J1755+6236  Gaia 1436561969468443648  9.06D-07  1.50D-01    1.51    -4.24    4.55
RFC J1755+1820  Gaia 4503418207955327360  4.39D-05  4.14D-02    2.64    -0.97  -30.22
RFC J1756+5748  Gaia 1421906132312385024  3.61D-06  2.17D-01    1.20    -9.39   -2.00
RFC J1756+2914  Gaia 4596528872682772736  5.06D-08  1.40D-01    2.96    -0.94    0.23
RFC J1756+5522  Gaia 1417491593119895168  3.63D-08  3.70D-01    1.96     0.53    1.02
RFC J1756+1553  Gaia 4501752585276252928  2.03D-06  9.12D-01    0.06     0.09   -0.28
RFC J1757-4149  Gaia 5956749344653379328  1.01D-04  7.74D-01    0.18    -0.02   -1.49
RFC J1757+5523  Gaia 1417480666723103616  1.67D-07  7.16D-01    1.02    -0.55    2.32
RFC J1757+7539  Gaia 1655893373611277696  9.56D-09  5.58D-02    3.73     0.15    1.03
RFC J1757+0531  Gaia 4474428862336213888  1.71D-05  2.27D-01    1.16    -8.23   -0.30
RFC J1758+5407  Gaia 1369091091265330432  2.76D-07  3.02D-01    2.20    -3.02   -2.37
RFC J1758+0610  Gaia 4474676286809752064  1.79D-05  1.76D-01    1.37     2.07   -1.88
RFC J1800+3848  Gaia 4611125301857579776  2.53D-08  1.06D-02    4.91    -0.41   -1.28
RFC J1800+7828  Gaia 2293842045955346176  2.38D-09  1.74D-02    4.58    -0.61   -0.01
RFC J1801+4404  Gaia 2114376184658724864  3.69D-08  4.15D-02    3.96     0.22   -1.92
RFC J1802-4719  Gaia 6719455959288294016  8.90D-05  1.52D-01    1.50    -8.76  -10.88
RFC J1802-4925  Gaia 6706995365794271744  3.27D-05  8.13D-01    0.14    -1.29   -0.30
RFC J1802+4557  Gaia 2116095786483222528  5.98D-07  9.41D-01    0.36     1.28    0.24
RFC J1802+7040  Gaia 2260236332046165760  1.42D-06  7.60D-01    0.19    -0.05   -1.17
RFC J1802-3940  Gaia 4035502927195877504  5.47D-06  1.69D-01    2.79     2.37    2.27
RFC J1803+2521  Gaia 4579553138999435648  5.88D-08  6.02D-01    1.31    -0.60    0.51
RFC J1803-6507  Gaia 6629612562065384576  4.04D-08  2.84D-01    2.26    -0.40    0.57
RFC J1803+7601  Gaia 2269199555130482944  7.16D-07  7.08D-01    1.04    -1.27   -0.88
RFC J1804+0101  Gaia 4467748848159977216  5.01D-07  2.82D-01    2.27    -1.32    0.17
RFC J1805-6600  Gaia 6629334316901328384  9.82D-07  3.62D-02    4.06    -4.29   -2.47
RFC J1806+6141  Gaia 2159222618254310912  1.73D-06  7.95D-01    0.16     0.79    0.32
RFC J1806-3722  Gaia 4037834132349239936  1.35D-04  1.51D-01    1.51     0.21  -11.41
RFC J1807+2608  Gaia 4579982837592196096  6.41D-07  9.88D-01    0.13    -0.07    0.39
RFC J1807+3106  Gaia 4591163702618915584  3.34D-05  8.09D-01    0.14     0.50   -1.95
RFC J1807+2204  Gaia 4576447048717121024  2.02D-08  7.64D-01    0.89     0.15    0.04
RFC J1808-5011  Gaia 6706007935627527168  4.27D-06  2.82D-01    2.27     2.93    3.02
RFC J1808+6634  Gaia 2257763324237105664  2.44D-07  4.89D-01    1.61     3.07    0.36
RFC J1809+2758  Gaia 4589262612651015040  4.33D-08  5.74D-01    1.38     0.03   -0.71
RFC J1809+2041  Gaia 4528143200805626112  5.66D-08  2.54D-01    2.38     0.38    0.56
RFC J1809+2910  Gaia 4589667473447784576  2.27D-08  3.18D-01    2.14    -0.03   -0.73
RFC J1810+5335  Gaia 2149425213737183360  1.08D-08  6.39D-01    1.21    -0.30    0.12
RFC J1810+1608  Gaia 4498986385823929600  2.14D-06  6.77D-01    1.12    -0.39   -2.84
RFC J1810+5000  Gaia 2124595153099300864  2.64D-05  2.23D-02    3.19   -44.80   29.92
RFC J1811+0341  Gaia 4470246629336780416  2.62D-07  4.97D-01    1.59    -0.48    0.64
RFC J1811+5214  Gaia 2125201529469848320  8.17D-05  4.79D-01    0.55     1.18  -31.63
RFC J1812+5603  Gaia 2150111790029309184  2.58D-07  9.44D-01    0.35     0.28   -0.13
RFC J1813+4304  Gaia 2113294024702951040  1.62D-05  8.23D-01    0.13     0.26   -1.43
RFC J1813+0615  Gaia 4471778695711929600  1.45D-07  8.57D-01    0.64     0.19    0.12
RFC J1813+3144  Gaia 4591124257636443648  2.22D-08  7.90D-01    0.82     0.06    0.29
RFC J1813+2952  Gaia 4590045258772526080  2.55D-07  5.96D-01    1.32     1.07   -0.01
RFC J1813+4721  Gaia 2121708690263639424  2.73D-05  6.79D-02    2.20   -11.84  -36.91
RFC J1814+4113  Gaia 2113036120500545920  3.34D-06  3.19D-02    2.87     5.18    1.61
RFC J1814-6003  Gaia 6635195607230973952  1.13D-05  3.93D-01    1.89    -6.36   -6.95
RFC J1814-6412  Gaia 6629802708853593728  2.83D-06  5.93D-01    1.33     0.69    4.74
RFC J1815+6127  Gaia 2159072534916557952  5.04D-07  6.94D-01    1.07    -2.00   -2.83
RFC J1815-7001  Gaia 6431659031216247936  1.36D-06  2.47D-01    2.41     0.80   -4.57
RFC J1818+5017  Gaia 2123898745627374208  6.34D-07  9.87D-01    0.14    -0.50   -0.33
RFC J1818+0903  Gaia 4481696599832331648  1.39D-06  7.46D-01    0.94    -1.29    0.64
RFC J1819+2132  Gaia 4529641869517882368  1.83D-07  4.55D-01    1.70     0.88   -1.09
RFC J1819+5511  Gaia 2149308424986548736  1.64D-08  1.99D-01    2.63     0.12    0.88
RFC J1819+1543  Gaia 4522001122700555264  1.79D-06  9.56D-01    0.30    -0.49   -0.32
RFC J1820+3623  Gaia 2107774716843767040  1.10D-07  3.60D-01    1.99     0.45   -1.16
RFC J1821+6818  Gaia 2259695578483725184  6.25D-08  9.49D-01    0.33     0.04    0.47
RFC J1822+1600  Gaia 4522056476235032320  1.50D-07  5.70D-01    1.39    -0.66   -0.03
RFC J1822+1216  Gaia 4485029872411524352  2.83D-05  2.83D-02    4.24    13.34   14.69
RFC J1823+7938  Gaia 2294347718225564928  2.49D-06  2.83D-01    0.98    -4.85    9.29
RFC J1823+6857  Gaia 2259835044661879680  8.09D-07  4.90D-01    0.53    -0.35   -2.10
RFC J1823-3454  Gaia 4044289330752648448  2.33D-05  8.02D-01    0.15     1.64   -0.96
RFC J1824-4358  Gaia 6721910000507803904  3.23D-05  3.59D-01    0.78    -1.99   -5.68
RFC J1824+1044  Gaia 4483552094427675392  9.38D-08  3.38D-01    2.07     0.50    0.31
RFC J1824+4309  Gaia 2111618987451921792  1.49D-06  9.13D-01    0.06    -0.20    0.15
RFC J1825+5753  Gaia 2151303007798014080  1.77D-07  9.09D-01    0.48    -0.30    0.67
RFC J1826+0149  Gaia 4276822811522005632  1.23D-06  3.10D-01    2.17    -1.44    2.05
RFC J1826+6706  Gaia 2257367190812777216  1.06D-07  1.55D-01    2.86    -0.95    2.29
RFC J1826+3431  Gaia 2095321785588596224  7.26D-08  2.28D-01    2.49    -0.79   -0.85
RFC J1827-4533  Gaia 6709338287632686848  1.33D-06  3.31D-01    2.09    -1.86   -0.76
RFC J1827+2638  Gaia 4585313407402860544  3.13D-08  5.78D-01    1.37     0.35   -0.11
RFC J1828+6434  Gaia 2256605572851915264  2.05D-07  3.91D-01    1.90    -0.59    2.72
RFC J1828-2417  Gaia 4077318247797863936  7.41D-05  5.36D-01    0.46    -3.73    1.00
RFC J1828+3220  Gaia 4592097737744201088  2.01D-05  2.81D-02    2.98    18.67    9.25
RFC J1829-5813  Gaia 6635947329584544896  2.03D-06  9.65D-01    0.26    -0.39    0.25
RFC J1829+5402  Gaia 2148956787423688832  7.12D-08  6.21D-01    1.26    -0.42    1.36
RFC J1829+4844  Gaia 2120524069563807616  1.94D-08  9.43D-02    3.31     0.72    0.48
RFC J1830+1324  Gaia 4508484517019019776  8.72D-07  7.50D-01    0.93    -0.80   -1.01
RFC J1831+2200  Gaia 4529130734046189184  3.63D-06  8.59D-01    0.63    -2.64    1.12
RFC J1831-4805  Gaia 6705066169562442240  3.67D-05  6.71D-01    0.28     1.23   -3.44
RFC J1832+8049  Gaia 2295838037522118784  3.41D-06  3.05D-01    0.91    -3.44    5.24
RFC J1832-2039  Gaia 4091864614765532288  8.82D-05  2.09D-01    1.23     3.31    6.78
RFC J1832-5659  Gaia 6649635321639343360  3.64D-07  3.86D-01    1.91     0.47   -1.50
RFC J1832+0731  Gaia 4478853881247015040  4.45D-07  3.31D-01    2.09     0.07    1.01
RFC J1832+1357  Gaia 4508624429872712576  5.35D-07  1.63D-01    2.82     1.47    0.46
RFC J1832+2833  Gaia 4587243256468001792  2.79D-08  5.66D-02    3.72     0.71    0.35
RFC J1833+4726  Gaia 2120156489082994816  1.07D-06  1.85D-01    2.70    -6.32    0.05
RFC J1834+0506  Gaia 4284627591738077952  2.06D-05  4.63D-01    0.57    -1.34   -3.34
RFC J1834-5856  Gaia 6636429018756150400  1.09D-06  9.03D-01    0.50    -1.20   -0.35
RFC J1834-7315  Gaia 6418267013949839360  1.51D-06  9.22D-01    0.43    -0.66    1.97
RFC J1835+3241  Gaia 2091155804750048768  1.15D-08  8.38D-01    0.69    -0.08   -0.17
RFC J1835+6119  Gaia 2159528419925680512  1.28D-08  7.12D-01    1.03     0.32    0.30
RFC J1835+1348  Gaia 4508573955413614336  7.20D-07  5.91D-01    1.34     0.55   -1.25
RFC J1836+3136  Gaia 4588857580057489664  5.33D-08  5.30D-01    1.50     0.01   -0.71
RFC J1836+1943  Gaia 4524823435907655168  2.44D-05  1.01D-01    1.85     3.77  -13.86
RFC J1837-6917  Gaia 6432048567573135488  2.94D-07  1.83D-01    2.71    -2.15   -0.60
RFC J1837-3319  Gaia 6736361813849700992  4.16D-05  1.09D-01    1.79    -4.85   -6.77
RFC J1837-7108  Gaia 6419637349034013440  6.80D-09  7.53D-01    0.92     0.14    0.05
RFC J1837+1330  Gaia 4508359310130605824  5.49D-07  7.07D-01    1.04     0.58   -0.43
RFC J1838+6555  Gaia 2256980781195727360  1.20D-07  5.42D-01    1.47     1.89   -0.73
RFC J1838+4802  Gaia 2119505646919139328  1.60D-08  4.02D-01    1.86     0.24    0.40
RFC J1838+5735  Gaia 2154192490000355968  3.26D-06  7.64D-01    0.18     0.30   -1.56
RFC J1839+4100  Gaia 2110581632590878592  1.09D-07  8.79D-01    0.57     0.25    0.18
RFC J1840+2457  Gaia 4536125380344499968  4.89D-07  8.85D-01    0.55    -0.38    0.58
RFC J1840+3900  Gaia 2097796683183328384  1.75D-06  6.94D-01    0.26    -0.92   -1.26
RFC J1841-5544  Gaia 6649806884107513984  7.24D-06  2.90D-01    0.95    -2.06   -4.26
RFC J1841+3218  Gaia 2090943221049737472  1.31D-07  4.88D-01    1.61     0.57   -0.29
RFC J1842+7946  Gaia 2294218353810467072  2.42D-06  3.21D-01    0.87     5.39   -3.87
RFC J1842+6809  Gaia 2258763536221181824  7.61D-07  1.47D-01    2.91     1.92    4.15
RFC J1843+4330  Gaia 2116939386781205888  5.27D-06  2.95D-01    0.94    -1.89    4.63
RFC J1844+1140  Gaia 4504146737486577536  5.74D-05  7.19D-01    0.23     1.10    1.15
RFC J1844+1546  Gaia 4510687697798934400  2.33D-07  1.57D-02    4.65     1.07    0.69
RFC J1844-4022  Gaia 6728703848492065792  3.59D-05  6.18D-01    1.27     8.55   -1.55
RFC J1844+0642  Gaia 4285708446026240128  4.69D-06  3.72D-01    1.95    -1.98    5.27
RFC J1844-2029  Gaia 4080128603748317568  9.21D-05  6.71D-02    2.21    -2.60  -12.90
RFC J1844-6514  Gaia 6438201778235616896  2.53D-06  5.25D-01    1.51    -1.39    6.30
RFC J1844+5709  Gaia 2154013407039228032  3.53D-08  2.32D-01    2.48    -0.77   -0.09
RFC J1845+0953  Gaia 4503613547363581312  3.48D-06  6.40D-01    1.21     0.78   -1.80
RFC J1845-2852  Gaia 4071375971503724032  1.17D-04  6.56D-01    0.30    -3.19   -1.44
RFC J1848+3219  Gaia 2090523791720684672  1.33D-07  7.61D-01    0.90     0.23    0.83
RFC J1848+3244  Gaia 2090569112216726656  4.57D-06  8.47D-01    0.11     0.18   -0.70
RFC J1848+2131  Gaia 4531286704549991936  1.42D-05  7.24D-02    2.14    -2.72    9.20
RFC J1849-4314  Gaia 6715258882870204416  3.09D-05  7.55D-01    0.19     1.88    0.00
RFC J1849+2748  Gaia 4538436072756880256  2.05D-07  5.78D-01    1.37     0.04   -0.88
RFC J1850+4959  Gaia 2143922295478616576  2.70D-07  3.77D-01    1.94     0.15   -2.56
RFC J1850+2825  Gaia 4538495721258361728  1.33D-07  6.96D-01    1.07    -0.16    0.75
RFC J1850-2555  Gaia 4073881243104590336  6.31D-05  4.44D-01    0.61    -4.26   -2.45
RFC J1850-7311  Gaia 6415314893947602432  1.62D-05  2.46D-01    1.09     3.60    8.63
RFC J1851-3950  Gaia 6728953025315611264  3.97D-05  1.53D-02    4.66   -24.20    3.90
RFC J1851+6100  Gaia 2156691370688220288  4.27D-07  8.45D-01    0.67     0.30   -0.73
RFC J1852+4855  Gaia 2131844503845249536  9.03D-05  9.13D-01    0.06     2.13    0.17
RFC J1852+4019  Gaia 2103549671617557248  9.86D-08  6.42D-01    1.20    -0.21   -1.03
RFC J1852-2433  Gaia 4074858708943616640  5.84D-05  1.84D-01    1.34   -10.75   -1.83
RFC J1853+3310  Gaia 2090505959019996928  8.25D-08  9.14D-01    0.46     0.15   -0.11
RFC J1853+2344  Gaia 4533288124948477824  2.45D-07  7.48D-01    0.93     0.32   -0.30
RFC J1854+1447  Gaia 4507237602110064000  1.97D-06  8.24D-01    0.73     0.77    0.48
RFC J1854-1539  Gaia 4100868790389557120  6.37D-06  1.92D-01    2.66     3.12    2.77
RFC J1854+7351  Gaia 2267787399948439680  3.07D-09  6.53D-01    1.18     0.11   -0.16
RFC J1856+5342  Gaia 2146594246173002880  3.80D-06  6.65D-01    1.15     0.36    4.76
RFC J1856-8325  Gaia 6347202553788708864  4.79D-07  7.12D-01    1.03     1.18    0.59
RFC J1857-5325  Gaia 6650616395246770304  1.27D-06  5.92D-01    1.33    -2.21    1.59
RFC J1857+1624  Gaia 4508025470915856128  1.19D-05  8.18D-01    0.75     2.16   -2.23
RFC J1857+6305  Gaia 2253080676012734208  1.33D-07  9.61D-01    0.28    -0.12    0.20
RFC J1857-0048  Gaia 4265367244708750080  1.46D-04  3.97D-01    0.70    -4.87   -4.26
RFC J1858-2510  Gaia 4073980370951757184  3.68D-05  8.31D-01    0.12     0.86    0.36
RFC J1859-2509  Gaia 4074352143318153472  5.07D-05  6.15D-01    0.35     1.48    3.34
RFC J1859-6055  Gaia 6632217343762449664  9.96D-06  3.79D-01    0.74    -3.90    2.69
RFC J1901-2528  Gaia 4074100045921459456  1.65D-05  2.60D-01    1.05    -3.26   -3.29
RFC J1902+3159  Gaia 2043550078003834240  2.21D-08  5.72D-01    1.39     0.03   -0.30
RFC J1903-6749  Gaia 6433631039679722496  1.84D-07  3.08D-02    4.18     1.56    2.08
RFC J1903+5540  Gaia 2140894996369992320  1.53D-08  4.55D-01    1.71     0.41   -0.11
RFC J1904+1603  Gaia 4513020380446527616  7.71D-06  5.65D-01    1.40    -2.42   -2.01
RFC J1906+3956  Gaia 2100683794559337600  6.55D-07  8.43D-01    0.68     0.83   -0.19
RFC J1907+0127  Gaia 4267602856778093440  2.18D-05  2.66D-01    1.03     2.58    2.85
RFC J1908+2222  Gaia 4521066743973561472  1.03D-05  1.96D-01    2.64    -6.95   -4.81
RFC J1909+4834  Gaia 2131214346243949440  9.09D-07  8.79D-01    0.57    -0.73   -0.52
RFC J1910+5151  Gaia 2133436734120572672  3.56D-07  3.08D-01    2.17     1.82   -2.41
RFC J1910+4802  Gaia 2130904077806730240  1.01D-06  2.69D-01    2.32     1.92   -4.79
RFC J1910+2305  Gaia 4521220538159416960  1.39D-04  5.90D-01    0.38    -5.17   -4.60
RFC J1910-2223  Gaia 4081116441927323264  1.29D-05  8.33D-02    3.41     7.53    8.38
RFC J1911-2006  Gaia 4083730324670186240  5.39D-07  9.34D-01    0.39    -0.07    0.60
RFC J1911-1908  Gaia 4084038016123400320  1.77D-06  8.12D-01    0.76    -1.35    0.98
RFC J1911-1921  Gaia 4083983006179378816  4.70D-06  6.46D-02    3.62     2.04    6.93
RFC J1912-0804  Gaia 4204696875973729024  6.38D-06  9.18D-02    3.33    -4.75   -4.02
RFC J1912+2456  Gaia 2023684067554280320  9.43D-07  1.42D-01    2.95     0.44   -2.55
RFC J1912+3740  Gaia 2099266322208229248  2.67D-05  7.22D-01    0.23    -0.42    3.43
RFC J1912-1223  Gaia 4198042635903025920  1.01D-04  8.20D-01    0.13    -0.69   -1.25
RFC J1912-8010  Gaia 6360885632399759872  5.11D-08  3.53D-01    2.02     1.12   -0.47
RFC J1913-3630  Gaia 6743048317707026432  3.59D-06  5.35D-01    0.46    -0.68   -1.78
RFC J1913-7920  Gaia 6361171402343710464  3.90D-06  1.35D-01    1.60    -6.96   -0.38
RFC J1913-4503  Gaia 6664566689541687808  4.20D-06  3.58D-01    0.78     0.22   -4.26
RFC J1914-4631  Gaia 6662701471146737536  3.95D-07  2.34D-02    4.37    -1.57   -3.37
RFC J1914-1708  Gaia 4087793157572653312  7.69D-05  3.02D-02    2.92   -11.55  -16.97
RFC J1914-2552  Gaia 6769278851212080512  1.17D-04  1.65D-01    1.43    -8.69  -26.34
RFC J1915+6548  Gaia 2254897618977572352  1.22D-06  2.19D-02    4.42    -8.40    0.69
RFC J1915-2347  Gaia 6770885993614757888  8.61D-05  8.78D-01    0.58     1.50   -9.93
RFC J1916-1519  Gaia 4184247265362273664  9.17D-05  6.80D-01    0.27    -3.01   -2.47
RFC J1917+5920  Gaia 2143585466963487872  1.44D-06  2.68D-02    4.28     5.72    2.95
RFC J1917-1921  Gaia 4083843677446411136  6.68D-07  5.43D-01    1.46    -0.07    1.51
RFC J1918-2011  Gaia 4083015264151247104  9.28D-05  7.55D-01    0.19     1.89    2.37
RFC J1918+5520  Gaia 2140295934333107712  3.43D-08  6.82D-01    1.10    -0.33   -0.58
RFC J1918-4111  Gaia 6714336426970692608  2.94D-07  4.09D-01    1.84     1.04   -1.46
RFC J1918+4937  Gaia 2132637938925541376  6.34D-08  6.81D-01    1.11    -0.54   -0.12
RFC J1919-2823  Gaia 6759766392013946496  1.21D-05  5.52D-02    3.74     7.78    9.82
RFC J1919+7434  Gaia 2265224678862563840  2.97D-07  1.25D-01    3.06     2.51    1.92
RFC J1919-4543  Gaia 6664343385603651456  7.60D-07  9.31D-01    0.40    -1.07   -0.28
RFC J1920-3831  Gaia 6738891957591875840  1.36D-05  1.76D-01    1.37   -10.12  -10.07
RFC J1921-1607  Gaia 4183989120643782528  8.14D-07  8.37D-02    3.41     0.81    2.49
RFC J1921+4506  Gaia 2127031632213037440  3.12D-06  5.98D-01    1.32     3.62    1.94
RFC J1922-1632  Gaia 4180963402081951616  5.23D-05  7.58D-01    0.19     2.11    0.78
RFC J1922-7453  Gaia 6367372922802059776  4.92D-05  4.15D-01    1.82   -38.99   -6.21
RFC J1923-6320  Gaia 6441652320602132992  1.95D-05  5.23D-01    0.48    -3.92   -5.62
RFC J1923+4754  Gaia 2129208287278085760  5.20D-06  3.55D-01    0.79     1.37    3.51
RFC J1923-2104  Gaia 6772838279592956928  2.34D-05  8.96D-01    0.07    -0.43   -0.56
RFC J1924-5457  Gaia 6643517948180988672  9.95D-06  4.46D-01    0.60    -5.89   -1.64
RFC J1924-2914  Gaia 6758696945147732352  2.53D-07  4.83D-01    1.63     0.07    1.46
RFC J1925-1018  Gaia 4200222791359146752  7.83D-07  6.83D-01    1.10     0.41    0.98
RFC J1925-3401  Gaia 6744524686944656896  5.09D-06  6.46D-01    0.31    -1.44   -0.09
RFC J1926+5052  Gaia 2136137237759422336  6.14D-08  6.29D-01    1.24     0.22    0.52
RFC J1926+5106  Gaia 2136146377447579520  6.62D-06  2.32D-02    3.16    -7.07  -14.77
RFC J1926+4441  Gaia 2126614539351348864  1.40D-06  3.16D-01    2.14     2.84   -2.29
RFC J1926-1005  Gaia 4200221898005695104  2.58D-05  7.64D-01    0.19    -0.75   -1.39
RFC J1926+7706  Gaia 2289924348586531840  3.80D-08  6.52D-01    1.18    -0.51   -0.63
RFC J1926+6154  Gaia 2240209861617534336  2.38D-08  8.48D-01    0.66    -0.15    0.30
RFC J1927+6117  Gaia 2240084345492743040  2.80D-08  9.22D-02    3.32     0.72   -0.49
RFC J1928+6814  Gaia 2261061515523350400  1.17D-05  3.21D-02    2.86    13.33  -16.06
RFC J1929+0507  Gaia 4294206880638759680  6.54D-06  7.70D-02    3.47    -2.91   -4.24
RFC J1929+2543  Gaia 2024504509393444608  3.92D-05  3.30D-01    0.85     2.91   -4.67
RFC J1930-6056  Gaia 6445141380235411968  4.35D-08  4.51D-01    1.72     0.60    0.86
RFC J1931+3122  Gaia 2044865952911132800  5.52D-06  9.11D-01    0.47    -1.15   -0.75
RFC J1931+0937  Gaia 4302436965702653952  5.52D-07  1.48D-01    2.91     0.96    0.28
RFC J1932-4536  Gaia 6660785434695373952  3.49D-08  5.85D-01    1.35    -0.58    0.21
RFC J1932-0818  Gaia 4206609270282664320  8.15D-05  5.48D-01    0.44     3.98    6.33
RFC J1933+0726  Gaia 4295142633750485632  9.16D-07  1.13D-02    4.87     1.78   -0.27
RFC J1933-6942  Gaia 6420609626550925056  5.86D-08  2.10D-01    2.58     0.90    0.90
RFC J1933+6540  Gaia 2242709635663150848  9.67D-07  7.49D-02    3.50    -3.11   -0.13
RFC J1934+6138  Gaia 2239404538070673792  1.31D-06  8.63D-01    0.62     0.96   -2.86
RFC J1934-5053  Gaia 6646447081512824192  6.43D-07  5.65D-01    1.40    -1.46    2.48
RFC J1934-2416  Gaia 6768230810471873536  9.02D-08  2.66D-01    2.33     0.68   -0.67
RFC J1935-1602  Gaia 4180439897112231040  6.45D-06  8.16D-01    0.14    -0.95    0.29
RFC J1936+7131  Gaia 2263534248454727168  3.51D-08  6.00D-01    1.31    -0.17    0.84
RFC J1936-1711  Gaia 4180025656105516032  4.60D-06  8.25D-01    0.73    -0.66   -3.03
RFC J1936-4719  Gaia 6659641805162817664  9.28D-07  3.49D-01    2.03     1.42   -2.15
RFC J1937+7440  Gaia 2289011650856982016  4.68D-06  4.32D-01    0.63    -4.52    2.17
RFC J1937-3958  Gaia 6689916754755967232  1.38D-08  1.46D-01    2.92    -0.31    0.46
RFC J1938-1749  Gaia 6870087265566328064  9.26D-07  9.72D-02    3.28     2.11    3.11
RFC J1939-1525  Gaia 4181990758262226944  1.25D-06  1.95D-02    4.50     3.14    4.28
RFC J1939-4510  Gaia 6684802032822026880  8.07D-06  4.33D-01    0.63    -5.38    0.01
RFC J1939+3817  Gaia 2052105137460077568  1.65D-07  3.60D-01    1.99    -0.31   -0.80
RFC J1939-4925  Gaia 6647190729332663552  1.07D-05  3.86D-01    1.91    -9.03  -12.57
RFC J1940-6907  Gaia 6420654637808983936  5.29D-07  8.32D-01    0.71     0.37    0.09
RFC J1940-6527  Gaia 6440297550479008512  5.21D-07  2.74D-02    4.26     4.82    2.25
RFC J1940+4304  Gaia 2078059624830075520  9.46D-07  9.21D-01    0.44    -0.12   -0.74
RFC J1941-3007  Gaia 6751456970318496384  8.99D-06  7.25D-02    2.14     7.37    8.90
RFC J1941-7605  Gaia 6366341580894748288  8.92D-08  4.86D-01    1.62     0.36   -1.27
RFC J1941+5035  Gaia 2135551576018800128  1.37D-05  4.08D-01    0.67    -2.99    3.68
RFC J1941-0511  Gaia 4209150757052509824  3.21D-06  7.26D-01    0.99    -2.23   -1.34
RFC J1942-3558  Gaia 6740177767722751616  3.24D-05  7.42D-01    0.95     2.52   13.70
RFC J1942-3130  Gaia 6751113957049821440  1.12D-05  9.65D-01    0.02    -0.20    0.07
RFC J1942-7015  Gaia 6417531749907550080  2.12D-07  8.15D-01    0.76     1.11   -0.49
RFC J1942+1033  Gaia 4302838218709652480  1.82D-07  4.54D-01    1.71     0.40   -0.39
RFC J1942+6307  Gaia 2241081465100731520  1.07D-07  7.30D-01    0.98     0.01    0.95
RFC J1942+4129  Gaia 2077027973685942656  2.39D-06  7.89D-01    0.83    -0.91   -0.44
RFC J1943-3510  Gaia 6741363316134145664  1.92D-07  1.19D-01    3.10    -1.45    1.13
RFC J1943+3345  Gaia 2047033262120026240  1.70D-05  7.56D-01    0.91     1.25   -3.42
RFC J1944-3707  Gaia 6739834548296218752  3.31D-07  5.98D-01    1.32     1.60    0.11
RFC J1945+0952  Gaia 4301899235790471552  4.74D-07  6.68D-01    1.14     0.62   -0.18
RFC J1945-0153  Gaia 4235009105872368512  3.18D-05  1.00D-01    1.86     1.27    2.66
RFC J1945-3048  Gaia 6751533180216186752  8.90D-07  5.50D-01    1.44     0.89    3.11
RFC J1945-3111  Gaia 6751101312664046848  4.31D-08  5.09D-01    1.55     0.10   -0.69
RFC J1947+1248  Gaia 4304847095178555136  2.06D-05  7.42D-01    0.21    -0.45    0.63
RFC J1947-3542  Gaia 6740433541614044672  1.96D-06  5.80D-01    1.37     0.99   -4.42
RFC J1948-3228  Gaia 6747787590777661312  3.45D-07  5.95D-01    1.33     1.34    0.98
RFC J1949+4851  Gaia 2086768512837469184  1.84D-06  1.43D-01    2.94    -3.42    0.48
RFC J1949+0906  Gaia 4301643358812850432  6.90D-06  7.06D-01    1.04    -3.07    0.08
RFC J1949+5041  Gaia 2087379875660420608  2.13D-06  2.14D-02    4.44     3.68    4.65
RFC J1949-6817  Gaia 6426847774491681024  4.42D-07  9.66D-02    3.29     4.51    0.23
RFC J1949-1957  Gaia 6868696520798967296  4.78D-08  4.34D-01    1.77    -0.59    0.21
RFC J1950+0807  Gaia 4298419418914502016  3.95D-06  1.42D-01    2.95    -0.83   -3.84
RFC J1950-5804  Gaia 6447417403664034048  1.10D-05  7.43D-01    0.21     1.97   -1.62
RFC J1951+5727  Gaia 2235112525713927552  1.77D-07  3.56D-01    2.01    -0.92   -1.17
RFC J1951-1830  Gaia 6870370424171101824  1.78D-07  9.30D-01    0.40    -0.34    0.04
RFC J1951-1102  Gaia 4190167693093588736  6.89D-07  8.44D-01    0.68     0.68   -0.93
RFC J1951+0134  Gaia 4240586962724930048  1.14D-06  7.48D-01    0.93    -0.31   -0.95
RFC J1951+4801  Gaia 2086513632299557504  3.41D-06  4.48D-01    1.72    -3.96   -0.94
RFC J1951-0509  Gaia 4197337775923231616  3.02D-06  8.94D-01    0.53     2.11   -0.40
RFC J1952+0230  Gaia 4241832537594712832  1.04D-04  1.79D-01    2.73    16.47   25.98
RFC J1952+4958  Gaia 2087285455099845248  8.25D-08  1.75D-01    2.75     0.98   -0.17
RFC J1952+1803  Gaia 1821278652815604224  2.25D-06  9.45D-01    0.35     0.40   -0.04
RFC J1952-1936  Gaia 6865732585343400960  2.87D-06  6.21D-01    1.26     2.47    0.10
RFC J1953+3537  Gaia 2059642873786883968  6.80D-06  2.73D-01    2.30     1.50    3.30
RFC J1954-1123  Gaia 4190087218290564608  4.05D-07  3.52D-01    2.02     1.88    0.21
RFC J1955-1603  Gaia 6872090816273654016  1.28D-07  9.26D-01    0.42     0.16    0.35
RFC J1955-5640  Gaia 6448672771064957952  4.63D-06  4.51D-01    1.72    -7.99   -7.76
RFC J1955+1358  Gaia 1807352818324101888  1.62D-06  6.26D-02    3.64     3.13    1.28
RFC J1955+5131  Gaia 2088894624726289152  8.53D-08  8.79D-01    0.57     0.15    0.21
RFC J1956+1323  Gaia 4305086376397376128  4.24D-05  1.48D-02    3.56     8.86    6.30
RFC J1956-1957  Gaia 6866965133581484928  6.05D-06  6.65D-01    1.15    -2.66   -3.36
RFC J1956+1856  Gaia 1822930286753506048  5.02D-06  2.21D-01    2.53     3.35   -0.69
RFC J1957-3845  Gaia 6690800281065888640  9.29D-09  3.73D-01    1.95     0.37    0.27
RFC J1958-0713  Gaia 4195806465461864320  2.74D-07  4.03D-01    1.86    -0.89    0.82
RFC J1958-3011  Gaia 6749905250173568512  1.09D-07  1.58D-01    2.85     0.96   -0.99
RFC J1959-3534  Gaia 6698214842023167872  4.48D-07  4.22D-01    1.80    -0.21   -2.94
RFC J1959-4246  Gaia 6686763703297377280  6.13D-07  5.23D-02    3.78    -4.49    2.81
RFC J1959+3846  Gaia 2072457784890188672  1.56D-06  3.42D-01    2.05     0.87    1.34
RFC J1959+6206  Gaia 2238074678756926464  3.95D-07  9.19D-02    3.33     2.55   -0.85
RFC J1959-4725  Gaia 6670815557720635776  5.15D-06  8.88D-01    0.54     3.43   -4.21
RFC J1959-4416  Gaia 6685677244075732864  1.44D-07  4.96D-01    1.59    -1.57   -1.13
RFC J1959+4213  Gaia 2075301156316820096  4.57D-07  8.23D-01    0.73     0.03    0.49
RFC J1959+6508  Gaia 2247560096849753600  1.21D-08  3.96D-01    1.88     0.39    0.39
RFC J2000-1921  Gaia 6867091955375102848  3.74D-07  4.98D-01    1.58     0.16    1.31
RFC J2000-4749  Gaia 6670791505903587328  1.66D-07  5.11D-01    1.55    -1.29   -1.44
RFC J2000-2930  Gaia 6750042517328467200  2.67D-07  4.39D-02    3.92     2.11    1.91
RFC J2000-1325  Gaia 6878998360633837824  1.76D-07  2.37D-01    2.45     0.41    1.53
RFC J2000-4214  Gaia 6686874028126077440  3.92D-06  2.19D-01    1.19     2.23   -2.06
RFC J2000-1748  Gaia 6867840791514236288  2.07D-08  5.18D-01    1.53    -0.47   -0.19
RFC J2001+4352  Gaia 2076046212881085184  2.84D-06  9.13D-01    0.46     0.69    0.23
RFC J2001+7040  Gaia 2251555515945708416  7.65D-08  7.60D-01    0.90    -0.97   -0.65
RFC J2001+2416  Gaia 1834243814730541568  1.03D-06  3.47D-01    2.04    -0.12    1.89
RFC J2002+4132  Gaia 2075213989956777216  3.41D-05  8.40D-01    0.69    -3.14   -2.57
RFC J2002-1455  Gaia 6877520964899219072  3.93D-07  9.45D-01    0.35    -0.58    0.23
RFC J2002+4725  Gaia 2085815717294357120  6.76D-07  2.32D-01    2.48     1.87    1.24
RFC J2002+1001  Gaia 4300447639912167552  1.13D-06  5.95D-01    1.33     1.12   -0.88
RFC J2002+1501  Gaia 1807715863327250432  5.40D-05  7.53D-01    0.20    -2.59   -0.26
RFC J2003+0706  Gaia 4297182571412799616  1.45D-05  3.18D-01    0.88    -4.78   -0.34
RFC J2003-3251  Gaia 6747142211811911296  1.52D-08  2.83D-02    4.24     0.26   -0.70
RFC J2003+1332  Gaia 1806386038370606976  3.99D-06  8.75D-01    0.58    -0.06   -1.17
RFC J2004-6347  Gaia 6430322368674612992  8.46D-08  7.26D-02    3.52     1.34   -1.20
RFC J2005+7004  Gaia 2251317299879502208  1.68D-07  1.39D-01    2.97    -1.87   -1.52
RFC J2005+1825  Gaia 1821950621889808768  9.59D-07  2.28D-01    2.49     1.78    0.65
RFC J2005-1822  Gaia 6867641195791700864  2.09D-08  7.20D-01    1.01     0.28    0.16
RFC J2005+7752  Gaia 2291355706567653888  1.33D-08  3.44D-01    2.05     0.37    0.35
RFC J2005+4429  Gaia 2081913447444858112  4.50D-06  1.84D-01    2.71    -1.26   -6.51
RFC J2005-2310  Gaia 6851915946132537856  4.86D-08  7.83D-01    0.84     0.18   -0.45
RFC J2006+6424  Gaia 2244441366477784832  1.58D-07  9.14D-01    0.46    -0.36   -0.13
RFC J2006-1222  Gaia 6880669274715588480  1.62D-05  6.32D-01    0.33     0.67    1.70
RFC J2007-7730  Gaia 6363304901578745984  1.02D-06  6.58D-01    1.16    -1.19    4.33
RFC J2007+0636  Gaia 4250366981213078272  1.63D-05  2.80D-01    0.98     3.35    4.66
RFC J2007+6607  Gaia 2248070510762303232  1.58D-07  3.01D-01    2.20     1.56   -0.43
RFC J2007+4029  Gaia 2074117703848457728  5.33D-07  1.27D-01    3.05    -0.89    0.70
RFC J2007-4434  Gaia 6673666213413709952  1.08D-07  3.47D-02    4.09    -2.02   -0.47
RFC J2008-0418  Gaia 4220932367740941568  7.91D-08  9.78D-01    0.20    -0.04   -0.09
RFC J2008-8408  Gaia 6346465434322273152  1.47D-07  5.45D-01    1.46     1.35   -0.05
RFC J2008-1504  Gaia 6877645411575773312  5.83D-07  4.29D-01    1.78     0.71   -2.04
RFC J2008-4717  Gaia 6672169056534018560  2.47D-06  3.63D-01    0.77     1.66   -4.44
RFC J2009-2812  Gaia 6846622244322978816  9.06D-08  9.60D-01    0.29     0.25    0.03
RFC J2009+5022  Gaia 2087698596600299776  3.12D-05  6.26D-01    0.34    -1.75    2.62
RFC J2009+1318  Gaia 1806506847205613568  5.47D-05  1.63D-01    1.44    12.89    2.73
RFC J2009-7134  Gaia 6422274944285178368  8.23D-08  2.77D-01    2.29    -1.25    1.01
RFC J2009+7229  Gaia 2275785350608146816  1.57D-08  6.63D-01    1.15     0.38    0.01
RFC J2009+0727  Gaia 4250708104692950912  1.11D-06  8.27D-01    0.72     0.49    0.66
RFC J2010-2523  Gaia 6850579592827637632  3.92D-06  5.46D-01    1.46    -3.43    6.05
RFC J2010+6116  Gaia 2237114702027820288  1.29D-06  8.86D-01    0.55    -1.48    1.28
RFC J2011+7205  Gaia 2275738312127046656  7.59D-07  5.45D-01    1.46    -0.19    4.21
RFC J2011-1546  Gaia 6874544101593182080  2.11D-08  5.83D-02    3.70    -0.62   -0.41
RFC J2011-1943  Gaia 6866466092741535744  5.54D-06  6.24D-01    1.25    -5.31    1.98
RFC J2012+4628  Gaia 2082570508723293184  1.84D-05  1.35D-01    1.60     1.08   -0.56
RFC J2012-4721  Gaia 6672130298750072320  1.46D-06  7.88D-01    0.83     3.60    0.76
RFC J2012+6319  Gaia 2244137317152062464  1.02D-06  7.54D-01    0.92     0.59   -2.53
RFC J2012-1646  Gaia 6873869138891527040  2.10D-07  9.03D-01    0.50    -0.16    0.51
RFC J2012+5308  Gaia 2184653192632568576  6.63D-07  6.93D-01    1.07     0.76    0.67
RFC J2012-1914  Gaia 6866551167453234944  5.21D-08  5.43D-01    1.46    -0.30    0.59
RFC J2013+2200  Gaia 1829784298650777088  6.97D-06  9.54D-01    0.31     0.03   -1.20
RFC J2013-2624  Gaia 6847261232376025728  2.71D-08  9.32D-01    0.40    -0.15    0.01
RFC J2014+0634  Gaia 4249652745330503424  4.98D-06  9.46D-01    0.03     0.07   -0.25
RFC J2014-0047  Gaia 4224260967394797184  1.01D-06  1.84D-01    2.70     4.21    0.71
RFC J2014+0648  Gaia 4249692396469720320  5.20D-07  9.14D-01    0.46     0.06   -0.45
RFC J2015-6712  Gaia 6424299003458975232  7.35D-08  9.06D-01    0.49     0.27    0.41
RFC J2015-1252  Gaia 6879697615668529536  3.23D-07  9.24D-02    3.32    -2.44    0.75
RFC J2015-0137  Gaia 4223922592692694400  7.63D-07  6.02D-01    1.31     0.82    1.35
RFC J2015+5253  Gaia 2184589588457655680  1.33D-07  4.49D-01    1.72    -0.15   -0.86
RFC J2015-1432  Gaia 6876244599401143552  2.07D-06  4.61D-01    1.69    -3.69   -5.19
RFC J2015+3710  Gaia 2060630956787361024  1.15D-05  6.31D-01    1.23     0.05    3.74
RFC J2015+6554  Gaia 2245015930021999616  2.89D-07  8.24D-01    0.73    -0.21   -0.86
RFC J2015-1703  Gaia 6873414250316441984  3.47D-08  5.88D-02    3.69    -0.86   -0.06
RFC J2015-1731  Gaia 6872972246640303360  2.82D-06  9.06D-01    0.49    -0.56    2.83
RFC J2016-1434  Gaia 6876230546268424832  1.63D-06  8.19D-01    0.74    -2.05    1.55
RFC J2016-0903  Gaia 4215412681928418560  7.91D-08  2.33D-01    2.47     0.55    0.72
RFC J2016+6450  Gaia 2244807744368158848  4.67D-07  9.87D-01    0.15    -0.01   -0.33
RFC J2017+7440  Gaia 2288533122780209920  2.37D-08  3.67D-01    1.97     0.17    0.95
RFC J2017-3753  Gaia 6694085763544104320  5.58D-06  5.21D-01    0.48     4.98    0.19
RFC J2017-6824  Gaia 6423969910180695424  9.36D-06  4.54D-01    0.59    -3.29    4.83
RFC J2018+0831  Gaia 4251084481269271680  3.12D-06  4.54D-01    0.59     1.50    0.55
RFC J2018-1109  Gaia 6881088532237883904  5.39D-08  2.84D-01    2.26     0.37   -0.88
RFC J2018+3851  Gaia 2061302797047538304  8.76D-05  7.72D-01    0.18    -0.14    2.59
RFC J2018-0509  Gaia 4218851679425008896  1.01D-06  2.46D-01    2.42    -0.90    2.72
RFC J2019-5201  Gaia 6473839595791574656  9.91D-08  5.67D-01    1.40    -1.50   -0.30
RFC J2020+2942  Gaia 1861242838146003456  1.06D-05  1.29D-02    4.78     3.06   11.27
RFC J2021+2318  Gaia 1831087907125093760  5.33D-05  9.36D-01    0.04    -0.18    0.62
RFC J2021-3137  Gaia 6700212238040531584  6.06D-08  7.50D-01    0.93    -0.37   -0.50
RFC J2021+5143  Gaia 2181282016965592448  2.65D-06  8.07D-01    0.78    -0.62   -2.01
RFC J2021+0629  Gaia 4249752113691555968  1.18D-06  7.72D-01    0.87    -0.27   -1.04
RFC J2022+6136  Gaia 2242919779824704128  6.05D-06  1.59D-01    1.46     6.94    1.58
RFC J2022+1001  Gaia 1753485441577434240  4.16D-05  6.30D-01    0.33     0.50   -2.02
RFC J2022-4513  Gaia 6672823609551158272  1.32D-06  2.36D-01    2.46     4.43   -7.86
RFC J2022+7611  Gaia 2290186960067412864  1.09D-08  4.96D-01    1.59    -0.01    0.52
RFC J2022-4038  Gaia 6680829531667885056  1.10D-07  3.50D-01    2.03    -1.68   -0.50
RFC J2023-0855  Gaia 6905989966640243072  1.39D-06  9.93D-01    0.10    -0.34    0.11
RFC J2023+3153  Gaia 1862093894503308288  1.23D-06  8.71D-01    0.60    -0.10   -0.98
RFC J2023+2223  Gaia 1829297455511190656  3.91D-06  8.97D-01    0.52    -0.24   -1.12
RFC J2023-0123  Gaia 4229188944150255360  1.78D-06  8.37D-01    0.12    -0.04   -0.59
RFC J2023+1702  Gaia 1809005453025587712  3.04D-06  8.94D-01    0.53     1.23    0.28
RFC J2023-0353  Gaia 4219605806962068992  7.02D-07  7.97D-01    0.81    -0.79    1.09
RFC J2023-3655  Gaia 6694992134787308288  6.85D-08  9.30D-01    0.40    -0.34    0.32
RFC J2024-5723  Gaia 6468492155349630976  2.04D-06  7.61D-02    3.48     7.06   10.18
RFC J2024+0027  Gaia 4230645212940234880  2.05D-05  8.20D-01    0.13    -1.48    0.52
RFC J2024-3253  Gaia 6699851288987288320  3.86D-08  1.67D-01    2.80     1.05    0.55
RFC J2025+0316  Gaia 4244771463456596992  2.27D-05  7.77D-01    0.17     2.40   -0.41
RFC J2025-0735  Gaia 6906252608186394112  1.96D-07  9.51D-01    0.32    -0.31    0.17
RFC J2026-1624  Gaia 6874779225280703232  3.28D-06  3.71D-01    1.96    -5.87   -1.22
RFC J2027-2136  Gaia 6858998656440558592  8.77D-07  3.94D-01    1.89    -3.39   -0.82
RFC J2027-7007  Gaia 6374798852537230976  7.60D-08  1.56D-01    2.86    -1.68    0.56
RFC J2027+1213  Gaia 1755663196157947776  5.47D-06  6.16D-01    0.35     0.06   -1.79
RFC J2027-0831  Gaia 6905921689546283904  3.22D-05  6.96D-01    0.25     1.29    2.14
RFC J2029-1837  Gaia 6860818897942343680  3.93D-07  6.42D-01    1.21     1.59    0.75
RFC J2029-5339  Gaia 6474005278450073216  1.31D-06  1.20D-01    1.70    -1.88    2.56
RFC J2029+0847  Gaia 1752163725521681024  2.57D-05  7.58D-01    0.19     0.62   -1.29
RFC J2030-2506  Gaia 6848388678470647040  8.33D-08  6.07D-01    1.29     0.46   -0.76
RFC J2030+5957  Gaia 2194670082859238912  6.50D-07  5.30D-01    1.50    -0.62    2.52
RFC J2030+1936  Gaia 1815859464915273600  1.29D-05  4.12D-01    0.67     0.28   -2.54
RFC J2031-2615  Gaia 6799860289672961152  6.30D-06  2.97D-01    0.94     0.58   -2.19
RFC J2031+0239  Gaia 4232688586581135232  2.32D-06  8.01D-01    0.15    -0.07   -0.83
RFC J2031+2405  Gaia 1831383607025765632  9.06D-06  1.17D-02    4.85     2.64  -11.35
RFC J2031+1219  Gaia 1755714804481849472  3.30D-05  7.52D-01    0.20    -3.72    0.21
RFC J2032-2125  Gaia 6856082030049162880  1.18D-07  1.32D-01    3.01    -1.77   -0.29
RFC J2033-2253  Gaia 6855641469483806080  6.24D-06  4.80D-01    1.63    -5.17    2.81
RFC J2033+2146  Gaia 1818540142979855488  4.45D-05  7.99D-01    0.15    -0.96   -1.68
RFC J2034-0523  Gaia 4218231005108799232  5.38D-07  9.34D-01    0.39     1.05   -0.28
RFC J2034+2820  Gaia 1857480859110060032  7.30D-05  6.55D-01    0.30     2.75   -1.18
RFC J2034-4200  Gaia 6679571827806228096  5.25D-05  7.13D-01    1.03    10.13  -19.07
RFC J2034-1640  Gaia 6862620550821870976  2.13D-07  8.96D-01    0.52    -0.46    0.44
RFC J2035+1056  Gaia 1754494965053790208  8.07D-07  9.77D-01    0.21    -0.35    0.28
RFC J2035-6944  Gaia 6374825721853318016  2.92D-08  4.12D-01    1.83     0.71    0.82
RFC J2035-6846  Gaia 6424415620410188800  5.91D-08  9.43D-01    0.35     0.21   -0.14
RFC J2035-6602  Gaia 6426097460884637696  1.02D-07  1.19D-01    3.11     2.53    0.20
RFC J2036+6553  Gaia 2245566338671631616  4.15D-08  5.29D-01    1.50     0.51   -0.08
RFC J2036-2830  Gaia 6798517304936585600  3.43D-07  5.50D-01    1.44     2.89    0.60
RFC J2036-2146  Gaia 6856185968257528704  7.70D-08  9.98D-02    3.26    -0.64   -1.38
RFC J2036+2227  Gaia 1818917309826876928  5.97D-06  6.55D-01    0.30     0.75   -1.87
RFC J2037-1522  Gaia 6863371792141471744  3.18D-07  7.24D-01    1.00    -1.32   -0.55
RFC J2037+1604  Gaia 1810896235063410560  4.12D-05  5.60D-01    0.42     0.75   -3.07
RFC J2037-2438  Gaia 6806439595451164032  3.77D-08  6.64D-01    1.15    -0.35    0.29
RFC J2038-2011  Gaia 6856643227655715456  2.19D-06  5.32D-01    1.49    -2.45    4.54
RFC J2038+5119  Gaia 2180637806230757504  2.71D-06  9.88D-01    0.14     0.22    0.32
RFC J2038-0309  Gaia 4224838795115070848  5.97D-06  1.40D-01    1.57     6.96    7.10
RFC J2039-1046  Gaia 6901441110943467776  5.78D-07  9.62D-01    0.28     0.12    0.33
RFC J2039-3157  Gaia 6793181241862892160  2.04D-05  5.08D-01    0.50    -2.37   -7.49
RFC J2039-8128  Gaia 6349163021676043264  2.00D-05  1.28D-01    1.65    23.04   -3.12
RFC J2039+2152  Gaia 1818120163897174272  4.54D-06  3.98D-01    0.70    -1.16   -1.63
RFC J2039-5001  Gaia 6475042049196452736  1.37D-06  2.73D-01    2.31     2.76    7.90
RFC J2039-7206  Gaia 6373553071502726016  1.53D-08  3.16D-01    2.15    -0.30    0.73
RFC J2040-7114  Gaia 6374437319369651200  6.69D-06  6.72D-01    1.13   -12.39   -0.80
RFC J2040-2507  Gaia 6806351462721946624  1.84D-08  4.97D-01    1.59     0.58   -0.13
RFC J2040-1707  Gaia 6862108453281348736  4.56D-07  2.18D-01    2.54     2.39   -1.84
RFC J2040+1327  Gaia 1756096369378639488  8.29D-07  9.78D-01    0.20    -0.57    0.01
RFC J2041+1309  Gaia 1756034934165629824  1.20D-06  7.24D-01    1.00    -2.89   -0.56
RFC J2041-5242  Gaia 6471477466857873024  2.00D-07  5.85D-01    1.35    -2.55   -1.04
RFC J2041-3733  Gaia 6682203921203638656  4.39D-07  3.85D-01    1.91     1.91   -0.48
RFC J2042-7319  Gaia 6373229677645200128  3.86D-06  7.09D-01    1.03     0.47   -3.03
RFC J2042-0742  Gaia 6906918706075252608  7.04D-06  7.45D-01    0.20    -0.92    1.63
RFC J2042+2426  Gaia 1843417521272945280  4.93D-06  3.19D-01    0.88     0.08   -2.13
RFC J2042+7508  Gaia 2277830820193377920  5.92D-09  3.39D-01    2.06    -0.18    0.44
RFC J2042-2255  Gaia 6855069139323121280  3.04D-06  1.01D-01    1.85     8.07    2.37
RFC J2042-2223  Gaia 6855155352201132544  1.34D-05  3.31D-01    0.85     8.65    2.26
RFC J2043+1255  Gaia 1755251463411616128  6.63D-05  8.64D-01    0.10     0.89   -2.83
RFC J2043-0040  Gaia 4227787994538042496  2.11D-06  1.87D-01    1.32    -3.33   -3.36
RFC J2043-6256  Gaia 6453695993015857152  3.14D-07  4.45D-01    1.73     3.07   -1.29
RFC J2043+0001  Gaia 4227988243098422016  7.45D-07  7.82D-01    0.85    -0.49   -1.07
RFC J2044+0713  Gaia 1748192461320100992  5.04D-06  2.74D-02    3.01    -7.46    8.77
RFC J2045+7625  Gaia 2278187989673766528  1.60D-07  7.89D-02    3.45     1.25    2.64
RFC J2045+1547  Gaia 1762984741005293952  6.97D-07  9.82D-01    0.17    -0.48   -0.03
RFC J2046-4257  Gaia 6676986330507694336  1.83D-05  7.93D-01    0.81    10.87   -3.59
RFC J2046+5752  Gaia 2190287292074063104  5.01D-07  6.88D-01    1.09     0.53    0.85
RFC J2046-7400  Gaia 6370136785795855872  1.83D-08  6.57D-01    1.17     0.43    0.43
RFC J2047-0236  Gaia 4225116834116592384  3.78D-07  6.95D-01    1.07     0.78    1.01
RFC J2047-1639  Gaia 6862008054125736192  3.01D-07  9.96D-01    0.07     0.19    0.00
RFC J2047-1841  Gaia 6858519475530208128  2.11D-06  7.86D-01    0.16     0.23    1.08
RFC J2047-0246  Gaia 6915261010032450816  6.07D-07  9.74D-01    0.22    -0.67    0.28
RFC J2047+5343  Gaia 2182468836694654208  1.66D-06  4.00D-01    1.87     0.86   -2.47
RFC J2048-3120  Gaia 6794012296559679744  3.78D-08  4.14D-01    1.83     0.58    0.54
RFC J2048-6649  Gaia 6425073815559369344  9.96D-07  3.23D-02    4.14     7.57    1.98
RFC J2048-5842  Gaia 6455555404617212672  1.68D-06  5.78D-01    0.40    -0.26   -2.25
RFC J2048+1239  Gaia 1760966175099734656  1.64D-05  4.47D-01    0.60     0.23   -4.13
RFC J2049-4020  Gaia 6678505370245621632  2.14D-07  4.55D-01    1.70     2.44   -0.34
RFC J2049+1822  Gaia 1813124017421354368  2.30D-05  9.39D-01    0.04     0.38    0.26
RFC J2049-1915  Gaia 6858428662741351424  1.90D-06  8.82D-01    0.56     0.24    3.19
RFC J2050-3912  Gaia 6678766023221514624  6.47D-07  4.01D-01    1.87    -1.69   -4.60
RFC J2050+3619  Gaia 1870725782338684928  6.01D-05  8.22D-01    0.13    -0.91   -1.11
RFC J2050+2613  Gaia 1843907113185041664  2.43D-06  8.33D-02    3.41    -1.08   -4.72
RFC J2050-2628  Gaia 6805003186589555200  9.51D-08  3.24D-01    2.12    -1.41   -0.86
RFC J2051+1950  Gaia 1813670680863117056  2.28D-06  9.66D-01    0.26     0.51    0.50
RFC J2051+7441  Gaia 2277837142385435392  2.15D-08  9.77D-01    0.20     0.00    0.14
RFC J2051+1743  Gaia 1812841752171759744  1.43D-05  9.36D-01    0.04    -0.66   -0.07
RFC J2052+6858  Gaia 2271099781805887488  8.92D-08  9.88D-01    0.14    -0.12   -0.11
RFC J2052-5533  Gaia 6469992164088666496  1.21D-07  3.95D-01    1.88    -2.36    0.01
RFC J2052-0756  Gaia 6909723182278894848  2.07D-05  3.64D-01    0.77    -2.09    7.60
RFC J2053+2248  Gaia 1839116815899951104  6.83D-07  9.57D-01    0.30    -0.19   -0.39
RFC J2054+0015  Gaia 4227624201663623808  6.67D-06  3.04D-01    0.91     5.14    0.39
RFC J2055+1548  Gaia 1763536077368179584  5.98D-06  8.22D-01    0.74     1.95   -4.33
RFC J2055-0506  Gaia 6913705407237407872  2.84D-06  7.83D-01    0.17    -0.48   -0.88
RFC J2055-0021  Gaia 4227307782833504000  1.89D-05  9.62D-01    0.02     0.40    0.25
RFC J2055-0416  Gaia 6914052818552385024  2.37D-05  6.98D-01    0.25     4.59   -1.67
RFC J2055-1234  Gaia 6889443549305967104  1.38D-06  3.18D-01    0.88     2.91    3.34
RFC J2056-4714  Gaia 6481716565812965248  5.14D-09  4.28D-01    1.78    -0.20    0.33
RFC J2056-3208  Gaia 6781763255988970496  1.88D-08  6.68D-01    1.14     0.17    0.46
RFC J2056-5820  Gaia 6456326712024363264  6.09D-08  1.34D-01    3.00     1.83    1.21
RFC J2056-3857  Gaia 6774708342708646144  2.98D-07  1.47D-01    2.92    -0.79    4.24
RFC J2057-0719  Gaia 6909818564914354176  1.37D-05  8.73D-01    0.09     1.76    0.73
RFC J2057-3734  Gaia 6775397977018279296  6.80D-08  6.44D-01    1.20     1.12   -0.15
RFC J2100+2347  Gaia 1839608194516000384  3.31D-05  5.19D-01    0.48     4.97   -2.32
RFC J2101-2933  Gaia 6800475019749067520  8.21D-08  9.69D-01    0.24     0.10   -0.38
RFC J2101+0341  Gaia 1731311143904413312  4.06D-07  9.78D-01    0.20     0.63   -0.20
RFC J2102+3503  Gaia 1866652675868625408  5.89D-07  3.01D-01    2.20    -1.01   -0.72
RFC J2103+2731  Gaia 1845183508745360640  1.96D-04  8.11D-01    0.14     1.64   -2.98
RFC J2103-0933  Gaia 6896475136610879104  1.87D-05  4.08D-01    0.67    16.51   -5.88
RFC J2104-5156  Gaia 6476834940343836800  3.97D-06  2.93D-01    0.95    -6.61   -1.67
RFC J2104+2950  Gaia 1852425064122715520  2.68D-06  3.76D-01    1.94    -3.25    3.81
RFC J2104+0108  Gaia 1729568555412316800  1.71D-06  6.53D-01    0.30    -0.84   -1.03
RFC J2104-0127  Gaia 6916390998747551232  2.17D-06  6.76D-01    0.28    -0.48   -1.58
RFC J2104+0503  Gaia 1733201788512574720  2.12D-06  7.64D-01    0.19     0.88   -0.57
RFC J2105-4848  Gaia 6479651648615693184  2.37D-08  1.66D-02    4.61    -1.54    0.76
RFC J2105-0912  Gaia 6896587797898304640  2.11D-06  6.08D-01    0.36     1.58   -2.39
RFC J2106+2135  Gaia 1838147046643618560  2.09D-05  8.41D-01    0.12     0.35    1.87
RFC J2106+1239  Gaia 1757447256850561152  7.38D-06  4.34D-01    0.62     4.71   -2.73
RFC J2106+0231  Gaia 1730188302014304256  3.94D-07  9.29D-01    0.41     1.23   -0.02
RFC J2106+2500  Gaia 1841281685573301504  2.67D-06  4.39D-01    0.62    -1.74   -0.37
RFC J2106-6547  Gaia 6401251968429670528  2.55D-07  7.87D-01    0.83    -1.25    1.57
RFC J2107-2528  Gaia 6803851654317486464  1.69D-05  1.48D-01    1.52    10.09   20.42
RFC J2107+1347  Gaia 1759826943610858240  2.37D-05  9.30D-01    0.05    -1.09   -0.30
RFC J2107-4828  Gaia 6479672608056325504  9.45D-07  1.93D-01    2.66     2.79    7.70
RFC J2108+3655  Gaia 1868743259790798592  1.23D-06  4.64D-01    1.68    -1.59    0.05
RFC J2108-2452  Gaia 6803981671566861440  1.95D-06  4.01D-01    0.69     1.80    4.31
RFC J2108-3601  Gaia 6776953854690459264  2.60D-06  1.32D-01    1.62     8.88   -2.82
RFC J2108+1430  Gaia 1759981390634810752  5.81D-07  4.94D-01    1.59     0.01    2.23
RFC J2108-0250  Gaia 6915984385602797568  1.85D-05  7.79D-01    0.17    -1.42   -3.34
RFC J2108-6637  Gaia 6401061340601845120  4.73D-08  8.64D-01    0.62    -0.07    0.47
RFC J2109+8021  Gaia 2297303102401687808  7.61D-08  4.34D-01    1.77    -0.05    1.83
RFC J2109+3532  Gaia 1868050120794401920  8.85D-05  4.00D-01    0.69     2.45    6.78
RFC J2109-4110  Gaia 6581524458946044544  1.72D-07  1.69D-02    4.60     4.86   -2.48
RFC J2109+2212  Gaia 1838240543784964480  4.95D-05  8.21D-01    0.13    -0.74    1.56
RFC J2110-3635  Gaia 6776162103239415040  1.06D-07  3.89D-01    1.90    -1.13    1.56
RFC J2110-0126  Gaia 2688779819424203392  3.06D-06  9.27D-01    0.05    -0.19   -0.37
RFC J2111-5508  Gaia 6463838163148444672  7.54D-08  8.09D-01    0.77    -0.73    0.57
RFC J2111-3224  Gaia 6786938897738910848  2.49D-07  2.39D-01    2.44    -3.75   -0.31
RFC J2112-4817  Gaia 6478989021062026496  7.39D-07  1.29D-01    3.04    -7.94    2.63
RFC J2113+1455  Gaia 1759637587092368896  5.57D-05  4.07D-01    0.68   -14.28   -7.48
RFC J2113+1121  Gaia 1744862727800166400  4.51D-07  4.89D-01    1.61    -2.09    2.19
RFC J2114+8204  Gaia 2298670070231997440  3.70D-08  6.76D-01    1.12     0.22    0.72
RFC J2114-6851  Gaia 6375871499144904064  2.49D-08  7.07D-01    1.04     0.64   -0.22
RFC J2114-2541  Gaia 6802943629511689344  4.66D-06  1.74D-01    2.76    13.72   -9.88
RFC J2114+1018  Gaia 1743974700358514688  3.60D-06  4.39D-01    0.62     1.02    2.99
RFC J2114+2026  Gaia 1789771215080323968  2.68D-05  7.82D-01    0.17     1.15    1.90
RFC J2114+2832  Gaia 1851173716811337344  6.58D-07  9.79D-01    0.19     0.28    0.16
RFC J2115+2933  Gaia 1851646266293867520  2.44D-05  8.97D-01    0.07    -0.94   -0.52
RFC J2116+3339  Gaia 1854867010731774848  3.89D-08  3.23D-01    2.12     0.45    0.06
RFC J2116-5527  Gaia 6463103105264887552  1.63D-07  1.34D-01    3.00     4.07    1.21
RFC J2116+0337  Gaia 1732198106189106688  1.46D-06  6.61D-01    0.29    -0.48    2.06
RFC J2117+5757  Gaia 2191018780838827392  5.46D-05  5.70D-01    0.41     4.00    2.65
RFC J2118-3019  Gaia 6787605133066606464  2.05D-05  4.37D-01    0.62     5.88   13.21
RFC J2118+0013  Gaia 2689456534472181504  1.07D-06  4.03D-01    0.69     1.06    2.31
RFC J2119-2340  Gaia 6827758851035608320  1.52D-06  4.21D-01    0.65     4.41   -3.93
RFC J2119-4545  Gaia 6576437396604852096  7.46D-08  8.64D-01    0.62    -0.93   -0.15
RFC J2119+2402  Gaia 1840424788058817920  9.01D-07  6.82D-01    1.10     0.63    1.66
RFC J2120-2450  Gaia 6803407863936085632  1.35D-06  4.29D-01    0.63    -0.67   -4.03
RFC J2120+1327  Gaia 1747183281450585088  1.56D-05  8.39D-01    0.12    -0.35   -1.24
RFC J2120-0330  Gaia 2684489868650653440  1.20D-06  7.68D-01    0.18     0.84   -0.04
RFC J2121-6111  Gaia 6451878362855176064  1.75D-08  1.52D-01    2.88    -0.69   -0.94
RFC J2121-2628  Gaia 6790964587766168704  1.40D-06  3.08D-01    0.90     2.62    3.95
RFC J2121-6404  Gaia 6401787293153757952  4.34D-05  4.07D-01    0.68   -12.12   -9.89
RFC J2123+1007  Gaia 1745199281432700032  5.18D-06  9.09D-01    0.06     0.15   -0.54
RFC J2123+0535  Gaia 1738458828477229568  2.39D-06  8.16D-01    0.14    -0.10    1.26
RFC J2123-3046  Gaia 6784575222617420672  2.29D-05  3.85D-01    0.72     4.01  -21.40
RFC J2124-7233  Gaia 6371637756608116992  1.56D-07  4.46D-01    1.73    -1.78   -2.21
RFC J2124-4948  Gaia 6466941122400364416  3.74D-07  7.82D-02    3.46     6.57   -2.44
RFC J2124-1941  Gaia 6831141429839512448  1.47D-06  8.81D-01    0.08    -0.64    0.17
RFC J2124-8147  Gaia 6348486749010789632  1.09D-07  3.71D-01    1.96     1.69   -1.20
RFC J2124-1438  Gaia 6842407266495478912  8.38D-07  3.80D-02    2.71     4.05    6.50
RFC J2126+2904  Gaia 1849925393155642240  2.06D-05  8.80D-01    0.08    -1.13   -0.68
RFC J2126-4605  Gaia 6575525901462991232  1.25D-08  1.73D-02    4.58    -1.13   -0.69
RFC J2126-0119  Gaia 2686015509752741376  1.26D-06  5.84D-01    0.39    -1.26   -1.13
RFC J2126-2322  Gaia 6827641340730452864  6.11D-06  5.30D-01    0.47    -1.57    5.67
RFC J2127+3613  Gaia 1951638018386109184  1.08D-07  1.65D-01    2.81    -1.04   -0.23
RFC J2127-5745  Gaia 6459451489709818368  1.67D-07  4.55D-01    1.70     0.94    2.64
RFC J2127-3858  Gaia 6582706949343528192  1.62D-07  6.80D-01    1.11    -1.14   -0.46
RFC J2127-2133  Gaia 6828473567953752704  3.52D-06  6.16D-01    0.35     1.28   -3.12
RFC J2128+0115  Gaia 2688462580255011456  4.29D-05  7.82D-01    0.17    -0.07    3.69
RFC J2129-1538  Gaia 6841341633570424960  9.98D-07  2.16D-01    1.20     2.48    6.18
RFC J2129+0037  Gaia 2688002086747025792  1.19D-06  9.14D-01    0.46     0.12   -1.97
RFC J2129-1821  Gaia 6831754888608011008  9.09D-06  9.27D-01    0.05    -0.37   -0.79
RFC J2129+6819  Gaia 2222231265955848832  3.54D-06  4.17D-01    1.82    -2.34   -5.65
RFC J2130+8357  Gaia 2300535082471329408  1.60D-06  2.48D-01    1.09    -0.92   -3.98
RFC J2130+0843  Gaia 1741052679486328320  3.76D-07  5.52D-01    1.44    -0.56   -1.98
RFC J2130-0927  Gaia 6894137192639079680  1.99D-06  4.99D-01    0.51     2.34    3.45
RFC J2130+3332  Gaia 1854264512718325248  3.88D-06  1.68D-01    2.79     5.78   -4.44
RFC J2130-4515  Gaia 6575941070181492992  2.49D-08  3.25D-01    2.11    -0.83    0.66
RFC J2131-2036  Gaia 6830097752786627072  3.20D-06  2.76D-02    3.00    13.30  -15.02
RFC J2131-2746  Gaia 6789883733475384832  3.68D-06  1.28D-01    1.65    -1.70  -13.67
RFC J2131+0912  Gaia 1741918063862310400  1.49D-06  4.84D-01    1.62    -7.08    4.69
RFC J2131-3121  Gaia 6785013279216715008  2.13D-05  8.94D-02    1.96    25.58   10.88
RFC J2131-1207  Gaia 6891264374913281152  2.99D-05  7.25D-01    0.22    -3.51    9.95
RFC J2131-0915  Gaia 6894147122605229568  4.44D-06  9.41D-01    0.04    -0.41   -0.34
RFC J2131-2701  Gaia 6789995746225504768  4.62D-06  5.76D-01    0.40    -0.09   -4.63
RFC J2131+8430  Gaia 2300612739775601792  1.19D-06  7.61D-01    0.19     0.57    0.94
RFC J2131-2515  Gaia 6814460154818627456  8.40D-06  2.88D-01    0.96    -8.67   12.89
RFC J2132+2611  Gaia 1799066211502418048  1.75D-05  6.47D-01    0.31    -1.62    2.34
RFC J2133+8239  Gaia 2298711989113102720  7.20D-08  2.49D-01    2.40    -0.04   -1.79
RFC J2133+1443  Gaia 1771611646674948864  1.63D-06  8.83D-01    0.08    -0.23   -0.29
RFC J2133+6647  Gaia 2221280119678156032  1.37D-06  2.96D-01    2.22     3.43    4.02
RFC J2134-0419  Gaia 2672352943907535744  1.81D-06  7.17D-01    0.23    -2.48    1.67
RFC J2134-6513  Gaia 6402220161433354624  3.02D-07  8.56D-01    0.64     1.03    0.48
RFC J2134-2130  Gaia 6829761817624180864  1.19D-06  7.52D-01    0.20     0.03    1.79
RFC J2134-3351  Gaia 6590889995912441088  5.19D-06  4.44D-01    0.61     1.99   -1.39
RFC J2135-3312  Gaia 6590947170516718848  9.19D-06  2.28D-01    1.16    11.80    2.77
RFC J2135-5006  Gaia 6465972731829252224  7.24D-08  6.46D-01    1.19     0.94    1.14
RFC J2135-1822  Gaia 6831611814657675648  1.79D-05  2.90D-01    0.95    15.37   -8.65
RFC J2135-6848  Gaia 6396739160392403840  2.69D-08  6.08D-01    1.29    -0.04    0.71
RFC J2135+0118  Gaia 2688314382408777344  1.08D-06  6.07D-01    0.36    -1.47    2.76
RFC J2136-6335  Gaia 6403186593498531968  4.94D-08  2.66D-01    2.33    -1.31    0.43
RFC J2136-0643  Gaia 2667675552722432640  1.36D-06  8.71D-01    0.09    -0.43    0.76
RFC J2136+0041  Gaia 2688228551781541888  1.62D-06  6.44D-01    0.31    -0.36   -3.08
RFC J2137-0856  Gaia 6893838572152007552  9.89D-06  1.96D-01    1.28     5.63  -10.69
RFC J2137-3130  Gaia 6784866524479199104  6.08D-06  8.26D-01    0.13     1.06    0.85
RFC J2137+0451  Gaia 2698560731267449216  1.13D-05  8.92D-01    0.07    -1.54   -0.98
RFC J2137+3455  Gaia 1950712367033862656  6.65D-08  7.98D-01    0.80     0.04   -0.41
RFC J2137-1432  Gaia 6841855449097194496  1.32D-08  9.71D-01    0.24     0.07    0.17
RFC J2138-2439  Gaia 6814836600111963648  1.10D-06  7.67D-01    0.18     1.32    0.28
RFC J2138-2053  Gaia 6817883793509917440  1.54D-06  7.32D-01    0.22     1.49    0.29
RFC J2139+1423  Gaia 1770616107616340992  3.46D-07  8.58D-01    0.63    -0.20   -0.87
RFC J2139-4235  Gaia 6578153150137130368  2.47D-08  5.98D-01    1.32    -0.32    0.36
RFC J2139+1718  Gaia 1773729752746661760  4.16D-06  4.34D-01    0.62     4.43   -1.65
RFC J2139+1316  Gaia 1767475666183487616  9.60D-06  9.19D-01    0.05    -0.38    0.79
RFC J2139+0122  Gaia 2694282428444962688  9.12D-07  7.40D-01    0.21     0.48    0.99
RFC J2139+2111  Gaia 1793587383715895296  2.71D-05  5.53D-01    0.43     6.00  -10.14
RFC J2140+7505  Gaia 2280300838705980288  1.63D-06  1.96D-01    2.64    -7.75   -3.47
RFC J2140-1923  Gaia 6830509794768664576  5.73D-07  8.21D-01    0.13    -0.24   -0.70
RFC J2141-1641  Gaia 6837858689970344832  1.71D-06  3.34D-01    0.84     3.82    4.28
RFC J2141-0417  Gaia 2671659083349717248  6.77D-06  4.81D-01    0.54     6.72   -1.22
RFC J2141-6411  Gaia 6402347906644500608  6.72D-09  7.09D-01    1.03     0.30    0.07
RFC J2141-3729  Gaia 6586254832846542976  2.15D-08  2.76D-01    2.29     0.61    1.02
RFC J2142-2551  Gaia 6811519442251197056  1.01D-06  5.02D-01    0.51     0.81    3.38
RFC J2142-2444  Gaia 6814680469460874880  8.06D-07  7.78D-01    0.17    -0.38   -1.12
RFC J2142-0437  Gaia 2671446911966434816  2.01D-05  7.77D-01    0.17     2.96   -2.21
RFC J2142-2303  Gaia 6816595372040079104  8.34D-07  7.59D-01    0.19     1.19   -0.66
RFC J2143+1743  Gaia 1773954224921687936  1.28D-05  2.90D-01    0.96     0.06  -17.42
RFC J2145-3357  Gaia 6591447757545403648  3.61D-06  2.99D-01    0.93     1.69    3.18
RFC J2145+1115  Gaia 1765863125007825152  6.75D-07  6.82D-01    0.27     0.54   -0.59
RFC J2145-0434  Gaia 2672896308809726464  1.11D-06  7.01D-01    1.06    -5.28    2.54
RFC J2145-3142  Gaia 6592827988235771520  1.28D-07  8.49D-01    0.66    -0.78    1.33
RFC J2145+0719  Gaia 2700854759203971200  9.30D-06  6.81D-01    0.27     3.38   -3.98
RFC J2146-2935  Gaia 6809455727645177344  1.47D-06  8.19D-01    0.13    -0.40   -1.23
RFC J2146-7755  Gaia 6356278884837652096  1.55D-06  6.25D-01    0.34    -1.22   -1.30
RFC J2146-1344  Gaia 6843284539336333056  1.07D-06  6.55D-01    0.30    -0.80    1.67
RFC J2146+0920  Gaia 2726110506930088064  6.65D-07  7.65D-01    0.89    -0.58    2.31
RFC J2147-7812  Gaia 6355519294101650560  8.75D-08  4.39D-02    3.92     2.38   -0.35
RFC J2147+0929  Gaia 2726164760957141248  1.28D-06  9.90D-01    0.01     0.03   -0.01
RFC J2147-7536  Gaia 6358255119548684928  2.19D-09  2.92D-01    2.23     0.19   -0.27
RFC J2147-0620  Gaia 2667978949213003648  1.70D-07  9.65D-01    0.26    -0.04    0.54
RFC J2147-3601  Gaia 6587943304749488768  1.36D-05  1.39D-01    1.58    17.38  -11.04
RFC J2147-5526  Gaia 6460848831550622080  4.94D-08  7.81D-01    0.85     0.16   -0.87
RFC J2147-7621  Gaia 6356541908634745344  2.15D-07  1.46D-01    2.92     3.30    1.72
RFC J2148-0759  Gaia 2666404620360631552  1.93D-06  7.26D-01    0.22    -3.12    0.60
RFC J2149+7540  Gaia 2280345746882708352  7.11D-07  4.09D-01    1.84    -0.80   -3.72
RFC J2149+0756  Gaia 2700993744341679488  7.34D-06  4.65D-01    0.57     0.28    8.22
RFC J2149-1859  Gaia 6824533777273179392  1.13D-06  7.37D-01    0.21     0.74   -0.56
RFC J2150-1822  Gaia 6824639265964938112  3.73D-06  7.12D-01    0.24    -2.08   -1.81
RFC J2150-2537  Gaia 6812841295746940544  1.26D-06  7.20D-01    0.23     1.56    0.17
RFC J2150-6802  Gaia 6397029603261133184  3.15D-08  8.20D-01    0.74    -0.32    0.58
RFC J2150-1410  Gaia 6840284453140062592  2.60D-06  6.75D-01    0.28    -1.88   -2.00
RFC J2150-2812  Gaia 6810032662011901440  6.63D-07  6.42D-01    0.32    -0.70   -2.72
RFC J2151+2130  Gaia 1793061812864087936  8.11D-07  8.38D-01    0.69     2.00   -1.29
RFC J2152+2935  Gaia 1897304139470394624  6.42D-07  9.92D-01    0.11    -0.14    0.16
RFC J2152+1734  Gaia 1773200887657779328  1.42D-06  2.61D-01    1.04    -4.56   -0.46
RFC J2153+0536  Gaia 2697382570198387584  1.25D-06  1.63D-01    1.44    -3.57   -7.15
RFC J2153-1136  Gaia 6844057667808853120  1.52D-06  3.49D-01    0.80    -3.51   -2.46
RFC J2153+4322  Gaia 1961120893862929024  8.84D-08  5.95D-01    1.33    -0.44   -0.24
RFC J2154-1501  Gaia 6839233320023699200  1.18D-06  8.77D-01    0.09    -0.06   -0.77
RFC J2154-6923  Gaia 6396047052182184960  1.36D-07  6.96D-01    1.07     1.09    1.18
RFC J2154+1727  Gaia 1778999162223490560  1.45D-05  9.44D-01    0.04    -1.02   -0.24
RFC J2154-3826  Gaia 6585034855976563968  5.30D-06  9.31D-02    1.92    11.27  -10.39
RFC J2155+2250  Gaia 1794784747584868992  1.46D-06  6.39D-01    0.32     0.97    0.89
RFC J2156-5017  Gaia 6558994915937206784  1.96D-07  7.89D-01    0.83     1.44   -1.92
RFC J2156-0037  Gaia 2680099037684331648  5.75D-07  8.83D-01    0.08    -0.07    0.65
RFC J2156-2012  Gaia 6823406365538019840  2.01D-06  7.96D-01    0.15    -1.13   -0.78
RFC J2156+8337  Gaia 2300371873713654656  1.08D-07  7.82D-02    3.46     2.21    0.43
RFC J2157-6941  Gaia 6395981012766801792  2.48D-08  2.47D-01    2.41    -0.62    0.96
RFC J2157+1014  Gaia 2726423627226031616  9.47D-07  3.88D-01    0.72    -2.36   -2.43
RFC J2157-1807  Gaia 6824881291667347328  2.92D-06  3.97D-02    2.67     5.35   22.42
RFC J2157-7549  Gaia 6358071505402507264  7.72D-07  5.90D-01    0.38     2.08   -0.52
RFC J2158-1501  Gaia 6839190232912027648  1.51D-06  2.43D-01    1.10     4.17    7.97
RFC J2158-4719  Gaia 6561091272294997120  6.13D-08  2.60D-01    2.36    -0.20    2.23
RFC J2159+6606  Gaia 2219313986728839296  1.96D-06  9.02D-01    0.50    -0.58    0.37
RFC J2159-4025  Gaia 6572622469209873152  7.21D-07  4.68D-01    1.67    -3.73    3.19
RFC J2200-1945  Gaia 6823810607859703680  5.13D-06  5.78D-01    0.40    -1.74   -6.67
RFC J2200+2137  Gaia 1782404384094881408  3.37D-07  9.00D-01    0.51    -0.38    0.71
RFC J2200-3716  Gaia 6586698176551443840  1.39D-06  4.49D-01    0.60     2.60   -1.25
RFC J2200-5520  Gaia 6413017017725295360  3.41D-06  6.09D-01    0.36    -4.79   -0.41
RFC J2200-1632  Gaia 6826826052858713856  4.10D-06  7.78D-01    0.17     0.52    2.81
RFC J2201+5048  Gaia 1980008923077639552  3.33D-07  1.06D-01    3.21     0.89    0.85
RFC J2201-3321  Gaia 6612517801947303168  3.39D-06  4.99D-01    0.51     9.49   -1.45
RFC J2201+3310  Gaia 1899830026918598016  1.32D-07  3.68D-01    1.97    -0.93   -1.36
RFC J2202-8338  Gaia 6344720715526282880  1.24D-07  1.31D-01    3.02     2.53   -0.40
RFC J2202+4216  Gaia 1960066221690852224  7.51D-09  4.47D-01    1.73    -0.11   -0.18
RFC J2202-2335  Gaia 6812798208633959296  1.56D-05  9.82D-01    0.01     0.22    0.22
RFC J2203+5109  Gaia 1980125333872206848  9.66D-06  6.01D-01    1.31    -2.61    3.16
RFC J2203+3145  Gaia 1899428395935272320  4.37D-09  4.15D-02    3.96     0.13   -0.43
RFC J2203+3711  Gaia 1954940470280453120  5.53D-08  8.20D-01    0.74     0.27    0.27
RFC J2203+6240  Gaia 2205731650874721664  4.22D-07  8.90D-01    0.54     0.14    0.54
RFC J2203+7151  Gaia 2224702040381560960  5.26D-08  8.56D-01    0.64    -0.21   -0.22
RFC J2204+0440  Gaia 2696140809253695232  4.31D-06  7.78D-01    0.17    -0.82    3.32
RFC J2204+3632  Gaia 1954848145663599616  1.77D-06  2.31D-01    2.48    -5.11   -2.79
RFC J2204+5353  Gaia 2005520242837021568  6.99D-06  5.45D-01    1.46     0.24   -4.70
RFC J2205-0535  Gaia 2620935244706329088  8.58D-06  6.36D-01    0.32     4.46    6.40
RFC J2205-8653  Gaia 6341977884986482432  1.77D-07  2.72D-01    2.31     2.50   -1.91
RFC J2206-2119  Gaia 6820224825563631616  1.71D-07  9.63D-01    0.27    -0.21   -0.92
RFC J2206-0031  Gaia 2677336342924430336  7.98D-07  8.66D-01    0.09     0.18    0.60
RFC J2206-7735  Gaia 6355618902983012480  3.69D-08  4.25D-01    1.79     0.94   -0.33
RFC J2207+0041  Gaia 2682000746124013440  1.04D-06  4.96D-01    0.52    -1.65   -2.18
RFC J2207-5346  Gaia 6509290393291594368  9.35D-09  2.87D-01    2.25    -0.36   -0.62
RFC J2207+1652  Gaia 1774976770731767680  7.63D-07  7.21D-01    0.23     0.19   -1.64
RFC J2207-5707  Gaia 6411842876745898880  2.16D-08  3.39D-01    2.06    -0.54   -1.39
RFC J2208+1808  Gaia 1776336763537000576  2.68D-06  9.48D-01    0.03    -0.53    0.16
RFC J2208-6325  Gaia 6405576656901409152  1.73D-06  2.97D-01    0.94    -2.99    5.24
RFC J2208+1316  Gaia 2728856056183831040  1.69D-06  3.77D-01    0.74     2.58    2.72
RFC J2209-4710  Gaia 6560587150507883264  1.50D-07  1.63D-01    2.82     4.10    1.34
RFC J2209+3742  Gaia 1955022074663301888  1.54D-07  3.70D-01    1.96    -1.27   -0.52
RFC J2209+5158  Gaia 2004182613925752960  5.20D-07  9.42D-01    0.36    -0.06   -0.27
RFC J2209-2453  Gaia 6626227784232981504  2.18D-06  6.04D-01    0.36     0.97    4.54
RFC J2209-0451  Gaia 2627086050191119616  1.37D-05  9.55D-01    0.03    -0.90   -0.57
RFC J2209+3556  Gaia 1906553781041154688  1.02D-07  6.34D-01    1.23    -0.49   -0.54
RFC J2211-1328  Gaia 2612268103782215296  6.46D-07  8.21D-01    0.13     0.29    0.62
RFC J2211-1411  Gaia 2600101457869795456  8.06D-06  6.27D-01    0.33     1.21    6.46
RFC J2211-4519  Gaia 6566800452062360960  2.45D-07  3.17D-01    2.14     5.16   -0.84
RFC J2211-3707  Gaia 6574894987946443264  3.18D-06  8.49D-01    0.11    -0.29   -0.67
RFC J2212+0819  Gaia 2722052209511808256  1.00D-06  6.58D-01    0.30     0.74    1.73
RFC J2212+2355  Gaia 1879210713563580544  2.53D-07  9.60D-01    0.29     0.97   -0.05
RFC J2212-2518  Gaia 6626002143830616832  9.27D-06  6.45D-01    0.31    -7.13   -2.25
RFC J2212+2759  Gaia 1892580362640279552  4.21D-07  8.58D-01    0.64     0.38   -0.88
RFC J2213-2529  Gaia 6625949264193538944  4.65D-07  8.71D-01    0.09    -0.72    0.18
RFC J2213+3623  Gaia 1906605836043478784  4.14D-07  3.08D-01    2.17     3.24    1.10
RFC J2213+2910  Gaia 1894919745432275200  1.61D-04  4.78D-01    0.55    19.80   20.07
RFC J2213-4754  Gaia 6560308797973004928  2.02D-05  1.30D-02    4.77   -76.92  -23.05
RFC J2214+3739  Gaia 1955141371670498048  1.97D-07  7.66D-01    0.89     0.69    0.44
RFC J2215-2944  Gaia 6614926728844941952  3.20D-07  3.96D-01    0.70     1.50    2.34
RFC J2215-0819  Gaia 2616396254548384000  4.34D-06  5.43D-01    0.45     2.76    4.16
RFC J2215+2902  Gaia 1894172627276598656  1.50D-07  9.68D-01    0.25     0.34    0.11
RFC J2216+3518  Gaia 1906302920589984768  2.08D-08  9.11D-02    3.34     0.58    0.74
RFC J2216-1452  Gaia 2599853174395423488  1.16D-07  8.45D-01    0.67    -1.28   -1.30
RFC J2217+2421  Gaia 1879280773069343488  1.29D-06  7.42D-01    0.21    -1.02   -0.60
RFC J2217-7044  Gaia 6383638101390709504  7.89D-06  9.29D-01    0.05     0.35   -0.70
RFC J2218+0052  Gaia 2679204069578712064  9.29D-07  6.89D-01    0.26     0.45   -0.42
RFC J2218+1520  Gaia 2735497999769122944  1.25D-06  8.74D-01    0.09     0.26    0.47
RFC J2218-5038  Gaia 6511358712103173504  1.04D-07  2.73D-02    4.26     3.02    2.32
RFC J2218-0335  Gaia 2627521903472497408  9.08D-07  7.22D-01    0.23    -0.46    0.72
RFC J2218-1017  Gaia 2614795365618441856  2.83D-07  5.62D-01    1.41    -1.42   -3.09
RFC J2219+0229  Gaia 2703663564731774464  1.39D-07  7.84D-01    0.84    -0.93   -1.33
RFC J2219-2719  Gaia 6621788609115562240  7.58D-07  7.22D-01    0.23     0.25    2.02
RFC J2219+2141  Gaia 1778898866147453312  7.44D-07  4.98D-01    0.52    -2.02   -1.69
RFC J2219+2120  Gaia 1778836468863451776  1.99D-06  5.40D-01    0.45    -2.98   -2.03
RFC J2219-0051  Gaia 2677825144558770432  1.08D-07  8.40D-01    0.69     0.46    0.96
RFC J2219+2613  Gaia 1880123205134542720  5.80D-07  6.89D-02    3.56     7.45    0.78
RFC J2220+5531  Gaia 2005954476913310336  8.85D-06  8.77D-01    0.58    -2.18   -0.42
RFC J2220+0204  Gaia 2703589656934976896  1.87D-06  5.28D-01    0.47    -0.43   -4.85
RFC J2220+3354  Gaia 1905187981440270080  9.84D-08  5.03D-01    1.57     1.02   -0.47
RFC J2221+1117  Gaia 2724393688242787968  7.03D-07  8.63D-01    0.10     0.44   -0.74
RFC J2221-5225  Gaia 6510361351977717248  3.73D-06  2.95D-01    2.22   -22.55    4.09
RFC J2222+2517  Gaia 1879077711310318336  3.84D-06  5.50D-01    0.44     3.30    5.29
RFC J2223-3455  Gaia 6598843759948223488  1.65D-09  3.92D-01    1.89    -0.17   -0.38
RFC J2223+0102  Gaia 2679257602050878976  1.39D-06  6.01D-01    0.37     1.99    1.02
RFC J2223-1607  Gaia 2595745089716460288  1.62D-06  7.41D-01    0.21    -1.02    2.51
RFC J2223-0206  Gaia 2629419458677979520  4.67D-06  5.17D-01    0.49    -0.19   -7.50
RFC J2224+3935  Gaia 1908930414078558976  1.81D-06  8.59D-01    0.63     2.15    1.36
RFC J2225+2118  Gaia 1874666432005468544  3.00D-07  9.91D-01    0.12    -0.21    0.15
RFC J2225-0457  Gaia 2626374700527307136  2.01D-06  4.61D-01    0.58     4.32   -1.47
RFC J2225-0507  Gaia 2626230767583237248  9.11D-06  3.47D-02    2.80    31.16  -10.60
RFC J2227-5219  Gaia 6510411173600885376  4.19D-06  1.66D-01    1.42    -2.03   -5.18
RFC J2227+3715  Gaia 1907662294918400256  1.19D-07  5.57D-01    1.43     0.74    1.02
RFC J2227+7733  Gaia 2280991847404783360  4.54D-07  8.48D-01    0.67    -1.23   -1.41
RFC J2227+0057  Gaia 2702457847152708480  1.25D-06  5.37D-01    0.46     0.10    3.88
RFC J2227-3033  Gaia 6602232832741926144  3.11D-07  8.91D-01    0.54    -0.62   -1.58
RFC J2227+0037  Gaia 2702254471861449728  6.82D-06  2.21D-01    1.18     0.96    9.59
RFC J2228+3331  Gaia 1902299598753847680  9.68D-08  8.32D-01    0.71     0.31    0.41
RFC J2228-1636  Gaia 2595832878847837056  1.58D-06  7.18D-01    0.23     1.03    1.44
RFC J2228+3256  Gaia 1901849387396974336  5.65D-06  7.56D-01    0.19    -1.04    1.68
RFC J2228+2505  Gaia 1880325755792451584  1.75D-06  5.49D-01    1.45     4.54   -4.15
RFC J2228+4419  Gaia 1982816216783585792  5.88D-08  8.89D-01    0.54    -0.25    0.22
RFC J2228-0753  Gaia 2621591721867702784  1.46D-06  8.98D-01    0.07    -0.25   -0.61
RFC J2229-6910  Gaia 6385407593556813184  1.01D-08  9.60D-01    0.29    -0.04    0.14
RFC J2229+6646  Gaia 2224800618471488128  8.62D-06  3.88D-01    0.72    -3.67   -3.03
RFC J2229+3057  Gaia 1900642909607650176  1.20D-07  3.28D-01    2.10     0.93   -2.20
RFC J2230-6310  Gaia 6405113865583382528  4.87D-08  6.95D-01    1.07     0.80    0.61
RFC J2230+1444  Gaia 2735950311367874048  1.01D-06  5.07D-01    0.50     2.94   -0.45
RFC J2230-1325  Gaia 2600963303183085312  1.41D-06  8.00D-01    0.15     0.98    0.09
RFC J2230-7815  Gaia 6353828520095685504  2.72D-07  2.03D-01    2.61    -2.77   -3.66
RFC J2230+6946  Gaia 2226346600541409536  3.95D-07  6.88D-01    1.09    -1.55   -0.14
RFC J2230-3942  Gaia 6593709178085844480  4.33D-06  1.19D-01    1.71    23.43   16.55
RFC J2230-4416  Gaia 6520554237083316992  4.06D-08  4.62D-01    1.68    -0.77   -0.63
RFC J2231-6231  Gaia 6406657579908390912  1.49D-04  6.85D-02    2.19    16.66  -29.90
RFC J2231+5409  Gaia 2003332966315593600  3.50D-05  5.71D-01    0.41    -1.96   -1.15
RFC J2231+0655  Gaia 2709784889561347968  1.05D-06  6.77D-01    0.28    -0.10   -2.30
RFC J2232-2022  Gaia 6629008792736850944  8.25D-07  4.25D-01    1.79     1.21    9.48
RFC J2233+4245  Gaia 1981647813876466944  1.53D-07  5.36D-01    1.48     0.15    1.00
RFC J2233-1230  Gaia 2601493336506326912  4.13D-06  4.83D-01    0.54     4.96   -5.51
RFC J2233+1008  Gaia 2717308985069453184  1.06D-06  5.57D-01    0.43    -1.24   -2.96
RFC J2234-2656  Gaia 6621253146952940928  3.34D-06  5.93D-01    1.33    -1.11  -13.51
RFC J2234-2055  Gaia 6628163852411169792  1.96D-07  9.28D-01    0.41    -0.90   -1.04
RFC J2235-0623  Gaia 2622203462649184256  1.11D-06  7.31D-01    0.22    -1.22    0.58
RFC J2235-4835  Gaia 6517562946980153600  2.70D-08  5.68D-01    1.40    -0.21   -0.88
RFC J2236-1706  Gaia 2594771437810721408  1.76D-06  6.73D-01    0.28     1.98   -0.46
RFC J2236+2828  Gaia 1887377714134924416  4.59D-08  4.26D-01    1.79    -0.86   -0.59
RFC J2236+2033  Gaia 2834809600841603584  8.07D-07  7.32D-01    0.98    -3.67    2.41
RFC J2236+7322  Gaia 2231086182850213120  3.65D-06  3.13D-01    0.89    -3.29   -5.78
RFC J2236+0830  Gaia 2716053617667818496  1.38D-06  8.10D-01    0.14     0.83    0.34
RFC J2237-2506  Gaia 6623734263660039552  1.41D-05  7.10D-01    0.24    -1.52   -7.12
RFC J2237+5125  Gaia 2001852130319852160  4.68D-06  4.11D-02    3.96     4.37   -3.23
RFC J2238+0724  Gaia 2709732387881230080  2.26D-08  5.82D-01    1.36    -1.18   -0.18
RFC J2238+0412  Gaia 2705678488509910144  3.07D-07  5.44D-01    0.45    -0.90   -0.97
RFC J2239-5525  Gaia 6506599407302149248  5.20D-08  3.58D-01    2.00    -1.74    0.76
RFC J2239-5701  Gaia 6504171273312806016  8.21D-06  2.65D-01    1.03    11.05   -7.27
RFC J2239+1222  Gaia 2730003465287208704  2.72D-08  9.52D-01    0.32     0.09    0.27
RFC J2239-3401  Gaia 6597558980611692928  2.87D-06  4.34D-02    2.59     6.35    9.69
RFC J2240-0836  Gaia 2609404219589569664  2.26D-06  9.52D-01    0.03    -0.24    0.17
RFC J2240+5133  Gaia 1989870649026128512  6.19D-07  6.37D-01    1.22     1.36   -0.73
RFC J2240-1044  Gaia 2607917473710196096  2.19D-06  6.31D-01    0.33     0.10    4.15
RFC J2241+4120  Gaia 1932580148982390656  2.58D-08  5.75D-01    1.38     0.34   -0.24
RFC J2241+0453  Gaia 2706102934357931264  3.66D-06  6.24D-01    0.34    -1.05   -5.41
RFC J2241+0953  Gaia 2717373375219096832  1.05D-06  9.13D-01    0.06    -0.13    0.65
RFC J2242+2955  Gaia 1887942897471364736  4.46D-07  5.64D-01    1.41     2.29    1.39
RFC J2242-4204  Gaia 6544274486760470016  6.90D-06  9.07D-01    0.06     1.44    1.16
RFC J2243-6250  Gaia 6394403110500021632  1.77D-08  3.64D-01    1.98     0.94   -0.54
RFC J2243-0609  Gaia 2623560706674944512  9.42D-07  2.44D-01    1.10     2.88    1.26
RFC J2243-2505  Gaia 6623393793012537216  2.80D-06  7.31D-01    0.22     0.42   -1.37
RFC J2243-5656  Gaia 6504207728994254848  7.22D-08  7.56D-01    0.91    -0.43   -1.13
RFC J2243+2021  Gaia 2834601861863039360  1.42D-08  8.89D-01    0.54    -0.14   -0.16
RFC J2244+1632  Gaia 2829675018978549248  3.55D-07  9.63D-01    0.27    -0.86    0.39
RFC J2244+4057  Gaia 1932324581247825152  7.11D-09  9.14D-01    0.46     0.10   -0.05
RFC J2244+2600  Gaia 1877639305288747520  2.46D-07  6.20D-01    1.26    -2.24   -0.96
RFC J2245+0324  Gaia 2704589559680915456  1.16D-05  8.26D-01    0.13    -0.49   -2.31
RFC J2245-1745  Gaia 2403870243266088192  4.06D-06  2.96D-01    0.94    -6.01   -3.44
RFC J2245+3941  Gaia 1929189461281709952  2.92D-05  3.54D-02    2.78   -36.28   -3.39
RFC J2245-0755  Gaia 2611036101003643648  1.75D-06  9.28D-01    0.05    -0.68    0.39
RFC J2246-0300  Gaia 2649323707222452992  2.30D-07  6.91D-01    1.08    -1.06   -2.60
RFC J2246-1206  Gaia 2604532558444562304  2.65D-07  7.92D-01    0.16     0.78   -0.51
RFC J2246+3142  Gaia 1890406834309869952  1.24D-06  3.15D-02    4.16     7.10   -6.72
RFC J2246-5206  Gaia 6513385318191108864  3.36D-06  9.20D-01    0.44    -0.88   -6.61
RFC J2247+0000  Gaia 2653416948494736000  8.84D-07  2.90D-01    0.96     2.33    2.01
RFC J2247-4437  Gaia 6543744071184238848  6.26D-08  9.03D-01    0.50    -0.20    0.82
RFC J2247-0850  Gaia 2608636588674522112  1.10D-06  7.45D-01    0.20     1.02   -1.67
RFC J2247-1237  Gaia 2604263178095912192  1.08D-06  3.60D-01    0.78    -2.02    0.41
RFC J2247+4413  Gaia 1934205261527249024  5.47D-08  2.65D-01    2.34     0.88   -0.32
RFC J2248-0541  Gaia 2623921552646790912  9.77D-07  8.74D-01    0.09     0.51   -0.44
RFC J2248+3718  Gaia 1927921174617196032  1.68D-07  6.44D-01    1.20    -0.68    1.07
RFC J2248-3235  Gaia 6603644330794224768  1.98D-07  6.12D-01    0.35    -0.51   -1.17
RFC J2248+0936  Gaia 2716460093373374208  2.44D-07  8.41D-01    0.69     0.65    1.32
RFC J2249+2107  Gaia 2835427629456164992  2.82D-07  7.14D-01    1.02     2.07    1.86
RFC J2249-3039  Gaia 6607391535141890944  1.25D-08  4.34D-01    1.77     0.93    0.08
RFC J2249-5944  Gaia 6491234556937734528  4.52D-06  3.57D-01    2.01     6.83  -11.91
RFC J2250+3824  Gaia 1928824148541795968  2.76D-08  6.03D-01    1.31     0.48   -0.22
RFC J2250-4206  Gaia 6544461227643574144  7.42D-07  5.66D-01    0.41    -0.87    2.96
RFC J2250+1419  Gaia 2732189638000941312  2.60D-06  3.64D-02    4.06    23.12    9.79
RFC J2250-2806  Gaia 6609531081690425984  1.50D-07  9.81D-01    0.18     0.52   -0.61
RFC J2251-4929  Gaia 6514100138188440576  3.28D-06  6.21D-01    1.26    -8.27   -9.61
RFC J2251+1848  Gaia 2830455809673576320  1.35D-06  4.35D-01    1.76     2.94    7.65
RFC J2251+4030  Gaia 1929670050940674048  1.98D-08  1.62D-01    2.82     0.64    0.34
RFC J2253+1942  Gaia 2835026032833579008  1.17D-08  7.92D-01    0.82     0.04   -0.27
RFC J2253+3236  Gaia 1889805367089605632  2.29D-08  8.92D-01    0.53     0.06    0.24
RFC J2253-3455  Gaia 6602333712934052224  8.12D-07  2.64D-01    1.03    -2.39    7.54
RFC J2253+1404  Gaia 2720102122560675328  2.84D-07  9.53D-01    0.32    -0.58   -0.33
RFC J2253+1608  Gaia 2828719852612283776  1.44D-08  9.75D-01    0.21    -0.22    0.02
RFC J2254+0054  Gaia 2655036219884468992  7.96D-07  6.13D-01    0.35     1.47    0.87
RFC J2254+2445  Gaia 2843278073758769280  1.54D-07  8.41D-01    0.68     0.75    0.56
RFC J2254+1136  Gaia 2718410386482912512  4.57D-08  2.91D-01    2.24    -1.57    1.14
RFC J2254+1341  Gaia 2720071645472572416  1.01D-05  5.93D-01    0.38    -2.48   -5.35
RFC J2254-3209  Gaia 6604011602038194048  5.67D-08  6.13D-01    1.28    -1.30    0.20
RFC J2254-4139  Gaia 6542973352188007040  6.01D-06  7.35D-01    0.21    -1.36    2.33
RFC J2255+2410  Gaia 2843185646061808384  2.08D-08  6.85D-01    1.10    -0.47   -0.35
RFC J2255+4202  Gaia 1931311553081290240  5.62D-08  3.46D-01    2.04    -1.16   -0.72
RFC J2256+2301  Gaia 2836858162803142272  7.43D-08  6.77D-01    1.12    -0.50   -1.17
RFC J2256-2523  Gaia 2383606931162928512  6.79D-07  2.13D-02    4.44    -1.40  -15.71
RFC J2256-6533  Gaia 6391691783545613312  2.07D-08  8.20D-01    0.74     0.31    0.41
RFC J2256-2011  Gaia 2399370182691840768  1.41D-05  2.19D-01    1.19   -13.22  -26.25
RFC J2257-1336  Gaia 2411101460659092608  1.20D-05  9.36D-01    0.04    -1.46   -0.47
RFC J2257-1826  Gaia 2399845858910060800  2.89D-05  8.75D-01    0.09    -2.01   -2.38
RFC J2257+0743  Gaia 2712232849121358720  3.29D-07  3.77D-01    0.74    -2.20   -1.02
RFC J2257+0243  Gaia 2655881675606766208  6.34D-06  6.32D-01    0.33     5.27    5.45
RFC J2257+4154  Gaia 1931251767138134528  7.69D-07  8.81D-01    0.57    -1.37    0.46
RFC J2257-8246  Gaia 6350435152333969408  1.39D-07  8.73D-01    0.59    -0.22   -1.06
RFC J2258-2758  Gaia 6609630518773126400  3.27D-07  5.46D-01    0.44    -0.91   -1.63
RFC J2258-5525  Gaia 6494038792624879360  1.39D-06  9.00D-01    0.51     0.93   -3.80
RFC J2258-7014  Gaia 6384495926619080192  3.76D-08  4.66D-01    1.67     0.99    0.53
RFC J2258+0203  Gaia 2655552578032825344  1.33D-06  7.87D-01    0.16    -0.45    2.13
RFC J2258+5719  Gaia 2010067062724229760  1.37D-04  4.38D-01    0.62    11.79    4.90
RFC J2259-0811  Gaia 2610408279863799424  1.77D-06  9.07D-01    0.06     0.48   -0.16
RFC J2259-2920  Gaia 6606120808937813504  1.24D-05  9.17D-01    0.05    -0.72    0.00
RFC J2259-3548  Gaia 6554081610789634432  3.24D-07  7.97D-01    0.80    -0.23   -3.30
RFC J2259-7405  Gaia 6379142718035433984  4.24D-07  3.81D-01    1.93    -4.59   -2.70
RFC J2259-1553  Gaia 2409780083905832960  1.12D-05  5.07D-01    0.50     7.23   11.16
RFC J2300-1021  Gaia 2605745732086827904  4.37D-06  2.16D-01    1.20    11.10   -3.46
RFC J2300+1037  Gaia 2715415179369782912  1.67D-07  9.25D-01    0.42     1.40   -0.70
RFC J2300+3137  Gaia 1886850463950480000  1.65D-08  8.23D-01    0.73     0.23    0.23
RFC J2300-2644  Gaia 6609874094958742912  1.89D-05  7.04D-01    0.25    -6.19   -1.88
RFC J2300+0337  Gaia 2661992039679513088  1.47D-07  9.77D-01    0.20    -0.78    0.05
RFC J2301-0158  Gaia 2648955508266023168  6.93D-06  3.62D-01    0.77   -11.80    6.39
RFC J2301+3726  Gaia 1916115718273966336  1.51D-07  1.70D-01    2.78    -1.54   -1.55
RFC J2302-4533  Gaia 6539716525732528128  1.53D-07  5.24D-01    1.51    -1.11    2.70
RFC J2302+5149  Gaia 1989179949566484224  3.66D-07  3.27D-02    4.13    -1.92   -1.48
RFC J2303-8126  Gaia 6350631690037565312  1.12D-07  5.09D-01    1.55     1.63    1.47
RFC J2303-1841  Gaia 2399943578005639040  1.77D-05  1.50D-01    1.51   -21.38  -38.90
RFC J2303+3853  Gaia 1929810066876763520  1.78D-06  1.05D-01    1.82     5.98    1.60
RFC J2303+1431  Gaia 2816067222557775744  3.92D-07  2.24D-01    1.17    -4.72   -0.74
RFC J2303+3446  Gaia 1914484111734146304  5.84D-08  6.05D-01    1.30     0.89   -0.41
RFC J2303-5406  Gaia 6500216093763578752  6.61D-06  8.00D-02    2.06   -17.62   10.64
RFC J2304+0620  Gaia 2663754281940896512  1.94D-07  8.37D-01    0.69    -1.76   -0.59
RFC J2304+2710  Gaia 2845518947174861056  2.22D-08  5.30D-01    1.50    -0.52   -0.52
RFC J2304+2331  Gaia 2842202545228150784  7.29D-08  1.95D-01    2.65     1.83    1.70
RFC J2304+3705  Gaia 1915948351985609600  2.23D-08  2.47D-01    2.41     0.72    0.19
RFC J2304+4401  Gaia 1934899603121110528  1.46D-06  1.37D-01    2.98    -5.84   -2.49
RFC J2305+8242  Gaia 2287629564741339264  3.24D-05  7.15D-01    0.23     0.58    1.79
RFC J2306+0837  Gaia 2713683620354074112  2.13D-07  8.35D-01    0.70     0.96    0.92
RFC J2306+3406  Gaia 1914250328075257472  1.41D-05  7.29D-02    2.14    16.25   17.63
RFC J2306-0459  Gaia 2635478038330192384  1.15D-05  6.75D-01    0.28     7.32   -2.10
RFC J2306-0402  Gaia 2636437534025403008  2.01D-06  6.57D-01    0.30    -1.63    0.07
RFC J2307+3230  Gaia 1910949422368671360  2.12D-06  6.41D-01    0.32     0.97   -1.95
RFC J2307-2036  Gaia 2398368802477148800  6.00D-07  4.68D-01    0.56    -0.66   -3.42
RFC J2307+1450  Gaia 2815712870573157504  1.42D-06  2.61D-01    1.04    -3.15   -3.41
RFC J2307+1901  Gaia 2831177501618621440  3.49D-07  6.67D-01    1.14    -2.71    0.64
RFC J2308+2008  Gaia 2831583083972709632  1.81D-06  4.81D-01    0.54     2.37    0.71
RFC J2308+5043  Gaia 1991817884117779840  3.10D-07  2.30D-01    2.48     1.27    1.01
RFC J2308+4629  Gaia 1936169092376009600  2.62D-07  2.86D-01    2.25    -0.31    1.83
RFC J2308+0946  Gaia 2714421667534668416  1.81D-07  8.12D-01    0.76    -1.48   -0.57
RFC J2308-4557  Gaia 6539819742388335872  1.81D-07  4.14D-01    1.83     2.72    2.05
RFC J2309-3059  Gaia 6605118535369354624  2.02D-07  7.30D-01    0.22    -0.51   -0.01
RFC J2309-0458  Gaia 2635302597506270848  7.01D-06  9.35D-01    0.04    -1.08    0.87
RFC J2311+0205  Gaia 2658413713447015168  1.45D-07  3.35D-01    2.08    -3.75   -1.74
RFC J2311+3425  Gaia 1911596794199024256  5.44D-09  9.25D-01    0.42     0.14   -0.07
RFC J2311+0201  Gaia 2658412442136690048  3.69D-07  3.47D-02    4.09    -7.45   -4.79
RFC J2311+1752  Gaia 2818994534825336448  9.58D-07  5.44D-02    2.40    11.03    2.18
RFC J2311+1008  Gaia 2714449430202862976  3.56D-08  2.32D-01    2.47     1.51    0.49
RFC J2311+3156  Gaia 1910696191096565120  5.30D-08  6.88D-01    1.09     0.97   -0.38
RFC J2311+2604  Gaia 2844414968781794432  1.88D-07  2.29D-01    2.49     2.79    1.38
RFC J2311+4543  Gaia 1941141358834390400  1.63D-07  5.79D-01    1.37     1.48    0.30
RFC J2312+1236  Gaia 2811653404924213760  1.85D-07  8.87D-01    0.55     0.72    0.75
RFC J2312+1615  Gaia 2817422404996601088  1.42D-07  8.30D-01    0.71    -1.01    0.60
RFC J2312-0913  Gaia 2606168872264583168  7.76D-06  8.33D-01    0.12    -1.20    1.24
RFC J2312+1444  Gaia 2815569762263294208  2.24D-06  2.59D-01    1.05    -3.90   -4.76
RFC J2312-6607  Gaia 6392868260987116544  2.32D-08  9.89D-01    0.13    -0.04   -0.09
RFC J2313+0628  Gaia 2664378186069998336  4.10D-07  5.15D-01    0.49     2.59   -0.77
RFC J2313-3157  Gaia 6556779537447324160  4.37D-05  4.65D-01    0.57     8.04   30.90
RFC J2313-0302  Gaia 2637358409372018944  1.62D-07  3.93D-01    1.89     0.81    3.75
RFC J2313-0416  Gaia 2636935097395344000  2.18D-07  6.91D-01    1.08    -1.75   -2.51
RFC J2313-4416  Gaia 6529605519882601472  2.62D-06  8.28D-01    0.13    -0.38   -1.22
RFC J2313+4712  Gaia 1942219326906125312  1.62D-07  4.81D-01    1.63     0.94   -0.24
RFC J2313+2757  Gaia 2845796848739934336  1.34D-08  9.31D-01    0.40     0.27   -0.04
RFC J2313+1444  Gaia 2817023660232475264  3.55D-07  5.14D-01    1.54     0.71    1.70
RFC J2313-3704  Gaia 6550256203678465920  1.10D-05  7.89D-01    0.16    -0.75   -3.76
RFC J2314-0325  Gaia 2637203790549427968  5.69D-08  8.83D-01    0.56    -0.03   -0.98
RFC J2314-4455  Gaia 6529461037182762752  1.26D-07  1.79D-01    2.73    -1.42   -3.56
RFC J2314+1923  Gaia 2831260927062856192  6.78D-07  1.93D-01    2.66    10.84    4.39
RFC J2314-3138  Gaia 6556811560722517632  2.60D-07  5.90D-01    0.38    -0.73   -1.18
RFC J2315-5018  Gaia 6502743110788523520  4.97D-09  3.56D-01    2.01    -0.67    0.20
RFC J2315+8631  Gaia 2301298933814789120  1.75D-08  4.91D-01    1.60     0.78    0.61
RFC J2316+0221  Gaia 2658058605550457344  2.96D-07  7.23D-01    1.00    -3.93   -0.50
RFC J2316+0405  Gaia 2659277208031775104  9.30D-07  2.21D-02    3.20   -15.32   -1.72
RFC J2316+1618  Gaia 2817472535854475392  1.62D-08  7.93D-01    0.81     0.09    0.49
RFC J2316-3349  Gaia 6555259496980444288  2.30D-06  8.80D-01    0.08     0.09   -1.91
RFC J2316-4041  Gaia 6548396620277457152  2.51D-07  7.83D-01    0.17     0.10   -1.08
RFC J2317-1122  Gaia 2413414657030488960  1.27D-08  2.70D-01    2.32    -1.06   -0.87
RFC J2317-4533  Gaia 6529196295398775680  6.50D-05  9.25D-01    0.42   -31.62   13.77
RFC J2317+0628  Gaia 2664158696061810688  3.56D-07  6.13D-01    1.28    -2.50   -2.44
RFC J2318+1914  Gaia 2825181280596554112  2.38D-06  3.77D-01    0.74     5.81    2.76
RFC J2318+0328  Gaia 2659006522013072256  1.07D-06  2.43D-01    2.43     8.07    9.57
RFC J2318+2404  Gaia 2840741706591313024  2.55D-08  9.12D-01    0.47    -0.15   -0.35
RFC J2319-4206  Gaia 6536147236110824704  3.40D-06  3.96D-02    2.68   -13.01   -3.85
RFC J2319+1611  Gaia 2817638115433628672  1.51D-06  8.44D-01    0.68    -1.92    4.71
RFC J2320+0513  Gaia 2660953688385954176  1.46D-07  9.79D-01    0.19     0.06   -0.35
RFC J2320+1829  Gaia 2824897159919390208  2.13D-08  5.91D-01    1.34    -0.34   -0.72
RFC J2321-1619  Gaia 2405963679045843328  1.64D-07  9.87D-01    0.14    -0.45    0.39
RFC J2321+3204  Gaia 1910144751656682240  1.99D-08  4.05D-01    1.85    -0.57    0.60
RFC J2321+2732  Gaia 2844831928501379968  5.31D-09  1.59D-01    2.84    -0.36    0.55
RFC J2322+6911  Gaia 2214860930279371392  2.50D-06  1.98D-01    2.63    -1.34    5.00
RFC J2322+5057  Gaia 1991471950271651840  2.06D-07  1.81D-01    2.72     1.19    1.75
RFC J2322+1843  Gaia 2824922139449253248  1.00D-08  8.51D-02    3.39     0.61    0.90
RFC J2322+0812  Gaia 2761014228675529088  8.63D-08  6.47D-01    1.19     1.65    0.86
RFC J2322+3436  Gaia 1912189259168912128  2.76D-08  2.10D-01    2.58    -0.09   -0.96
RFC J2322-0737  Gaia 2630811848420654592  1.83D-06  3.07D-01    0.91    -3.46    3.47
RFC J2323-0150  Gaia 2637888992455123968  2.13D-07  4.46D-01    1.73    -4.39   -2.19
RFC J2323+2035  Gaia 2825758872093163904  1.09D-05  3.67D-02    2.75    25.71   16.22
RFC J2323-0317  Gaia 2634444463040334848  1.38D-07  9.86D-01    0.15     0.16    0.41
RFC J2323-0617  Gaia 2632649785185838976  1.67D-07  3.54D-01    2.02    -4.00   -2.59
RFC J2323+2735  Gaia 2844845977339906176  1.24D-07  4.11D-01    1.83    -1.81   -1.56
RFC J2323-1612  Gaia 2407457984067321856  6.30D-09  8.39D-01    0.69     0.00   -0.38
RFC J2323+4210  Gaia 1924428713371665792  2.12D-08  2.76D-01    2.29     0.66   -0.01
RFC J2324-3714  Gaia 6550821627532475648  3.49D-06  3.70D-01    0.75    -8.48    3.31
RFC J2324+4632  Gaia 1938601968008736384  1.71D-07  7.21D-01    1.00    -0.48    0.93
RFC J2324+0802  Gaia 2760811849816607232  9.99D-08  3.74D-01    1.95     2.15    1.44
RFC J2324+3127  Gaia 2870825478598553472  2.69D-07  7.91D-01    0.82    -0.19    1.39
RFC J2325-5656  Gaia 6498721887526173952  2.18D-06  8.01D-01    0.80     7.00   -2.73
RFC J2325+0327  Gaia 2659696225040901248  3.03D-07  1.51D-01    2.89     2.67    6.15
RFC J2325+3957  Gaia 1923168363808688128  3.27D-08  1.72D-01    2.77     1.36   -0.07
RFC J2325-4800  Gaia 6526626461846345984  2.24D-08  1.81D-01    2.72     1.59    1.09
RFC J2325+1646  Gaia 2814740661776216320  2.73D-08  6.81D-02    3.57     1.82   -0.85
RFC J2325-1641  Gaia 2407192658167521792  9.56D-06  5.57D-01    0.43    -9.14   -3.53
RFC J2325-2655  Gaia 2380173912261658368  1.81D-05  4.23D-01    0.65     8.40   17.15
RFC J2326+0359  Gaia 2659825795614258304  8.95D-06  1.51D-02    3.54   -30.09  -43.68
RFC J2326+0112  Gaia 2645536439420735104  9.57D-08  9.73D-01    0.23    -0.69   -0.02
RFC J2326-4140  Gaia 6536412974327009152  3.79D-07  3.61D-01    1.99    -3.59   -3.20
RFC J2326+0435  Gaia 2659920731571256064  1.10D-07  8.65D-01    0.62     0.60   -1.03
RFC J2326+1507  Gaia 2814246465659354880  1.29D-07  5.71D-01    1.39     1.82    0.84
RFC J2326-0202  Gaia 2643628855466285824  5.10D-07  2.69D-01    1.02     4.96    1.89
RFC J2327-0041  Gaia 2644076803375567232  3.64D-06  9.11D-02    1.94     2.04  -18.04
RFC J2327+0600  Gaia 2661297182690561536  4.82D-07  3.53D-01    0.79    -4.21    1.36
RFC J2327+1524  Gaia 2814304293098797056  3.53D-07  3.32D-01    0.84    -1.26    1.83
RFC J2327+0940  Gaia 2761649059201651200  2.06D-07  9.14D-01    0.46    -1.05    0.43
RFC J2327+0447  Gaia 2660310955119906432  3.10D-07  3.39D-01    2.07    -6.65   -1.56
RFC J2327+1533  Gaia 2814403042987077760  8.69D-09  3.94D-02    4.00     1.11    0.53
RFC J2327-4510  Gaia 6528842149575046784  4.44D-08  1.25D-01    3.06     2.94   -0.40
RFC J2327-1447  Gaia 2408041584223442816  1.07D-07  7.77D-01    0.86     1.74    1.15
RFC J2327+2715  Gaia 2865780781811661824  3.75D-08  1.06D-01    3.21     1.71   -0.54
RFC J2328+0626  Gaia 2661524953396223360  3.69D-06  2.92D-01    2.23    -1.40   25.90
RFC J2328+2937  Gaia 2869659927553602816  4.59D-07  7.11D-01    1.03    -0.86   -2.78
RFC J2328-1907  Gaia 2392385844314456576  3.22D-07  3.93D-01    1.89    -0.60   -7.12
RFC J2328-4035  Gaia 6536576904639277696  6.39D-07  2.36D-01    1.13     1.22   -0.86
RFC J2328-0634  Gaia 2632401432997142528  1.56D-07  6.73D-01    1.13    -2.01   -1.89
RFC J2329+1743  Gaia 2823899868513212416  4.36D-06  3.45D-01    2.04     4.70  -15.50
RFC J2329+0834  Gaia 2760959665411037184  1.79D-07  9.06D-01    0.49    -2.08    0.30
RFC J2329+3754  Gaia 1919752902734449920  1.34D-08  8.11D-01    0.77    -0.21   -0.29
RFC J2329-4955  Gaia 6525930264827847424  2.27D-08  1.24D-01    3.07    -1.46    1.14
RFC J2329-2113  Gaia 2391555025840502912  1.74D-06  4.69D-01    0.56    -3.50   -2.62
RFC J2329+1117  Gaia 2764172511401748224  4.17D-07  4.34D-01    0.63     3.21   -1.07
RFC J2329-2117  Gaia 2388551812908359424  2.94D-07  2.19D-01    2.53     4.77    4.78
RFC J2330+4104  Gaia 1923692212379348480  5.15D-08  8.18D-01    0.75     0.12   -0.50
RFC J2330+1228  Gaia 2764582143907763072  4.48D-07  1.29D-02    4.78    10.57    2.92
RFC J2330+3348  Gaia 1911929911863037824  2.55D-08  1.22D-01    3.08    -0.40   -0.89
RFC J2330-3724  Gaia 6550663400937562880  4.14D-07  3.25D-01    0.86    -1.75    0.14
RFC J2330-4539  Gaia 6528629016118040192  6.22D-08  1.83D-01    2.71     1.47    2.69
RFC J2330+1100  Gaia 2762604878403989888  7.66D-08  6.20D-01    1.26    -1.10   -0.89
RFC J2330-1656  Gaia 2395119883056883328  9.41D-06  8.27D-01    0.13    -2.24   -3.52
RFC J2331-2148  Gaia 2388474640936001408  1.90D-06  6.52D-01    0.31    -0.63   -1.96
RFC J2331+4522  Gaia 1937546849163983104  1.45D-07  4.86D-01    1.62     0.86    0.75
RFC J2331-3811  Gaia 6538550287492443904  3.80D-07  7.46D-01    0.20    -0.40    0.62
RFC J2332+0115  Gaia 2646991299462468096  8.51D-07  4.05D-01    1.85    -2.91   -9.49
RFC J2332-4118  Gaia 6535725092365208960  2.06D-08  7.40D-01    0.96     0.43    0.80
RFC J2333+5728  Gaia 1998813771662622848  2.02D-06  8.37D-01    0.70    -0.85   -1.41
RFC J2333-0131  Gaia 2640727725316364288  7.15D-08  5.33D-01    1.49    -0.73   -1.76
RFC J2333-2343  Gaia 2387208140979675648  3.07D-09  1.72D-01    2.77     0.60    0.02
RFC J2334-2652  Gaia 2332009839766888192  2.48D-07  4.12D-01    1.83    -3.25   -0.96
RFC J2334+0736  Gaia 2757607082659393536  6.48D-08  2.97D-02    4.20     4.45    1.08
RFC J2334-5251  Gaia 6498494322978336640  6.66D-09  3.06D-01    2.18    -0.73    0.53
RFC J2334+1432  Gaia 2813307791966651904  1.21D-08  3.27D-01    2.11     0.90   -0.57
RFC J2335+2934  Gaia 2869503968701154304  2.44D-07  4.17D-01    1.82    -2.10    0.31
RFC J2335-0131  Gaia 2641090529793806720  1.48D-07  6.51D-01    1.18     3.34    1.29
RFC J2335-0034  Gaia 2641311634710366720  8.84D-07  4.14D-01    1.82    -7.27    1.22
RFC J2336+4208  Gaia 1923859544305155200  9.19D-08  6.14D-01    1.28    -0.79    0.04
RFC J2336-7620  Gaia 6377535983655351040  1.70D-07  1.21D-01    3.09     4.18   -0.85
RFC J2336-4115  Gaia 6537047598694713728  1.35D-07  8.77D-01    0.58     2.07    0.12
RFC J2336-0943  Gaia 2437189500036862336  1.25D-07  8.85D-01    0.55    -0.86   -1.19
RFC J2336-1451  Gaia 2395898371648284672  7.93D-08  2.15D-01    2.55     0.80    4.19
RFC J2337-1752  Gaia 2394100395258777984  1.05D-08  2.24D-01    2.51    -1.00   -0.38
RFC J2337-0230  Gaia 2639666765315416448  1.04D-07  9.55D-01    0.31    -0.03   -0.76
RFC J2338+0326  Gaia 2647688561633417216  3.98D-07  2.40D-01    1.11    -3.82   -2.36
RFC J2338+1504  Gaia 2819309544906466176  5.21D-07  2.57D-01    2.37     3.55   -5.31
RFC J2338-0801  Gaia 2439157041736010752  1.34D-08  9.38D-01    0.38     0.25    0.17
RFC J2338+2124  Gaia 2826492654370928384  6.88D-09  5.64D-01    1.41     0.46   -0.22
RFC J2338+0251  Gaia 2647592491805089664  2.54D-07  7.40D-01    0.96     2.73   -2.13
RFC J2339-5523  Gaia 6496142471901656832  3.62D-08  8.88D-01    0.54     0.87    0.11
RFC J2339+0244  Gaia 2646839326339924480  9.68D-08  8.98D-01    0.51    -1.54    0.49
RFC J2339-6657  Gaia 6388901635351160320  8.63D-07  4.13D-01    0.67    -1.97    1.95
RFC J2339-1206  Gaia 2432868041382530432  1.07D-07  5.77D-02    3.71    -4.66   -3.68
RFC J2339-2310  Gaia 2387158972193976704  7.03D-06  3.76D-01    0.74    -6.04  -14.08
RFC J2339-3310  Gaia 2324722104899885056  8.08D-06  6.17D-01    0.35    -3.00   -4.24
RFC J2340-7349  Gaia 6379680688458857088  1.03D-06  5.90D-01    1.34     6.26   -0.32
RFC J2340-0053  Gaia 2641059193712627840  1.67D-07  6.85D-01    0.27    -0.67   -0.51
RFC J2340-2848  Gaia 2330782784790092544  3.70D-06  8.19D-01    0.13     0.67   -1.06
RFC J2340+8015  Gaia 2283215197354131200  1.35D-06  7.60D-01    0.19     0.49   -0.40
RFC J2340+3319  Gaia 2872024014993577216  1.81D-06  4.86D-01    0.53    -4.69    0.03
RFC J2340+0431  Gaia 2744115250352920192  8.56D-07  5.36D-01    1.48     5.41    4.13
RFC J2341+1928  Gaia 2822968788323632896  1.26D-08  7.24D-01    1.00    -0.38   -0.23
RFC J2341-2919  Gaia 2327748343150961408  9.55D-07  3.05D-02    2.91    -8.91   -3.25
RFC J2342-0943  Gaia 2435642143579653632  9.31D-08  9.20D-01    0.44     0.89   -0.73
RFC J2342-2223  Gaia 2387596199866748672  1.12D-06  7.46D-01    0.20    -0.64   -1.69
RFC J2342-0322  Gaia 2639680131253498240  1.46D-08  2.74D-01    2.30    -0.91   -0.33
RFC J2342+3628  Gaia 2879454931184839680  9.33D-08  6.97D-01    1.07     0.78   -0.50
RFC J2343+2339  Gaia 2851930886671334400  7.41D-09  6.97D-01    1.06    -0.34   -0.13
RFC J2343-7038  Gaia 6386534249378105472  4.32D-08  7.68D-01    0.88     0.82    0.24
RFC J2343-5626  Gaia 6496023789070091904  2.28D-07  2.37D-01    2.45    -3.50    4.26
RFC J2343+3439  Gaia 2878942829349084160  8.59D-08  2.87D-01    2.25    -1.26   -1.22
RFC J2343+1543  Gaia 2771777210560955008  4.26D-08  5.77D-01    1.37     0.48    0.92
RFC J2343+7003  Gaia 2215253249770987520  1.97D-06  9.48D-01    0.34    -1.21    0.53
RFC J2344+2952  Gaia 2867885109628279552  8.80D-08  1.74D-01    2.76    -2.93   -0.04
RFC J2344+0909  Gaia 2759647638801638656  2.89D-07  9.33D-02    3.32    -6.52   -3.51
RFC J2345-1555  Gaia 2418740416477300864  5.54D-08  6.03D-02    3.67    -2.76   -3.15
RFC J2345-0717  Gaia 2439435493054804992  1.76D-07  9.74D-01    0.22    -0.62    0.47
RFC J2346+8007  Gaia 2283196058979718912  5.18D-08  2.07D-01    2.59    -0.95   -0.66
RFC J2346+0930  Gaia 2759775457028356480  1.34D-09  3.40D-01    2.06     0.24   -0.26
RFC J2347-2027  Gaia 2389557831688016384  1.42D-07  3.22D-01    2.12    -0.60    5.16
RFC J2347-5110  Gaia 6522154644979079680  1.77D-08  3.45D-01    2.04     1.44    0.10
RFC J2347+4310  Gaia 1922470311363163392  6.41D-08  3.32D-01    2.09     1.15    0.92
RFC J2347+2719  Gaia 2865043421826319360  6.01D-09  6.48D-02    3.61     0.71   -0.58
RFC J2347-4946  Gaia 6523835214140249984  2.96D-08  3.58D-02    4.07    -2.42    1.08
RFC J2348-1631  Gaia 2418459250738154752  2.61D-09  1.06D-01    3.20     0.75    0.33
RFC J2348+2448  Gaia 2852473392580473856  1.03D-06  7.46D-02    3.50     5.72   -9.75
RFC J2348-0425  Gaia 2447168186534531072  5.66D-08  9.00D-01    0.51     0.91    0.06
RFC J2348-6049  Gaia 6488300132202234752  2.62D-07  5.19D-01    1.53    -2.52    1.10
RFC J2348+0624  Gaia 2744834640194862464  1.08D-07  7.22D-01    1.00    -1.59   -0.95
RFC J2348-3843  Gaia 6534722818797284736  9.60D-06  5.57D-01    0.43    -0.12   11.30
RFC J2349-0438  Gaia 2447146539899103232  1.20D-07  9.15D-01    0.46    -0.31   -1.00
RFC J2349+7517  Gaia 2232318975902270080  5.54D-06  2.78D-01    2.29    -6.93    7.66
RFC J2349+3849  Gaia 2881555887452867200  1.49D-08  7.77D-01    0.86     0.36   -0.13
RFC J2349+4535  Gaia 1927050979885054464  1.80D-07  3.22D-01    2.12    -0.01   -2.05
RFC J2349+0534  Gaia 2744495750095600256  4.47D-08  1.23D-02    4.81     3.94    0.42
RFC J2350+2331  Gaia 2851022900520558592  2.73D-06  2.63D-01    1.04    10.89   -0.64
RFC J2350+0227  Gaia 2739682569225685504  2.89D-07  6.69D-01    1.14    -1.69    1.01
RFC J2351-3753  Gaia 2310394540676125696  7.42D-07  6.34D-02    3.63   -13.98   -2.77
RFC J2351-7600  Gaia 6377720564170111616  2.13D-07  5.05D-01    1.57    -1.17   -3.03
RFC J2351-4259  Gaia 6532916802228553472  7.23D-08  5.31D-01    1.50     1.10   -1.26
RFC J2351-3007  Gaia 2326986823974905344  7.53D-07  1.10D-01    1.78    -6.36   -4.20
RFC J2351-0109  Gaia 2641560948971775104  9.17D-09  3.14D-01    2.15    -0.25   -0.96
RFC J2352+1749  Gaia 2821656211957543808  1.36D-08  4.94D-01    1.60     0.44   -0.73
RFC J2352+5927  Gaia 1999531203002420736  6.12D-06  8.63D-01    0.62     2.07    1.71
RFC J2352+7044  Gaia 2215378422298491008  1.08D-06  9.68D-01    0.25    -0.64   -0.05
RFC J2352+3030  Gaia 2867601779226556160  4.40D-06  6.15D-01    0.35    -0.18   -5.05
RFC J2353-2743  Gaia 2334094445093734016  1.19D-08  8.66D-02    3.38    -0.01   -1.86
RFC J2353+5518  Gaia 1994675961517145728  1.56D-07  9.54D-02    3.30     1.08   -1.20
RFC J2354-0019  Gaia 2642049647530805632  3.91D-07  5.34D-02    3.77    -6.75   -6.01
RFC J2354-0652  Gaia 2442525502981275392  2.01D-05  4.02D-01    0.69     9.90  -10.72
RFC J2354-1513  Gaia 2419029072639563520  3.53D-08  2.87D-01    2.25    -1.36   -2.47
RFC J2354-0405  Gaia 2446500714256714496  6.02D-08  2.10D-01    2.57     1.92   -2.80
RFC J2355-0729  Gaia 2442193961570397952  8.79D-06  1.35D-01    1.60    27.50    8.98
RFC J2355-3357  Gaia 2312983207660212224  2.73D-07  9.85D-01    0.16     0.61   -0.19
RFC J2355+2253  Gaia 2847891143511936896  6.79D-07  4.60D-01    0.58     2.03   -1.84
RFC J2355-4513  Gaia 6530905383146725120  2.00D-07  8.56D-01    0.64    -2.50   -0.58
RFC J2355+1541  Gaia 2772331776738337280  2.09D-06  1.08D-02    4.90    -5.27  -29.18
RFC J2355+2835  Gaia 2855079544376129152  3.11D-07  2.97D-01    2.21    -1.74   -6.01
RFC J2356-6820  Gaia 6388517699634472448  2.51D-09  7.99D-01    0.80    -0.20    0.10
RFC J2356+4036  Gaia 2882150654524309120  1.57D-07  2.08D-01    2.59     2.69    2.21
RFC J2356+6751  Gaia 2210887780587696640  7.63D-06  3.62D-01    0.77    -3.95   -0.59
RFC J2357+1446  Gaia 2770537373762030848  4.24D-08  2.20D-01    2.53    -0.33    2.35
RFC J2357-4838  Gaia 6524096038914573696  3.14D-08  4.11D-02    3.96    -2.83    0.15
RFC J2357-0731  Gaia 2442225297651712000  8.06D-06  5.56D-01    1.43    -3.52   18.16
RFC J2357-2451  Gaia 2338099278758574336  1.67D-08  3.70D-01    1.96    -0.67   -1.66
RFC J2357-0152  Gaia 2449112329250525824  3.07D-08  4.75D-02    3.86     2.89    0.94
RFC J2357-1125  Gaia 2422466523945203328  5.01D-09  6.41D-01    1.21    -0.26   -0.41
RFC J2357-5311  Gaia 6521373648123690752  2.90D-09  2.11D-02    4.45    -0.79   -0.46
RFC J2358-4555  Gaia 6530836285710657408  2.16D-08  7.68D-02    3.48    -2.25   -0.90
RFC J2358-0800  Gaia 2441354209565017984  8.43D-09  4.95D-01    1.59    -0.42   -0.68
RFC J2358+4921  Gaia 1939912001755310336  1.28D-07  1.18D-01    3.11     0.43    1.79
RFC J2358-1020  Gaia 2422872346814947328  7.74D-09  2.86D-01    2.26    -0.89   -0.40
RFC J2358-2853  Gaia 2333182709435787776  2.16D-08  1.87D-01    2.69    -1.89   -1.07
RFC J2358+0430  Gaia 2743431319760454784  3.39D-08  3.10D-01    2.16     1.72    0.66
RFC J2358-1807  Gaia 2414274097166395904  2.17D-08  9.71D-02    3.28    -1.23    1.48
RFC J2358+1955  Gaia 2846348631777279104  6.46D-08  7.70D-01    0.88    -0.49    0.30
RFC J2358+3922  Gaia 2881824408810760576  8.31D-07  3.24D-01    0.86     2.83   -0.87
RFC J2359-3037  Gaia 2314796366759142528  5.81D-08  2.02D-01    2.61     1.65    3.19
RFC J2359+1706  Gaia 2773296666911287168  6.82D-07  2.38D-01    1.12    -3.94    1.67
RFC J2359-2047  Gaia 2341635995348327808  5.54D-08  7.09D-01    1.03    -0.77    0.79
RFC J2359-0639  Gaia 2442719699927398912  4.07D-06  8.79D-01    0.57    -4.01   11.30
RFC J2359+3850  Gaia 2881745587567781760  5.28D-07  7.93D-01    0.82     2.56   -0.32
RFC J2359-3133  Gaia 2314424869267964672  3.14D-08  5.01D-01    1.57     0.81   -0.73

